New CMB constraints for Abelian Higgs cosmic strings

We present cosmic microwave background (CMB) power spectra from recent numerical simulations of cosmic strings in the Abelian Higgs model and compare them to CMB power spectra measured by Planck. We obtain revised constraints on the cosmic string tension parameter $G\mu$. For example, in the $\Lambda$CDM model with the addition of strings and no primordial tensor perturbations, we find $G\mu < 2.0 \times 10^{-7}$ at 95% confidence, about 20% lower than the value obtained from previous simulations, which had 1/64 of the spatial volume. We investigate the source of the difference, showing that the main cause is an improved treatment of the string evolution across the radiation-matter transition. The increased computational volume also makes possible to simulate fully the physical equations of motion, in which the string cores shrink in comoving coordinates. This, and the larger dynamic range, changes the amplitude of the power spectra by only about 10%, demonstrating that field theory simulations of cosmic strings have now reached the required dynamic range for CMB calculations.

==> anc/Cl_AH_2016.dat <==
# CMB power spectra for Abelian-Higgs cosmic strings, please cite arXiv:1609.03386 (JCAP10(2016)042) and arXiv:1510.05006 (PhysRevD.93.085014) 
# format: [l, TT, TE, EE, BB, dTT, dTE, dEE, dBB] for total dimensionless l*(l+1)*C_l/(G*mu)^2
   2.0000000e+00   1.1599000e+02   1.2717280e-01   8.3457620e-04   7.4722860e-04   2.4820245e+00   8.9766616e-03   1.0832290e-04   1.0436916e-04
   3.0000000e+00   1.2891770e+02   1.5355470e-01   1.3136390e-03   1.0176568e-03   2.0836338e+00   7.5749219e-03   1.0554737e-04   6.5192016e-05
   4.0000000e+00   1.4627930e+02   1.8547840e-01   1.7620060e-03   1.1912190e-03   2.1389048e+00   6.5073151e-03   1.0102034e-04   4.6062116e-05
   5.0000000e+00   1.6304160e+02   2.1253690e-01   2.1187650e-03   1.2900020e-03   2.2619458e+00   5.8483434e-03   9.6178976e-05   3.9939305e-05
   6.0000000e+00   1.7820600e+02   2.3361440e-01   2.3872030e-03   1.3487980e-03   2.4003453e+00   5.6928493e-03   9.4684474e-05   3.8044180e-05
   7.0000000e+00   1.9173380e+02   2.4834870e-01   2.5797340e-03   1.3974090e-03   2.5158173e+00   5.7379960e-03   1.0007469e-04   3.7959301e-05
   8.0000000e+00   2.0385390e+02   2.5815770e-01   2.6930020e-03   1.4370120e-03   2.6108277e+00   5.4591264e-03   9.9310300e-05   3.8486058e-05
   9.0000000e+00   2.1488100e+02   2.6423340e-01   2.7553800e-03   1.4719300e-03   2.7041501e+00   5.2280275e-03   9.7760914e-05   4.0216570e-05
   1.0000000e+01   2.2492080e+02   2.6644500e-01   2.7891630e-03   1.5144360e-03   2.7322450e+00   4.7876996e-03   9.7594017e-05   4.4251796e-05
   1.1000000e+01   2.3414470e+02   2.6516750e-01   2.7822080e-03   1.5466050e-03   2.8047381e+00   3.9267775e-03   8.9325180e-05   4.7885958e-05
   1.2000000e+01   2.4263060e+02   2.6148810e-01   2.7441290e-03   1.5675550e-03   2.8922431e+00   3.0979000e-03   7.6279949e-05   5.0639850e-05
   1.3000000e+01   2.5043200e+02   2.5645900e-01   2.6905150e-03   1.5827850e-03   2.9384829e+00   2.7097012e-03   6.5491858e-05   5.2864914e-05
   1.4000000e+01   2.5764680e+02   2.5045070e-01   2.6288400e-03   1.5958440e-03   2.9552620e+00   2.7693209e-03   5.9638985e-05   5.5429371e-05
   1.5000000e+01   2.6438310e+02   2.4366610e-01   2.5645700e-03   1.6097980e-03   2.9721593e+00   3.0949373e-03   5.9735039e-05   5.9378783e-05
   1.6000000e+01   2.7073580e+02   2.3629490e-01   2.5026950e-03   1.6271430e-03   3.0110930e+00   3.4850717e-03   6.6085989e-05   6.5381937e-05
   1.7000000e+01   2.7674250e+02   2.2848370e-01   2.4463250e-03   1.6480610e-03   3.0689166e+00   3.8353719e-03   7.7716030e-05   7.2740715e-05
   1.8000000e+01   2.8242750e+02   2.2036820e-01   2.3981140e-03   1.6721650e-03   3.1352191e+00   4.1076227e-03   9.3398349e-05   8.0443328e-05
   1.9000000e+01   2.8781430e+02   2.1208390e-01   2.3607030e-03   1.6990560e-03   3.1997068e+00   4.2814563e-03   1.1157942e-04   8.7482060e-05
   2.0000000e+01   2.9292770e+02   2.0376640e-01   2.3367410e-03   1.7283480e-03   3.2515427e+00   4.3321389e-03   1.3044123e-04   9.2900482e-05
   2.1000000e+01   2.9778950e+02   1.9553780e-01   2.3282780e-03   1.7598070e-03   3.2807837e+00   4.2385567e-03   1.4837983e-04   9.5980697e-05
   2.2000000e+01   3.0241680e+02   1.8746520e-01   2.3350050e-03   1.7938530e-03   3.2888423e+00   4.0157710e-03   1.6506464e-04   9.6869292e-05
   2.3000000e+01   3.0682440e+02   1.7960280e-01   2.3560130e-03   1.8310660e-03   3.2800570e+00   3.6980371e-03   1.8054993e-04   9.5952229e-05
   2.4000000e+01   3.1102760e+02   1.7200420e-01   2.3903880e-03   1.8720250e-03   3.2580036e+00   3.3316172e-03   1.9490922e-04   9.3683269e-05
   2.5000000e+01   3.1504160e+02   1.6472340e-01   2.4372280e-03   1.9173130e-03   3.2271940e+00   2.9773434e-03   2.0824525e-04   9.0576610e-05
   2.6000000e+01   3.1888130e+02   1.5781380e-01   2.4956200e-03   1.9675100e-03   3.1911661e+00   2.7099136e-03   2.2066223e-04   8.7216142e-05
   2.7000000e+01   3.2256240e+02   1.5132960e-01   2.5646580e-03   2.0231940e-03   3.1551473e+00   2.6052807e-03   2.3226354e-04   8.4250489e-05
   2.8000000e+01   3.2609920e+02   1.4532470e-01   2.6434330e-03   2.0849500e-03   3.1221903e+00   2.7013635e-03   2.4314630e-04   8.2335165e-05
   2.9000000e+01   3.2950710e+02   1.3985260e-01   2.7310370e-03   2.1533540e-03   3.0963944e+00   2.9711004e-03   2.5340586e-04   8.2054044e-05
   3.0000000e+01   3.3280130e+02   1.3496770e-01   2.8265600e-03   2.2289870e-03   3.0816732e+00   3.3476311e-03   2.6312948e-04   8.3781728e-05
   3.1000000e+01   3.3599550e+02   1.3070570e-01   2.9292090e-03   2.3123050e-03   3.0805345e+00   3.7692151e-03   2.7234710e-04   8.7600073e-05
   3.2000000e+01   3.3909590e+02   1.2703380e-01   3.0386450e-03   2.4032440e-03   3.0918467e+00   4.2035257e-03   2.8082488e-04   9.3311665e-05
   3.3000000e+01   3.4210730e+02   1.2390130e-01   3.1546500e-03   2.5016240e-03   3.1136438e+00   4.6378062e-03   2.8829143e-04   1.0064681e-04
   3.4000000e+01   3.4503490e+02   1.2125690e-01   3.2769870e-03   2.6072530e-03   3.1435533e+00   5.0643923e-03   2.9447687e-04   1.0931299e-04
   3.5000000e+01   3.4788340e+02   1.1905080e-01   3.4054380e-03   2.7199540e-03   3.1795714e+00   5.4780352e-03   2.9913618e-04   1.1906640e-04
   3.6000000e+01   3.5065740e+02   1.1723210e-01   3.5397800e-03   2.8395350e-03   3.2198728e+00   5.8727624e-03   3.0204449e-04   1.2968878e-04
   3.7000000e+01   3.5336200e+02   1.1574930e-01   3.6797830e-03   2.9658120e-03   3.2621453e+00   6.2406788e-03   3.0301440e-04   1.4102260e-04
   3.8000000e+01   3.5600210e+02   1.1455340e-01   3.8252250e-03   3.0985980e-03   3.3043341e+00   6.5734717e-03   3.0189498e-04   1.5293394e-04
   3.9000000e+01   3.5858200e+02   1.1359180e-01   3.9758850e-03   3.2377050e-03   3.3442411e+00   6.8608407e-03   2.9862600e-04   1.6532404e-04
   4.0000000e+01   3.6110770e+02   1.1281530e-01   4.1315310e-03   3.3829540e-03   3.3793988e+00   7.0930811e-03   2.9322554e-04   1.7811801e-04
   4.1000000e+01   3.6358170e+02   1.1218170e-01   4.2919790e-03   3.5341560e-03   3.4084576e+00   7.2631028e-03   2.8601113e-04   1.9125590e-04
   4.2000000e+01   3.6600790e+02   1.1168790e-01   4.4571550e-03   3.6911130e-03   3.4323577e+00   7.3785265e-03   2.7794348e-04   2.0467496e-04
   4.3000000e+01   3.6838660e+02   1.1133997e-01   4.6270330e-03   3.8536340e-03   3.4515582e+00   7.4518095e-03   2.7013867e-04   2.1831644e-04
   4.4000000e+01   3.7071960e+02   1.1114360e-01   4.8015800e-03   4.0215300e-03   3.4676828e+00   7.4948698e-03   2.6367570e-04   2.3213146e-04
   4.5000000e+01   3.7300810e+02   1.1110471e-01   4.9807630e-03   4.1946010e-03   3.4818998e+00   7.5217099e-03   2.5947314e-04   2.4606857e-04
   4.6000000e+01   3.7525400e+02   1.1122948e-01   5.1645510e-03   4.3726590e-03   3.4958577e+00   7.5445901e-03   2.5819366e-04   2.6007190e-04
   4.7000000e+01   3.7745870e+02   1.1152340e-01   5.3529110e-03   4.5555030e-03   3.5109678e+00   7.5751464e-03   2.6012134e-04   2.7409892e-04
   4.8000000e+01   3.7962300e+02   1.1199290e-01   5.5458100e-03   4.7429460e-03   3.5276197e+00   7.6247024e-03   2.6513815e-04   2.8810178e-04
   4.9000000e+01   3.8174930e+02   1.1264380e-01   5.7432130e-03   4.9347920e-03   3.5478968e+00   7.7036349e-03   2.7275632e-04   3.0203742e-04
   5.0000000e+01   3.8383850e+02   1.1348160e-01   5.9450920e-03   5.1308460e-03   3.5723142e+00   7.8214062e-03   2.8226502e-04   3.1586402e-04
   5.1000000e+01   3.8589160e+02   1.1451000e-01   6.1514740e-03   5.3309370e-03   3.6023596e+00   7.9837137e-03   2.9286761e-04   3.2954751e-04
   5.2000000e+01   3.8790910e+02   1.1572170e-01   6.3626020e-03   5.5349710e-03   3.6374168e+00   8.1808832e-03   3.0396667e-04   3.4311728e-04
   5.3000000e+01   3.8989070e+02   1.1710730e-01   6.5787880e-03   5.7428850e-03   3.6764996e+00   8.3998639e-03   3.1524904e-04   3.5661887e-04
   5.4000000e+01   3.9183580e+02   1.1865690e-01   6.8003310e-03   5.9546060e-03   3.7181540e+00   8.6276386e-03   3.2657371e-04   3.7010194e-04
   5.5000000e+01   3.9374440e+02   1.2036050e-01   7.0275440e-03   6.1700650e-03   3.7614350e+00   8.8511318e-03   3.3792936e-04   3.8361451e-04
   5.6000000e+01   3.9561590e+02   1.2220870e-01   7.2607290e-03   6.3891940e-03   3.8055643e+00   9.0580314e-03   3.4937595e-04   3.9720341e-04
   5.7000000e+01   3.9745080e+02   1.2419180e-01   7.5001920e-03   6.6119230e-03   3.8488726e+00   9.2351957e-03   3.6104258e-04   4.1092195e-04
   5.8000000e+01   3.9924780e+02   1.2629990e-01   7.7462420e-03   6.8381850e-03   3.8900919e+00   9.3699895e-03   3.7309643e-04   4.2481555e-04
   5.9000000e+01   4.0100750e+02   1.2852330e-01   7.9991820e-03   7.0679020e-03   3.9283953e+00   9.4494011e-03   3.8576716e-04   4.3894615e-04
   6.0000000e+01   4.0272910e+02   1.3085220e-01   8.2593200e-03   7.3010170e-03   3.9625396e+00   9.4618761e-03   3.9933255e-04   4.5335695e-04
   6.1000000e+01   4.0441340e+02   1.3327940e-01   8.5269380e-03   7.5374370e-03   3.9920264e+00   9.4000396e-03   4.1408985e-04   4.6809598e-04
   6.2000000e+01   4.0606200e+02   1.3580900e-01   8.8022350e-03   7.7770060e-03   4.0158423e+00   9.2751388e-03   4.3010348e-04   4.8313113e-04
   6.3000000e+01   4.0767800e+02   1.3844720e-01   9.0853820e-03   8.0195520e-03   4.0359802e+00   9.1029933e-03   4.4733045e-04   4.9842618e-04
   6.4000000e+01   4.0926330e+02   1.4119990e-01   9.3765640e-03   8.2648980e-03   4.0519024e+00   8.8993157e-03   4.6567094e-04   5.1394030e-04
   6.5000000e+01   4.1082160e+02   1.4407360e-01   9.6759490e-03   8.5128700e-03   4.0654657e+00   8.6802442e-03   4.8494538e-04   5.2963189e-04
   6.6000000e+01   4.1235480e+02   1.4707420e-01   9.9837140e-03   8.7633000e-03   4.0760805e+00   8.4615821e-03   5.0494159e-04   5.4545861e-04
   6.7000000e+01   4.1386550e+02   1.5020880e-01   1.0300041e-02   9.0160120e-03   4.0847994e+00   8.2575457e-03   5.2534300e-04   5.6138054e-04
   6.8000000e+01   4.1535660e+02   1.5348280e-01   1.0625067e-02   9.2708240e-03   4.0921331e+00   8.0823042e-03   5.4587524e-04   5.7734825e-04
   6.9000000e+01   4.1683130e+02   1.5690270e-01   1.0959030e-02   9.5275760e-03   4.0993373e+00   7.9462307e-03   5.6614703e-04   5.9332410e-04
   7.0000000e+01   4.1829090e+02   1.6047540e-01   1.1302060e-02   9.7860780e-03   4.1062985e+00   7.8593027e-03   5.8580036e-04   6.0925960e-04
   7.1000000e+01   4.1973830e+02   1.6420280e-01   1.1654350e-02   1.0046227e-02   4.1136890e+00   7.8248841e-03   6.0446409e-04   6.2515960e-04
   7.2000000e+01   4.2117290e+02   1.6807440e-01   1.2015850e-02   1.0308022e-02   4.1212327e+00   7.8380662e-03   6.2221316e-04   6.4101875e-04
   7.3000000e+01   4.2259330e+02   1.7207670e-01   1.2386620e-02   1.0571549e-02   4.1290057e+00   7.8910958e-03   6.3909656e-04   6.5688893e-04
   7.4000000e+01   4.2399810e+02   1.7619470e-01   1.2766630e-02   1.0836853e-02   4.1356284e+00   7.9777546e-03   6.5528115e-04   6.7287146e-04
   7.5000000e+01   4.2538570e+02   1.8041420e-01   1.3155940e-02   1.1104019e-02   4.1409092e+00   8.0912149e-03   6.7088608e-04   6.8900147e-04
   7.6000000e+01   4.2675540e+02   1.8472160e-01   1.3554450e-02   1.1373100e-02   4.1447265e+00   8.2269399e-03   6.8609615e-04   7.0531582e-04
   7.7000000e+01   4.2810560e+02   1.8910190e-01   1.3962260e-02   1.1644210e-02   4.1464397e+00   8.3793724e-03   7.0106976e-04   7.2190954e-04
   7.8000000e+01   4.2943500e+02   1.9354170e-01   1.4379300e-02   1.1917380e-02   4.1449350e+00   8.5451534e-03   7.1595296e-04   7.3881791e-04
   7.9000000e+01   4.3074210e+02   1.9802620e-01   1.4805580e-02   1.2192710e-02   4.1404000e+00   8.7198786e-03   7.3093465e-04   7.5612587e-04
   8.0000000e+01   4.3202610e+02   2.0254130e-01   1.5241090e-02   1.2470210e-02   4.1319523e+00   8.9010266e-03   7.4618462e-04   7.7384747e-04
   8.1000000e+01   4.3328620e+02   2.0707460e-01   1.5685910e-02   1.2750000e-02   4.1195704e+00   9.0862872e-03   7.6187971e-04   7.9202624e-04
   8.2000000e+01   4.3452340e+02   2.1161860e-01   1.6140110e-02   1.3032090e-02   4.1033124e+00   9.2777428e-03   7.7806684e-04   8.1067840e-04
   8.3000000e+01   4.3574040e+02   2.1616880e-01   1.6603830e-02   1.3316460e-02   4.0839072e+00   9.4770370e-03   7.9471024e-04   8.2974630e-04
   8.4000000e+01   4.3693940e+02   2.2071930e-01   1.7077300e-02   1.3603130e-02   4.0621363e+00   9.6852483e-03   8.1180974e-04   8.4918903e-04
   8.5000000e+01   4.3812240e+02   2.2526500e-01   1.7560550e-02   1.3892140e-02   4.0389163e+00   9.9035296e-03   8.2939128e-04   8.6897283e-04
   8.6000000e+01   4.3929120e+02   2.2980070e-01   1.8053830e-02   1.4183430e-02   4.0146752e+00   1.0131688e-02   8.4735341e-04   8.8908524e-04
   8.7000000e+01   4.4044860e+02   2.3432030e-01   1.8557180e-02   1.4477090e-02   3.9902908e+00   1.0369781e-02   8.6572553e-04   9.0942195e-04
   8.8000000e+01   4.4159650e+02   2.3881950e-01   1.9070850e-02   1.4773080e-02   3.9661652e+00   1.0617393e-02   8.8449276e-04   9.3000748e-04
   8.9000000e+01   4.4273690e+02   2.4329220e-01   1.9594930e-02   1.5071420e-02   3.9426497e+00   1.0872856e-02   9.0355712e-04   9.5077450e-04
   9.0000000e+01   4.4387200e+02   2.4773370e-01   2.0129580e-02   1.5372110e-02   3.9211913e+00   1.1135717e-02   9.2292532e-04   9.7169062e-04
   9.1000000e+01   4.4500390e+02   2.5213840e-01   2.0674880e-02   1.5675230e-02   3.9020417e+00   1.1404700e-02   9.4260664e-04   9.9275339e-04
   9.2000000e+01   4.4613140e+02   2.5650280e-01   2.1230720e-02   1.5981030e-02   3.8845825e+00   1.1677492e-02   9.6251506e-04   1.0139108e-03
   9.3000000e+01   4.4725430e+02   2.6082410e-01   2.1796880e-02   1.6289870e-02   3.8696248e+00   1.1952113e-02   9.8269839e-04   1.0352345e-03
   9.4000000e+01   4.4837210e+02   2.6509860e-01   2.2373200e-02   1.6601980e-02   3.8566835e+00   1.2227790e-02   1.0032068e-03   1.0567053e-03
   9.5000000e+01   4.4948290e+02   2.6932310e-01   2.2959460e-02   1.6917770e-02   3.8449727e+00   1.2503078e-02   1.0240179e-03   1.0783377e-03
   9.6000000e+01   4.5058630e+02   2.7349440e-01   2.3555440e-02   1.7237490e-02   3.8348247e+00   1.2776580e-02   1.0451994e-03   1.1001714e-03
   9.7000000e+01   4.5168170e+02   2.7760970e-01   2.4160980e-02   1.7561520e-02   3.8261406e+00   1.3047441e-02   1.0667428e-03   1.1221669e-03
   9.8000000e+01   4.5276790e+02   2.8166450e-01   2.4775930e-02   1.7890140e-02   3.8185197e+00   1.3314849e-02   1.0886553e-03   1.1443742e-03
   9.9000000e+01   4.5384440e+02   2.8565660e-01   2.5400000e-02   1.8223680e-02   3.8117048e+00   1.3578503e-02   1.1109472e-03   1.1668197e-03
   1.0000000e+02   4.5491010e+02   2.8958280e-01   2.6033060e-02   1.8562420e-02   3.8062623e+00   1.3837627e-02   1.1337129e-03   1.1894648e-03
   1.0100000e+02   4.5596430e+02   2.9343900e-01   2.6674890e-02   1.8906740e-02   3.8011277e+00   1.4091560e-02   1.1569500e-03   1.2123545e-03
   1.0200000e+02   4.5700550e+02   2.9722270e-01   2.7325340e-02   1.9256920e-02   3.7959190e+00   1.4340221e-02   1.1806183e-03   1.2354626e-03
   1.0300000e+02   4.5803360e+02   3.0093040e-01   2.7984140e-02   1.9613300e-02   3.7913249e+00   1.4583205e-02   1.2048073e-03   1.2588819e-03
   1.0400000e+02   4.5904780e+02   3.0455880e-01   2.8651180e-02   1.9976160e-02   3.7867063e+00   1.4820607e-02   1.2295165e-03   1.2825385e-03
   1.0500000e+02   4.6004650e+02   3.0810430e-01   2.9326190e-02   2.0345880e-02   3.7817023e+00   1.5051854e-02   1.2547691e-03   1.3064692e-03
   1.0600000e+02   4.6102950e+02   3.1156430e-01   3.0009040e-02   2.0722730e-02   3.7767266e+00   1.5277242e-02   1.2806069e-03   1.3306944e-03
   1.0700000e+02   4.6199580e+02   3.1493510e-01   3.0699510e-02   2.1107020e-02   3.7711626e+00   1.5496669e-02   1.3070244e-03   1.3552174e-03
   1.0800000e+02   4.6294430e+02   3.1821350e-01   3.1397390e-02   2.1499130e-02   3.7644362e+00   1.5709782e-02   1.3340890e-03   1.3800562e-03
   1.0900000e+02   4.6387460e+02   3.2139620e-01   3.2102490e-02   2.1899290e-02   3.7570309e+00   1.5917536e-02   1.3617645e-03   1.4052331e-03
   1.1000000e+02   4.6478510e+02   3.2448030e-01   3.2814670e-02   2.2307910e-02   3.7485422e+00   1.6119532e-02   1.3901435e-03   1.4306781e-03
   1.1100000e+02   4.6567600e+02   3.2746310e-01   3.3533800e-02   2.2725110e-02   3.7386312e+00   1.6316593e-02   1.4192187e-03   1.4564768e-03
   1.1200000e+02   4.6654740e+02   3.3034600e-01   3.4260190e-02   2.3150620e-02   3.7274610e+00   1.6509900e-02   1.4489926e-03   1.4825484e-03
   1.1300000e+02   4.6740040e+02   3.3313170e-01   3.4994380e-02   2.3583920e-02   3.7149616e+00   1.6701113e-02   1.4795236e-03   1.5088381e-03
   1.1400000e+02   4.6823550e+02   3.3582280e-01   3.5736760e-02   2.4024600e-02   3.7017970e+00   1.6892608e-02   1.5108185e-03   1.5353143e-03
   1.1500000e+02   4.6905420e+02   3.3842170e-01   3.6487830e-02   2.4472190e-02   3.6878200e+00   1.7085616e-02   1.5428752e-03   1.5618617e-03
   1.1600000e+02   4.6985680e+02   3.4093080e-01   3.7248050e-02   2.4926280e-02   3.6729520e+00   1.7281887e-02   1.5757238e-03   1.5884437e-03
   1.1700000e+02   4.7064440e+02   3.4335230e-01   3.8017800e-02   2.5386350e-02   3.6572447e+00   1.7483736e-02   1.6093422e-03   1.6150207e-03
   1.1800000e+02   4.7141780e+02   3.4568880e-01   3.8797650e-02   2.5851970e-02   3.6414042e+00   1.7692930e-02   1.6438137e-03   1.6415496e-03
   1.1900000e+02   4.7217800e+02   3.4794290e-01   3.9587990e-02   2.6322680e-02   3.6251751e+00   1.7910755e-02   1.6791078e-03   1.6679114e-03
   1.2000000e+02   4.7292560e+02   3.5011710e-01   4.0389280e-02   2.6798050e-02   3.6086482e+00   1.8140077e-02   1.7152444e-03   1.6940828e-03
   1.2100000e+02   4.7366160e+02   3.5221370e-01   4.1202040e-02   2.7277620e-02   3.5920700e+00   1.8382381e-02   1.7522513e-03   1.7200100e-03
   1.2200000e+02   4.7438680e+02   3.5423540e-01   4.2026630e-02   2.7760870e-02   3.5752779e+00   1.8639392e-02   1.7901387e-03   1.7456331e-03
   1.2300000e+02   4.7510230e+02   3.5618460e-01   4.2863560e-02   2.8247460e-02   3.5587820e+00   1.8912737e-02   1.8289350e-03   1.7708907e-03
   1.2400000e+02   4.7580860e+02   3.5806320e-01   4.3713300e-02   2.8736870e-02   3.5426370e+00   1.9204264e-02   1.8686396e-03   1.7957122e-03
   1.2500000e+02   4.7650680e+02   3.5987440e-01   4.4576290e-02   2.9228600e-02   3.5270285e+00   1.9516222e-02   1.9092868e-03   1.8200733e-03
   1.2600000e+02   4.7719810e+02   3.6162050e-01   4.5452980e-02   2.9722280e-02   3.5117488e+00   1.9848886e-02   1.9508543e-03   1.8438632e-03
   1.2700000e+02   4.7788240e+02   3.6330350e-01   4.6343830e-02   3.0217400e-02   3.4972196e+00   2.0204886e-02   1.9933985e-03   1.8670855e-03
   1.2800000e+02   4.7856130e+02   3.6492650e-01   4.7249320e-02   3.0713540e-02   3.4834446e+00   2.0584736e-02   2.0368642e-03   1.8896410e-03
   1.2900000e+02   4.7923560e+02   3.6649140e-01   4.8169840e-02   3.1210250e-02   3.4704310e+00   2.0990762e-02   2.0813934e-03   1.9114976e-03
   1.3000000e+02   4.7990610e+02   3.6800130e-01   4.9105980e-02   3.1707030e-02   3.4586358e+00   2.1422260e-02   2.1269088e-03   1.9325661e-03
   1.3100000e+02   4.8057310e+02   3.6945790e-01   5.0057960e-02   3.2203550e-02   3.4479395e+00   2.1881616e-02   2.1733987e-03   1.9528753e-03
   1.3200000e+02   4.8123680e+02   3.7086310e-01   5.1025630e-02   3.2699820e-02   3.4380928e+00   2.2365904e-02   2.2206828e-03   1.9723350e-03
   1.3300000e+02   4.8189700e+02   3.7221830e-01   5.2008690e-02   3.3195900e-02   3.4297138e+00   2.2873142e-02   2.2686501e-03   1.9909441e-03
   1.3400000e+02   4.8255290e+02   3.7352510e-01   5.3006880e-02   3.3691950e-02   3.4218298e+00   2.3400482e-02   2.3170443e-03   2.0087875e-03
   1.3500000e+02   4.8320440e+02   3.7478450e-01   5.4019870e-02   3.4188050e-02   3.4156859e+00   2.3944139e-02   2.3656600e-03   2.0257464e-03
   1.3600000e+02   4.8385110e+02   3.7599830e-01   5.5047400e-02   3.4684290e-02   3.4098792e+00   2.4501261e-02   2.4143209e-03   2.0419295e-03
   1.3700000e+02   4.8449230e+02   3.7716800e-01   5.6089130e-02   3.5180770e-02   3.4049936e+00   2.5067729e-02   2.4628263e-03   2.0573042e-03
   1.3800000e+02   4.8512800e+02   3.7829480e-01   5.7144830e-02   3.5677590e-02   3.4004041e+00   2.5639799e-02   2.5110024e-03   2.0718456e-03
   1.3900000e+02   4.8575770e+02   3.7938030e-01   5.8214140e-02   3.6174810e-02   3.3972462e+00   2.6213348e-02   2.5586368e-03   2.0855765e-03
   1.4000000e+02   4.8638070e+02   3.8042610e-01   5.9296780e-02   3.6672640e-02   3.3946103e+00   2.6783971e-02   2.6054650e-03   2.0984653e-03
   1.4100000e+02   4.8699700e+02   3.8143350e-01   6.0392510e-02   3.7171080e-02   3.3917767e+00   2.7347888e-02   2.6513551e-03   2.1105762e-03
   1.4200000e+02   4.8760640e+02   3.8240360e-01   6.1500930e-02   3.7670240e-02   3.3902579e+00   2.7900723e-02   2.6961516e-03   2.1218734e-03
   1.4300000e+02   4.8820790e+02   3.8333840e-01   6.2621850e-02   3.8170290e-02   3.3889586e+00   2.8437665e-02   2.7395148e-03   2.1323452e-03
   1.4400000e+02   4.8880210e+02   3.8423910e-01   6.3754920e-02   3.8671260e-02   3.3884985e+00   2.8954748e-02   2.7813832e-03   2.1419996e-03
   1.4500000e+02   4.8938740e+02   3.8510750e-01   6.4899840e-02   3.9173270e-02   3.3874141e+00   2.9448157e-02   2.8215007e-03   2.1508943e-03
   1.4600000e+02   4.8996440e+02   3.8594410e-01   6.6056340e-02   3.9676410e-02   3.3874766e+00   2.9912394e-02   2.8596568e-03   2.1589652e-03
   1.4700000e+02   4.9053200e+02   3.8675160e-01   6.7224110e-02   4.0180840e-02   3.3871554e+00   3.0344109e-02   2.8956658e-03   2.1662536e-03
   1.4800000e+02   4.9109040e+02   3.8753020e-01   6.8402880e-02   4.0686560e-02   3.3873130e+00   3.0738517e-02   2.9293027e-03   2.1727651e-03
   1.4900000e+02   4.9163860e+02   3.8828240e-01   6.9592280e-02   4.1193740e-02   3.3872680e+00   3.1091875e-02   2.9604712e-03   2.1784666e-03
   1.5000000e+02   4.9217700e+02   3.8900920e-01   7.0792150e-02   4.1702480e-02   3.3872013e+00   3.1398774e-02   2.9888378e-03   2.1834200e-03
   1.5100000e+02   4.9270490e+02   3.8971120e-01   7.2002120e-02   4.2212800e-02   3.3871679e+00   3.1657662e-02   3.0143375e-03   2.1876158e-03
   1.5200000e+02   4.9322240e+02   3.9038730e-01   7.3222040e-02   4.2724780e-02   3.3867674e+00   3.1868259e-02   3.0370004e-03   2.1910644e-03
   1.5300000e+02   4.9372950e+02   3.9103400e-01   7.4451910e-02   4.3238330e-02   3.3863791e+00   3.2031634e-02   3.0568112e-03   2.1938087e-03
   1.5400000e+02   4.9422710e+02   3.9164970e-01   7.5691550e-02   4.3753470e-02   3.3858044e+00   3.2149253e-02   3.0739175e-03   2.1958840e-03
   1.5500000e+02   4.9471440e+02   3.9223130e-01   7.6940940e-02   4.4270130e-02   3.3849332e+00   3.2223000e-02   3.0883265e-03   2.1973814e-03
   1.5600000e+02   4.9519280e+02   3.9277700e-01   7.8199920e-02   4.4788350e-02   3.3842124e+00   3.2255172e-02   3.1001639e-03   2.1982728e-03
   1.5700000e+02   4.9566140e+02   3.9328350e-01   7.9468400e-02   4.5308020e-02   3.3828659e+00   3.2246456e-02   3.1094323e-03   2.1986534e-03
   1.5800000e+02   4.9612130e+02   3.9374890e-01   8.0746320e-02   4.5829200e-02   3.3816090e+00   3.2199446e-02   3.1162646e-03   2.1985273e-03
   1.5900000e+02   4.9657210e+02   3.9417060e-01   8.2033570e-02   4.6351820e-02   3.3798874e+00   3.2115414e-02   3.1206858e-03   2.1979021e-03
   1.6000000e+02   4.9701460e+02   3.9454640e-01   8.3330030e-02   4.6875870e-02   3.3784100e+00   3.1996271e-02   3.1227536e-03   2.1968770e-03
   1.6100000e+02   4.9744840e+02   3.9487260e-01   8.4635590e-02   4.7401310e-02   3.3763933e+00   3.1844927e-02   3.1225864e-03   2.1954868e-03
   1.6200000e+02   4.9787380e+02   3.9514850e-01   8.5950210e-02   4.7928130e-02   3.3742346e+00   3.1662609e-02   3.1202586e-03   2.1937530e-03
   1.6300000e+02   4.9829150e+02   3.9537020e-01   8.7273780e-02   4.8456300e-02   3.3718322e+00   3.1450952e-02   3.1157915e-03   2.1916773e-03
   1.6400000e+02   4.9870110e+02   3.9553600e-01   8.8606140e-02   4.8985810e-02   3.3690049e+00   3.1213042e-02   3.1092903e-03   2.1893504e-03
   1.6500000e+02   4.9910340e+02   3.9564340e-01   8.9947290e-02   4.9516590e-02   3.3659816e+00   3.0951054e-02   3.1008515e-03   2.1867879e-03
   1.6600000e+02   4.9949790e+02   3.9568980e-01   9.1297090e-02   5.0048710e-02   3.3629310e+00   3.0666852e-02   3.0905272e-03   2.1840395e-03
   1.6700000e+02   4.9988560e+02   3.9567250e-01   9.2655390e-02   5.0582050e-02   3.3591841e+00   3.0362115e-02   3.0784247e-03   2.1811403e-03
   1.6800000e+02   5.0026650e+02   3.9558890e-01   9.4022170e-02   5.1116620e-02   3.3554471e+00   3.0039893e-02   3.0645850e-03   2.1780909e-03
   1.6900000e+02   5.0064040e+02   3.9543740e-01   9.5397300e-02   5.1652390e-02   3.3517762e+00   2.9702556e-02   3.0491476e-03   2.1749766e-03
   1.7000000e+02   5.0100790e+02   3.9521480e-01   9.6780700e-02   5.2189340e-02   3.3474402e+00   2.9351679e-02   3.0321120e-03   2.1718245e-03
   1.7100000e+02   5.0136880e+02   3.9491870e-01   9.8172170e-02   5.2727480e-02   3.3427322e+00   2.8990017e-02   3.0135884e-03   2.1686442e-03
   1.7200000e+02   5.0172420e+02   3.9454680e-01   9.9571810e-02   5.3266720e-02   3.3380309e+00   2.8620151e-02   2.9938060e-03   2.1654698e-03
   1.7300000e+02   5.0207310e+02   3.9409610e-01   1.0097947e-01   5.3807090e-02   3.3328180e+00   2.8244056e-02   2.9727578e-03   2.1623552e-03
   1.7400000e+02   5.0241680e+02   3.9356470e-01   1.0239485e-01   5.4348550e-02   3.3275278e+00   2.7864730e-02   2.9504227e-03   2.1593453e-03
   1.7500000e+02   5.0275500e+02   3.9295030e-01   1.0381791e-01   5.4891090e-02   3.3216840e+00   2.7483638e-02   2.9268870e-03   2.1564208e-03
   1.7600000e+02   5.0308790e+02   3.9224990e-01   1.0524896e-01   5.5434640e-02   3.3157812e+00   2.7104381e-02   2.9024492e-03   2.1536643e-03
   1.7700000e+02   5.0341550e+02   3.9146110e-01   1.0668740e-01   5.5979200e-02   3.3093411e+00   2.6728383e-02   2.8770476e-03   2.1510901e-03
   1.7800000e+02   5.0373870e+02   3.9058150e-01   1.0813320e-01   5.6524740e-02   3.3026574e+00   2.6357813e-02   2.8511432e-03   2.1487519e-03
   1.7900000e+02   5.0405730e+02   3.8960890e-01   1.0958660e-01   5.7071280e-02   3.2956830e+00   2.5995820e-02   2.8243518e-03   2.1466057e-03
   1.8000000e+02   5.0437100e+02   3.8854030e-01   1.1104760e-01   5.7618750e-02   3.2881609e+00   2.5644122e-02   2.7969235e-03   2.1447360e-03
   1.8100000e+02   5.0468110e+02   3.8737350e-01   1.1251530e-01   5.8167110e-02   3.2802814e+00   2.5304902e-02   2.7688742e-03   2.1431653e-03
   1.8200000e+02   5.0498710e+02   3.8610660e-01   1.1399020e-01   5.8716420e-02   3.2720174e+00   2.4980623e-02   2.7404107e-03   2.1418781e-03
   1.8300000e+02   5.0528940e+02   3.8473560e-01   1.1547240e-01   5.9266570e-02   3.2636770e+00   2.4671918e-02   2.7118805e-03   2.1409635e-03
   1.8400000e+02   5.0558800e+02   3.8325990e-01   1.1696120e-01   5.9817570e-02   3.2544878e+00   2.4382030e-02   2.6829256e-03   2.1403898e-03
   1.8500000e+02   5.0588350e+02   3.8167580e-01   1.1845680e-01   6.0369390e-02   3.2452721e+00   2.4112255e-02   2.6541113e-03   2.1401864e-03
   1.8600000e+02   5.0617590e+02   3.7998070e-01   1.1995910e-01   6.0921950e-02   3.2355684e+00   2.3863316e-02   2.6251976e-03   2.1404049e-03
   1.8700000e+02   5.0646540e+02   3.7817270e-01   1.2146820e-01   6.1475350e-02   3.2251481e+00   2.3636660e-02   2.5963661e-03   2.1410319e-03
   1.8800000e+02   5.0675210e+02   3.7624960e-01   1.2298370e-01   6.2029490e-02   3.2146089e+00   2.3433985e-02   2.5682034e-03   2.1421120e-03
   1.8900000e+02   5.0703640e+02   3.7420880e-01   1.2450540e-01   6.2584310e-02   3.2036433e+00   2.3256183e-02   2.5400197e-03   2.1436261e-03
   1.9000000e+02   5.0731870e+02   3.7204660e-01   1.2603370e-01   6.3139890e-02   3.1919075e+00   2.3102760e-02   2.5127849e-03   2.1456007e-03
   1.9100000e+02   5.0759860e+02   3.6976210e-01   1.2756820e-01   6.3696100e-02   3.1796974e+00   2.2974632e-02   2.4858759e-03   2.1480513e-03
   1.9200000e+02   5.0787670e+02   3.6735180e-01   1.2910880e-01   6.4252970e-02   3.1669149e+00   2.2871727e-02   2.4598776e-03   2.1509970e-03
   1.9300000e+02   5.0815380e+02   3.6481380e-01   1.3065530e-01   6.4810480e-02   3.1538983e+00   2.2793852e-02   2.4348081e-03   2.1544518e-03
   1.9400000e+02   5.0842890e+02   3.6214540e-01   1.3220810e-01   6.5368590e-02   3.1400946e+00   2.2740594e-02   2.4106656e-03   2.1584096e-03
   1.9500000e+02   5.0870290e+02   3.5934400e-01   1.3376660e-01   6.5927280e-02   3.1256572e+00   2.2711319e-02   2.3876618e-03   2.1628741e-03
   1.9600000e+02   5.0897610e+02   3.5640760e-01   1.3533060e-01   6.6486540e-02   3.1109559e+00   2.2705710e-02   2.3659006e-03   2.1678791e-03
   1.9700000e+02   5.0924830e+02   3.5333290e-01   1.3690030e-01   6.7046290e-02   3.0955131e+00   2.2721996e-02   2.3453731e-03   2.1734093e-03
   1.9800000e+02   5.0952060e+02   3.5011880e-01   1.3847570e-01   6.7606560e-02   3.0797294e+00   2.2758939e-02   2.3265149e-03   2.1794442e-03
   1.9900000e+02   5.0979180e+02   3.4676140e-01   1.4005650e-01   6.8167310e-02   3.0628334e+00   2.2816602e-02   2.3091529e-03   2.1860425e-03
   2.0000000e+02   5.1006370e+02   3.4325850e-01   1.4164280e-01   6.8728540e-02   3.0456519e+00   2.2892003e-02   2.2934980e-03   2.1931904e-03
   2.0100000e+02   5.1033500e+02   3.3960920e-01   1.4323410e-01   6.9290160e-02   3.0276463e+00   2.2984490e-02   2.2792320e-03   2.2008287e-03
   2.0200000e+02   5.1060680e+02   3.3581600e-01   1.4483080e-01   6.9852200e-02   3.0090507e+00   2.3092454e-02   2.2674645e-03   2.2090182e-03
   2.0300000e+02   5.1087850e+02   3.3188190e-01   1.4643220e-01   7.0414620e-02   2.9899846e+00   2.3212768e-02   2.2569385e-03   2.2176879e-03
   2.0400000e+02   5.1115000e+02   3.2781120e-01   1.4803880e-01   7.0977380e-02   2.9701113e+00   2.3343369e-02   2.2487432e-03   2.2267768e-03
   2.0500000e+02   5.1142160e+02   3.2360630e-01   1.4964960e-01   7.1540400e-02   2.9497733e+00   2.3483465e-02   2.2421462e-03   2.2363003e-03
   2.0600000e+02   5.1169340e+02   3.1927200e-01   1.5126560e-01   7.2103670e-02   2.9292262e+00   2.3630363e-02   2.2378931e-03   2.2462249e-03
   2.0700000e+02   5.1196490e+02   3.1481140e-01   1.5288560e-01   7.2667190e-02   2.9080279e+00   2.3783696e-02   2.2352822e-03   2.2564841e-03
   2.0800000e+02   5.1223630e+02   3.1022790e-01   1.5451050e-01   7.3230860e-02   2.8861400e+00   2.3941378e-02   2.2349276e-03   2.2670845e-03
   2.0900000e+02   5.1250740e+02   3.0552550e-01   1.5613940e-01   7.3794700e-02   2.8637682e+00   2.4102413e-02   2.2362968e-03   2.2779979e-03
   2.1000000e+02   5.1277840e+02   3.0070720e-01   1.5777210e-01   7.4358660e-02   2.8412251e+00   2.4265958e-02   2.2397032e-03   2.2891965e-03
   2.1100000e+02   5.1304900e+02   2.9577740e-01   1.5940900e-01   7.4922680e-02   2.8183720e+00   2.4430942e-02   2.2452275e-03   2.3006358e-03
   2.1200000e+02   5.1331930e+02   2.9073800e-01   1.6104990e-01   7.5486770e-02   2.7950348e+00   2.4595791e-02   2.2524757e-03   2.3122886e-03
   2.1300000e+02   5.1358940e+02   2.8559460e-01   1.6269420e-01   7.6050830e-02   2.7715340e+00   2.4760514e-02   2.2618092e-03   2.3241573e-03
   2.1400000e+02   5.1385920e+02   2.8034910e-01   1.6434220e-01   7.6614870e-02   2.7476470e+00   2.4924644e-02   2.2729261e-03   2.3361934e-03
   2.1500000e+02   5.1412820e+02   2.7500670e-01   1.6599350e-01   7.7178840e-02   2.7235225e+00   2.5087453e-02   2.2860689e-03   2.3483707e-03
   2.1600000e+02   5.1439710e+02   2.6956950e-01   1.6764830e-01   7.7742730e-02   2.6996189e+00   2.5247452e-02   2.3006496e-03   2.3607082e-03
   2.1700000e+02   5.1466560e+02   2.6404190e-01   1.6930640e-01   7.8306490e-02   2.6752781e+00   2.5404720e-02   2.3172040e-03   2.3731026e-03
   2.1800000e+02   5.1493350e+02   2.5842690e-01   1.7096720e-01   7.8870050e-02   2.6507837e+00   2.5558501e-02   2.3349655e-03   2.3856265e-03
   2.1900000e+02   5.1520050e+02   2.5272910e-01   1.7263130e-01   7.9433460e-02   2.6260694e+00   2.5709307e-02   2.3546727e-03   2.3981935e-03
   2.2000000e+02   5.1546710e+02   2.4695080e-01   1.7429780e-01   7.9996560e-02   2.6012109e+00   2.5855583e-02   2.3753328e-03   2.4107850e-03
   2.2100000e+02   5.1573310e+02   2.4109620e-01   1.7596710e-01   8.0559390e-02   2.5765682e+00   2.5997122e-02   2.3976680e-03   2.4234023e-03
   2.2200000e+02   5.1599840e+02   2.3516810e-01   1.7763900e-01   8.1121930e-02   2.5520220e+00   2.6133616e-02   2.4214101e-03   2.4360345e-03
   2.2300000e+02   5.1626300e+02   2.2917170e-01   1.7931340e-01   8.1684140e-02   2.5271336e+00   2.6264673e-02   2.4465216e-03   2.4486446e-03
   2.2400000e+02   5.1652700e+02   2.2310860e-01   1.8099010e-01   8.2245930e-02   2.5028603e+00   2.6389739e-02   2.4720953e-03   2.4611942e-03
   2.2500000e+02   5.1678990e+02   2.1698470e-01   1.8266850e-01   8.2807320e-02   2.4781906e+00   2.6509287e-02   2.4988327e-03   2.4736682e-03
   2.2600000e+02   5.1705230e+02   2.1080060e-01   1.8434910e-01   8.3368250e-02   2.4538353e+00   2.6621065e-02   2.5269014e-03   2.4860690e-03
   2.2700000e+02   5.1731360e+02   2.0456240e-01   1.8603190e-01   8.3928690e-02   2.4297511e+00   2.6725908e-02   2.5554342e-03   2.4983988e-03
   2.2800000e+02   5.1757400e+02   1.9827290e-01   1.8771620e-01   8.4488600e-02   2.4056783e+00   2.6823544e-02   2.5849171e-03   2.5106105e-03
   2.2900000e+02   5.1783370e+02   1.9193510e-01   1.8940220e-01   8.5047950e-02   2.3824328e+00   2.6912635e-02   2.6149541e-03   2.5226527e-03
   2.3000000e+02   5.1809220e+02   1.8555310e-01   1.9108960e-01   8.5606720e-02   2.3587977e+00   2.6993743e-02   2.6453718e-03   2.5345619e-03
   2.3100000e+02   5.1834980e+02   1.7913020e-01   1.9277840e-01   8.6164820e-02   2.3359297e+00   2.7066005e-02   2.6766299e-03   2.5462746e-03
   2.3200000e+02   5.1860630e+02   1.7267060e-01   1.9446870e-01   8.6722270e-02   2.3131824e+00   2.7129216e-02   2.7078891e-03   2.5577934e-03
   2.3300000e+02   5.1886190e+02   1.6617710e-01   1.9615960e-01   8.7279010e-02   2.2906826e+00   2.7182396e-02   2.7396200e-03   2.5691469e-03
   2.3400000e+02   5.1911610e+02   1.5965380e-01   1.9785170e-01   8.7835010e-02   2.2686186e+00   2.7225016e-02   2.7714396e-03   2.5802608e-03
   2.3500000e+02   5.1936920e+02   1.5310350e-01   1.9954480e-01   8.8390230e-02   2.2468302e+00   2.7257160e-02   2.8038476e-03   2.5911106e-03
   2.3600000e+02   5.1962110e+02   1.4653040e-01   2.0123820e-01   8.8944650e-02   2.2255983e+00   2.7278656e-02   2.8358168e-03   2.6017162e-03
   2.3700000e+02   5.1987180e+02   1.3993780e-01   2.0293270e-01   8.9498220e-02   2.2054167e+00   2.7287990e-02   2.8681115e-03   2.6120222e-03
   2.3800000e+02   5.2012110e+02   1.3332953e-01   2.0462710e-01   9.0050930e-02   2.1849698e+00   2.7285389e-02   2.9000194e-03   2.6220961e-03
   2.3900000e+02   5.2036940e+02   1.2670937e-01   2.0632220e-01   9.0602700e-02   2.1654409e+00   2.7270712e-02   2.9320557e-03   2.6318186e-03
   2.4000000e+02   5.2061590e+02   1.2008000e-01   2.0801750e-01   9.1153510e-02   2.1462493e+00   2.7242951e-02   2.9635990e-03   2.6412451e-03
   2.4100000e+02   5.2086120e+02   1.1344608e-01   2.0971270e-01   9.1703320e-02   2.1278902e+00   2.7201933e-02   2.9950302e-03   2.6503080e-03
   2.4200000e+02   5.2110530e+02   1.0681025e-01   2.1140810e-01   9.2252110e-02   2.1097602e+00   2.7147258e-02   3.0261892e-03   2.6590503e-03
   2.4300000e+02   5.2134770e+02   1.0017655e-01   2.1310310e-01   9.2799850e-02   2.0927528e+00   2.7078274e-02   3.0566178e-03   2.6673992e-03
   2.4400000e+02   5.2158860e+02   9.3548240e-02   2.1479750e-01   9.3346520e-02   2.0761649e+00   2.6995980e-02   3.0866591e-03   2.6754083e-03
   2.4500000e+02   5.2182810e+02   8.6929110e-02   2.1649180e-01   9.3892040e-02   2.0601454e+00   2.6898352e-02   3.1163804e-03   2.6830048e-03
   2.4600000e+02   5.2206590e+02   8.0323190e-02   2.1818560e-01   9.4436390e-02   2.0448103e+00   2.6786217e-02   3.1453099e-03   2.6902010e-03
   2.4700000e+02   5.2230210e+02   7.3733230e-02   2.1987850e-01   9.4979520e-02   2.0303657e+00   2.6658970e-02   3.1734232e-03   2.6969626e-03
   2.4800000e+02   5.2253630e+02   6.7163140e-02   2.2157060e-01   9.5521410e-02   2.0163176e+00   2.6516634e-02   3.2013831e-03   2.7032455e-03
   2.4900000e+02   5.2276950e+02   6.0615910e-02   2.2326150e-01   9.6062050e-02   2.0032971e+00   2.6359494e-02   3.2279447e-03   2.7090936e-03
   2.5000000e+02   5.2300080e+02   5.4096260e-02   2.2495130e-01   9.6601410e-02   1.9907238e+00   2.6187243e-02   3.2536994e-03   2.7145694e-03
   2.5100000e+02   5.2323000e+02   4.7606755e-02   2.2664050e-01   9.7139430e-02   1.9793113e+00   2.6000818e-02   3.2790635e-03   2.7195603e-03
   2.5200000e+02   5.2345750e+02   4.1149469e-02   2.2832800e-01   9.7676000e-02   1.9684500e+00   2.5800700e-02   3.3029974e-03   2.7239087e-03
   2.5300000e+02   5.2368340e+02   3.4724824e-02   2.3001460e-01   9.8211480e-02   1.9581672e+00   2.5589021e-02   3.3265219e-03   2.7280908e-03
   2.5400000e+02   5.2390760e+02   2.8335662e-02   2.3170030e-01   9.8745670e-02   1.9486960e+00   2.5366814e-02   3.3489570e-03   2.7317101e-03
   2.5500000e+02   5.2413010e+02   2.1982847e-02   2.3338500e-01   9.9278290e-02   1.9398513e+00   2.5136135e-02   3.3704464e-03   2.7347151e-03
   2.5600000e+02   5.2435050e+02   1.5667503e-02   2.3506950e-01   9.9809930e-02   1.9313039e+00   2.4898480e-02   3.3912869e-03   2.7375018e-03
   2.5700000e+02   5.2456960e+02   9.3916580e-03   2.3675290e-01   1.0034012e-01   1.9239830e+00   2.4655845e-02   3.4111500e-03   2.7397234e-03
   2.5800000e+02   5.2478720e+02   3.1564910e-03   2.3843620e-01   1.0086910e-01   1.9168862e+00   2.4410261e-02   3.4302495e-03   2.7415509e-03
   2.5900000e+02   5.2500300e+02  -3.0363530e-03   2.4011870e-01   1.0139705e-01   1.9104970e+00   2.4163376e-02   3.4479927e-03   2.7430025e-03
   2.6000000e+02   5.2521720e+02  -9.1861340e-03   2.4180110e-01   1.0192413e-01   1.9045853e+00   2.3916899e-02   3.4651003e-03   2.7442099e-03
   2.6100000e+02   5.2542980e+02  -1.5290594e-02   2.4348320e-01   1.0244955e-01   1.8991778e+00   2.3674529e-02   3.4818963e-03   2.7448655e-03
   2.6200000e+02   5.2564090e+02  -2.1348320e-02   2.4516540e-01   1.0297401e-01   1.8943712e+00   2.3437180e-02   3.4974013e-03   2.7451270e-03
   2.6300000e+02   5.2585020e+02  -2.7358470e-02   2.4684750e-01   1.0349734e-01   1.8900427e+00   2.3207320e-02   3.5122328e-03   2.7452637e-03
   2.6400000e+02   5.2605810e+02  -3.3319280e-02   2.4853000e-01   1.0401938e-01   1.8862956e+00   2.2987835e-02   3.5262208e-03   2.7447259e-03
   2.6500000e+02   5.2626460e+02  -3.9228450e-02   2.5021250e-01   1.0454061e-01   1.8826170e+00   2.2780695e-02   3.5394416e-03   2.7440187e-03
   2.6600000e+02   5.2646940e+02  -4.5086312e-02   2.5189560e-01   1.0506084e-01   1.8799030e+00   2.2588494e-02   3.5519459e-03   2.7428576e-03
   2.6700000e+02   5.2667280e+02  -5.0889995e-02   2.5357880e-01   1.0558005e-01   1.8771397e+00   2.2413894e-02   3.5635217e-03   2.7416197e-03
   2.6800000e+02   5.2687470e+02  -5.6638247e-02   2.5526270e-01   1.0609820e-01   1.8748868e+00   2.2258735e-02   3.5743928e-03   2.7399014e-03
   2.6900000e+02   5.2707480e+02  -6.2330210e-02   2.5694730e-01   1.0661510e-01   1.8729761e+00   2.2126145e-02   3.5847336e-03   2.7376508e-03
   2.7000000e+02   5.2727370e+02  -6.7964080e-02   2.5863250e-01   1.0713120e-01   1.8713012e+00   2.2018510e-02   3.5942247e-03   2.7354404e-03
   2.7100000e+02   5.2747120e+02  -7.3538520e-02   2.6031880e-01   1.0764620e-01   1.8702501e+00   2.1938007e-02   3.6029559e-03   2.7325703e-03
   2.7200000e+02   5.2766740e+02  -7.9051300e-02   2.6200610e-01   1.0816040e-01   1.8693815e+00   2.1886128e-02   3.6111289e-03   2.7296945e-03
   2.7300000e+02   5.2786210e+02  -8.4502250e-02   2.6369400e-01   1.0867370e-01   1.8688208e+00   2.1865533e-02   3.6186656e-03   2.7263691e-03
   2.7400000e+02   5.2805530e+02  -8.9888820e-02   2.6538360e-01   1.0918610e-01   1.8687072e+00   2.1877736e-02   3.6255431e-03   2.7230666e-03
   2.7500000e+02   5.2824720e+02  -9.5210540e-02   2.6707450e-01   1.0969750e-01   1.8684977e+00   2.1923383e-02   3.6317361e-03   2.7192388e-03
   2.7600000e+02   5.2843750e+02  -1.0046564e-01   2.6876670e-01   1.1020810e-01   1.8683889e+00   2.2005946e-02   3.6375350e-03   2.7151321e-03
   2.7700000e+02   5.2862680e+02  -1.0565218e-01   2.7046050e-01   1.1071800e-01   1.8690218e+00   2.2123967e-02   3.6427131e-03   2.7109860e-03
   2.7800000e+02   5.2881470e+02  -1.1076822e-01   2.7215550e-01   1.1122700e-01   1.8697150e+00   2.2278723e-02   3.6473042e-03   2.7062142e-03
   2.7900000e+02   5.2900130e+02  -1.1581415e-01   2.7385250e-01   1.1173510e-01   1.8707883e+00   2.2470942e-02   3.6515981e-03   2.7016075e-03
   2.8000000e+02   5.2918670e+02  -1.2078687e-01   2.7555120e-01   1.1224220e-01   1.8718203e+00   2.2701578e-02   3.6551472e-03   2.6965783e-03
   2.8100000e+02   5.2937070e+02  -1.2568690e-01   2.7725210e-01   1.1274870e-01   1.8729622e+00   2.2967990e-02   3.6584048e-03   2.6910032e-03
   2.8200000e+02   5.2955350e+02  -1.3050853e-01   2.7895500e-01   1.1325460e-01   1.8745645e+00   2.3271601e-02   3.6614875e-03   2.6853954e-03
   2.8300000e+02   5.2973470e+02  -1.3525596e-01   2.8065990e-01   1.1375940e-01   1.8758642e+00   2.3611924e-02   3.6635144e-03   2.6795962e-03
   2.8400000e+02   5.2991520e+02  -1.3992380e-01   2.8236700e-01   1.1426400e-01   1.8774883e+00   2.3986250e-02   3.6656052e-03   2.6736691e-03
   2.8500000e+02   5.3009420e+02  -1.4451150e-01   2.8407660e-01   1.1476780e-01   1.8794438e+00   2.4394132e-02   3.6672239e-03   2.6674456e-03
   2.8600000e+02   5.3027220e+02  -1.4901880e-01   2.8578860e-01   1.1527040e-01   1.8815541e+00   2.4835445e-02   3.6686859e-03   2.6610555e-03
   2.8700000e+02   5.3044890e+02  -1.5344340e-01   2.8750320e-01   1.1577300e-01   1.8835154e+00   2.5306765e-02   3.6696135e-03   2.6544682e-03
   2.8800000e+02   5.3062460e+02  -1.5778290e-01   2.8922040e-01   1.1627450e-01   1.8856180e+00   2.5807196e-02   3.6705160e-03   2.6476015e-03
   2.8900000e+02   5.3079890e+02  -1.6203640e-01   2.9094030e-01   1.1677590e-01   1.8876907e+00   2.6334384e-02   3.6710158e-03   2.6406399e-03
   2.9000000e+02   5.3097220e+02  -1.6620420e-01   2.9266310e-01   1.1727610e-01   1.8900318e+00   2.6888424e-02   3.6713188e-03   2.6333142e-03
   2.9100000e+02   5.3114450e+02  -1.7028310e-01   2.9438910e-01   1.1777610e-01   1.8922589e+00   2.7466780e-02   3.6714124e-03   2.6255509e-03
   2.9200000e+02   5.3131550e+02  -1.7427170e-01   2.9611810e-01   1.1827540e-01   1.8945869e+00   2.8066158e-02   3.6718976e-03   2.6179787e-03
   2.9300000e+02   5.3148590e+02  -1.7816800e-01   2.9785030e-01   1.1877430e-01   1.8970243e+00   2.8686452e-02   3.6717333e-03   2.6101087e-03
   2.9400000e+02   5.3165450e+02  -1.8197170e-01   2.9958550e-01   1.1927260e-01   1.8993807e+00   2.9325308e-02   3.6716995e-03   2.6021560e-03
   2.9500000e+02   5.3182240e+02  -1.8568200e-01   3.0132470e-01   1.1977010e-01   1.9017049e+00   2.9979993e-02   3.6717571e-03   2.5937671e-03
   2.9600000e+02   5.3198940e+02  -1.8929630e-01   3.0306710e-01   1.2026740e-01   1.9039095e+00   3.0651334e-02   3.6715983e-03   2.5854720e-03
   2.9700000e+02   5.3215550e+02  -1.9281290e-01   3.0481320e-01   1.2076440e-01   1.9064615e+00   3.1335524e-02   3.6715332e-03   2.5766891e-03
   2.9800000e+02   5.3232040e+02  -1.9623030e-01   3.0656280e-01   1.2126050e-01   1.9088560e+00   3.2029801e-02   3.6714744e-03   2.5677955e-03
   2.9900000e+02   5.3248400e+02  -1.9954870e-01   3.0831640e-01   1.2175670e-01   1.9109175e+00   3.2735370e-02   3.6718078e-03   2.5591536e-03
   3.0000000e+02   5.3264710e+02  -2.0276540e-01   3.1007380e-01   1.2225200e-01   1.9132158e+00   3.3449297e-02   3.6717498e-03   2.5497490e-03
   3.0100000e+02   5.3280930e+02  -2.0587880e-01   3.1183520e-01   1.2274740e-01   1.9153368e+00   3.4171215e-02   3.6723027e-03   2.5406756e-03
   3.0200000e+02   5.3297050e+02  -2.0888690e-01   3.1360100e-01   1.2324190e-01   1.9176910e+00   3.4897173e-02   3.6730867e-03   2.5309134e-03
   3.0300000e+02   5.3313050e+02  -2.1179080e-01   3.1537090e-01   1.2373630e-01   1.9198303e+00   3.5628451e-02   3.6739794e-03   2.5209413e-03
   3.0400000e+02   5.3328940e+02  -2.1458840e-01   3.1714540e-01   1.2422970e-01   1.9219926e+00   3.6362579e-02   3.6748915e-03   2.5110296e-03
   3.0500000e+02   5.3344740e+02  -2.1727820e-01   3.1892410e-01   1.2472290e-01   1.9238207e+00   3.7101657e-02   3.6766341e-03   2.5009440e-03
   3.0600000e+02   5.3360410e+02  -2.1985900e-01   3.2070730e-01   1.2521520e-01   1.9257499e+00   3.7841291e-02   3.6781307e-03   2.4907615e-03
   3.0700000e+02   5.3376010e+02  -2.2233060e-01   3.2249510e-01   1.2570640e-01   1.9278762e+00   3.8582005e-02   3.6801059e-03   2.4801326e-03
   3.0800000e+02   5.3391450e+02  -2.2469150e-01   3.2428790e-01   1.2619730e-01   1.9298652e+00   3.9323600e-02   3.6827432e-03   2.4692588e-03
   3.0900000e+02   5.3406800e+02  -2.2694130e-01   3.2608550e-01   1.2668710e-01   1.9318762e+00   4.0065147e-02   3.6854228e-03   2.4586625e-03
   3.1000000e+02   5.3422000e+02  -2.2907680e-01   3.2788800e-01   1.2717610e-01   1.9335986e+00   4.0805533e-02   3.6886099e-03   2.4478506e-03
   3.1100000e+02   5.3437110e+02  -2.3109820e-01   3.2969550e-01   1.2766380e-01   1.9357362e+00   4.1544434e-02   3.6925108e-03   2.4364152e-03
   3.1200000e+02   5.3452070e+02  -2.3300530e-01   3.3150810e-01   1.2815090e-01   1.9375322e+00   4.2281037e-02   3.6964274e-03   2.4250548e-03
   3.1300000e+02   5.3466880e+02  -2.3479470e-01   3.3332650e-01   1.2863650e-01   1.9392112e+00   4.3013790e-02   3.7009529e-03   2.4135635e-03
   3.1400000e+02   5.3481590e+02  -2.3646730e-01   3.3514980e-01   1.2912120e-01   1.9411313e+00   4.3744343e-02   3.7059196e-03   2.4016169e-03
   3.1500000e+02   5.3496150e+02  -2.3802270e-01   3.3697850e-01   1.2960440e-01   1.9431196e+00   4.4469091e-02   3.7111548e-03   2.3897874e-03
   3.1600000e+02   5.3510550e+02  -2.3945590e-01   3.3881300e-01   1.3008630e-01   1.9449759e+00   4.5191288e-02   3.7169373e-03   2.3775227e-03
   3.1700000e+02   5.3524810e+02  -2.4077020e-01   3.4065330e-01   1.3056700e-01   1.9466610e+00   4.5907167e-02   3.7235495e-03   2.3653258e-03
   3.1800000e+02   5.3538930e+02  -2.4196190e-01   3.4249890e-01   1.3104620e-01   1.9486484e+00   4.6617576e-02   3.7297772e-03   2.3528246e-03
   3.1900000e+02   5.3552890e+02  -2.4303000e-01   3.4435100e-01   1.3152380e-01   1.9504577e+00   4.7322298e-02   3.7372851e-03   2.3401585e-03
   3.2000000e+02   5.3566730e+02  -2.4397500e-01   3.4620880e-01   1.3200020e-01   1.9526249e+00   4.8020721e-02   3.7450046e-03   2.3276146e-03
   3.2100000e+02   5.3580360e+02  -2.4479500e-01   3.4807230e-01   1.3247470e-01   1.9543756e+00   4.8715101e-02   3.7530967e-03   2.3141942e-03
   3.2200000e+02   5.3593880e+02  -2.4548900e-01   3.4994240e-01   1.3294750e-01   1.9566040e+00   4.9399601e-02   3.7613969e-03   2.3012469e-03
   3.2300000e+02   5.3607230e+02  -2.4605460e-01   3.5181870e-01   1.3341890e-01   1.9584543e+00   5.0076940e-02   3.7702847e-03   2.2881407e-03
   3.2400000e+02   5.3620370e+02  -2.4649260e-01   3.5370180e-01   1.3388820e-01   1.9603968e+00   5.0746374e-02   3.7797876e-03   2.2745232e-03
   3.2500000e+02   5.3633370e+02  -2.4679960e-01   3.5559110e-01   1.3435540e-01   1.9623913e+00   5.1407814e-02   3.7898147e-03   2.2608666e-03
   3.2600000e+02   5.3646190e+02  -2.4697730e-01   3.5748680e-01   1.3482120e-01   1.9644795e+00   5.2060979e-02   3.7999334e-03   2.2470001e-03
   3.2700000e+02   5.3658880e+02  -2.4702310e-01   3.5938920e-01   1.3528490e-01   1.9664313e+00   5.2704835e-02   3.8101605e-03   2.2332976e-03
   3.2800000e+02   5.3671300e+02  -2.4693530e-01   3.6129850e-01   1.3574640e-01   1.9685151e+00   5.3340434e-02   3.8211430e-03   2.2190899e-03
   3.2900000e+02   5.3683600e+02  -2.4671410e-01   3.6321450e-01   1.3620590e-01   1.9706041e+00   5.3965626e-02   3.8324392e-03   2.2048380e-03
   3.3000000e+02   5.3695700e+02  -2.4635760e-01   3.6513790e-01   1.3666320e-01   1.9727302e+00   5.4580803e-02   3.8440445e-03   2.1903781e-03
   3.3100000e+02   5.3707590e+02  -2.4586460e-01   3.6706830e-01   1.3711840e-01   1.9749260e+00   5.5186279e-02   3.8557069e-03   2.1759200e-03
   3.3200000e+02   5.3719330e+02  -2.4523400e-01   3.6900580e-01   1.3757120e-01   1.9771259e+00   5.5781801e-02   3.8677109e-03   2.1614335e-03
   3.3300000e+02   5.3730880e+02  -2.4446650e-01   3.7095060e-01   1.3802180e-01   1.9791258e+00   5.6365825e-02   3.8801473e-03   2.1461588e-03
   3.3400000e+02   5.3742170e+02  -2.4355860e-01   3.7290310e-01   1.3846960e-01   1.9812416e+00   5.6940268e-02   3.8927640e-03   2.1311407e-03
   3.3500000e+02   5.3753310e+02  -2.4250980e-01   3.7486260e-01   1.3891550e-01   1.9836078e+00   5.7501789e-02   3.9049647e-03   2.1159367e-03
   3.3600000e+02   5.3764230e+02  -2.4131890e-01   3.7683010e-01   1.3935850e-01   1.9858949e+00   5.8053463e-02   3.9180629e-03   2.1007538e-03
   3.3700000e+02   5.3774940e+02  -2.3998590e-01   3.7880540e-01   1.3979910e-01   1.9882867e+00   5.8592861e-02   3.9308390e-03   2.0854668e-03
   3.3800000e+02   5.3785410e+02  -2.3850790e-01   3.8078810e-01   1.4023700e-01   1.9905346e+00   5.9120198e-02   3.9438357e-03   2.0696327e-03
   3.3900000e+02   5.3795690e+02  -2.3688580e-01   3.8277910e-01   1.4067220e-01   1.9928497e+00   5.9637614e-02   3.9567654e-03   2.0542577e-03
   3.4000000e+02   5.3805770e+02  -2.3511690e-01   3.8477820e-01   1.4110440e-01   1.9951181e+00   6.0139459e-02   3.9694698e-03   2.0381544e-03
   3.4100000e+02   5.3815630e+02  -2.3320090e-01   3.8678500e-01   1.4153390e-01   1.9974011e+00   6.0630486e-02   3.9823785e-03   2.0220407e-03
   3.4200000e+02   5.3825240e+02  -2.3113630e-01   3.8880050e-01   1.4196080e-01   1.9998801e+00   6.1106791e-02   3.9952498e-03   2.0061869e-03
   3.4300000e+02   5.3834650e+02  -2.2892310e-01   3.9082400e-01   1.4238460e-01   2.0023914e+00   6.1572865e-02   4.0078033e-03   1.9898120e-03
   3.4400000e+02   5.3843790e+02  -2.2655800e-01   3.9285600e-01   1.4280540e-01   2.0046857e+00   6.2024871e-02   4.0202127e-03   1.9734859e-03
   3.4500000e+02   5.3852740e+02  -2.2404310e-01   3.9489650e-01   1.4322280e-01   2.0072237e+00   6.2465488e-02   4.0326032e-03   1.9570163e-03
   3.4600000e+02   5.3861420e+02  -2.2137390e-01   3.9694550e-01   1.4363720e-01   2.0096592e+00   6.2890821e-02   4.0447831e-03   1.9402077e-03
   3.4700000e+02   5.3869900e+02  -2.1855050e-01   3.9900370e-01   1.4404860e-01   2.0119941e+00   6.3303798e-02   4.0565909e-03   1.9236047e-03
   3.4800000e+02   5.3878090e+02  -2.1557360e-01   4.0107060e-01   1.4445680e-01   2.0146953e+00   6.3702534e-02   4.0678077e-03   1.9066852e-03
   3.4900000e+02   5.3886060e+02  -2.1243910e-01   4.0314620e-01   1.4486160e-01   2.0170239e+00   6.4087789e-02   4.0788587e-03   1.8898936e-03
   3.5000000e+02   5.3893770e+02  -2.0914890e-01   4.0523120e-01   1.4526270e-01   2.0196664e+00   6.4460944e-02   4.0896178e-03   1.8724919e-03
   3.5100000e+02   5.3901260e+02  -2.0570030e-01   4.0732500e-01   1.4566080e-01   2.0222222e+00   6.4819029e-02   4.0998761e-03   1.8555694e-03
   3.5200000e+02   5.3908480e+02  -2.0209660e-01   4.0942840e-01   1.4605520e-01   2.0248305e+00   6.5164047e-02   4.1095201e-03   1.8377255e-03
   3.5300000e+02   5.3915420e+02  -1.9834040e-01   4.1154230e-01   1.4644650e-01   2.0276653e+00   6.5495614e-02   4.1185975e-03   1.8203012e-03
   3.5400000e+02   5.3922160e+02  -1.9443640e-01   4.1366610e-01   1.4683460e-01   2.0302077e+00   6.5815416e-02   4.1274310e-03   1.8028592e-03
   3.5500000e+02   5.3928610e+02  -1.9038860e-01   4.1580140e-01   1.4721920e-01   2.0326787e+00   6.6121854e-02   4.1355621e-03   1.7852555e-03
   3.5600000e+02   5.3934770e+02  -1.8619840e-01   4.1794780e-01   1.4760110e-01   2.0351910e+00   6.6418242e-02   4.1430245e-03   1.7675592e-03
   3.5700000e+02   5.3940710e+02  -1.8187027e-01   4.2010590e-01   1.4797950e-01   2.0378947e+00   6.6702293e-02   4.1497651e-03   1.7495469e-03
   3.5800000e+02   5.3946400e+02  -1.7740587e-01   4.2227610e-01   1.4835480e-01   2.0404747e+00   6.6973963e-02   4.1557361e-03   1.7317449e-03
   3.5900000e+02   5.3951800e+02  -1.7281157e-01   4.2445920e-01   1.4872750e-01   2.0429834e+00   6.7235852e-02   4.1612654e-03   1.7137253e-03
   3.6000000e+02   5.3956970e+02  -1.6808598e-01   4.2665500e-01   1.4909710e-01   2.0454615e+00   6.7486177e-02   4.1663263e-03   1.6959143e-03
   3.6100000e+02   5.3961840e+02  -1.6323850e-01   4.2886440e-01   1.4946400e-01   2.0481487e+00   6.7727477e-02   4.1701553e-03   1.6775504e-03
   3.6200000e+02   5.3966490e+02  -1.5826882e-01   4.3108780e-01   1.4982800e-01   2.0505871e+00   6.7959481e-02   4.1731422e-03   1.6596287e-03
   3.6300000e+02   5.3970840e+02  -1.5318002e-01   4.3332570e-01   1.5018970e-01   2.0530404e+00   6.8181512e-02   4.1758166e-03   1.6415936e-03
   3.6400000e+02   5.3974960e+02  -1.4797625e-01   4.3557820e-01   1.5054810e-01   2.0552342e+00   6.8393090e-02   4.1775633e-03   1.6235236e-03
   3.6500000e+02   5.3978780e+02  -1.4266128e-01   4.3784570e-01   1.5090420e-01   2.0578870e+00   6.8597555e-02   4.1781231e-03   1.6056114e-03
   3.6600000e+02   5.3982370e+02  -1.3723692e-01   4.4012960e-01   1.5125780e-01   2.0600147e+00   6.8791772e-02   4.1782840e-03   1.5873119e-03
   3.6700000e+02   5.3985660e+02  -1.3170858e-01   4.4242930e-01   1.5160880e-01   2.0625440e+00   6.8981528e-02   4.1773724e-03   1.5691358e-03
   3.6800000e+02   5.3988710e+02  -1.2607873e-01   4.4474510e-01   1.5195740e-01   2.0648286e+00   6.9160124e-02   4.1756298e-03   1.5510260e-03
   3.6900000e+02   5.3991480e+02  -1.2034991e-01   4.4707810e-01   1.5230370e-01   2.0668841e+00   6.9332285e-02   4.1728660e-03   1.5333498e-03
   3.7000000e+02   5.3993970e+02  -1.1452569e-01   4.4942870e-01   1.5264760e-01   2.0691363e+00   6.9493763e-02   4.1691417e-03   1.5149738e-03
   3.7100000e+02   5.3996220e+02  -1.0860923e-01   4.5179720e-01   1.5298920e-01   2.0712303e+00   6.9652224e-02   4.1647138e-03   1.4968531e-03
   3.7200000e+02   5.3998140e+02  -1.0260727e-01   4.5418390e-01   1.5332870e-01   2.0731795e+00   6.9802882e-02   4.1591341e-03   1.4791336e-03
   3.7300000e+02   5.3999840e+02  -9.6516967e-02   4.5658960e-01   1.5366630e-01   2.0751459e+00   6.9944697e-02   4.1525081e-03   1.4613923e-03
   3.7400000e+02   5.4001260e+02  -9.0347321e-02   4.5901380e-01   1.5400140e-01   2.0770674e+00   7.0083151e-02   4.1452362e-03   1.4435311e-03
   3.7500000e+02   5.4002410e+02  -8.4099150e-02   4.6145810e-01   1.5433470e-01   2.0788448e+00   7.0214745e-02   4.1366315e-03   1.4256175e-03
   3.7600000e+02   5.4003260e+02  -7.7775243e-02   4.6392240e-01   1.5466630e-01   2.0806082e+00   7.0341070e-02   4.1272533e-03   1.4081835e-03
   3.7700000e+02   5.4003850e+02  -7.1381351e-02   4.6640710e-01   1.5499560e-01   2.0824526e+00   7.0461640e-02   4.1163324e-03   1.3904305e-03
   3.7800000e+02   5.4004170e+02  -6.4916432e-02   4.6891270e-01   1.5532330e-01   2.0836859e+00   7.0577045e-02   4.1047490e-03   1.3732093e-03
   3.7900000e+02   5.4004190e+02  -5.8388468e-02   4.7143980e-01   1.5564930e-01   2.0853392e+00   7.0686556e-02   4.0921463e-03   1.3558285e-03
   3.8000000e+02   5.4003980e+02  -5.1796900e-02   4.7398840e-01   1.5597330e-01   2.0867534e+00   7.0792806e-02   4.0787052e-03   1.3385378e-03
   3.8100000e+02   5.4003420e+02  -4.5149460e-02   4.7655910e-01   1.5629590e-01   2.0880801e+00   7.0893545e-02   4.0637705e-03   1.3215080e-03
   3.8200000e+02   5.4002630e+02  -3.8444860e-02   4.7915260e-01   1.5661690e-01   2.0893195e+00   7.0990054e-02   4.0480560e-03   1.3045542e-03
   3.8300000e+02   5.4001540e+02  -3.1688950e-02   4.8176940e-01   1.5693640e-01   2.0904845e+00   7.1079685e-02   4.0309025e-03   1.2878813e-03
   3.8400000e+02   5.4000190e+02  -2.4886040e-02   4.8440940e-01   1.5725410e-01   2.0916079e+00   7.1167682e-02   4.0129078e-03   1.2713608e-03
   3.8500000e+02   5.3998530e+02  -1.8037091e-02   4.8707360e-01   1.5757080e-01   2.0925282e+00   7.1252638e-02   3.9939377e-03   1.2546388e-03
   3.8600000e+02   5.3996580e+02  -1.1146001e-02   4.8976200e-01   1.5788610e-01   2.0931852e+00   7.1332646e-02   3.9736326e-03   1.2386461e-03
   3.8700000e+02   5.3994360e+02  -4.2168700e-03   4.9247510e-01   1.5819980e-01   2.0939105e+00   7.1408316e-02   3.9523399e-03   1.2224569e-03
   3.8800000e+02   5.3991840e+02   2.7464100e-03   4.9521340e-01   1.5851260e-01   2.0943462e+00   7.1481506e-02   3.9296602e-03   1.2066428e-03
   3.8900000e+02   5.3989070e+02   9.7414250e-03   4.9797780e-01   1.5882400e-01   2.0950996e+00   7.1551305e-02   3.9060405e-03   1.1909000e-03
   3.9000000e+02   5.3986000e+02   1.6765748e-02   5.0076800e-01   1.5913460e-01   2.0953104e+00   7.1616924e-02   3.8814101e-03   1.1756195e-03
   3.9100000e+02   5.3982600e+02   2.3813520e-02   5.0358490e-01   1.5944370e-01   2.0956450e+00   7.1680743e-02   3.8556406e-03   1.1602421e-03
   3.9200000e+02   5.3978960e+02   3.0885650e-02   5.0642870e-01   1.5975200e-01   2.0957011e+00   7.1740806e-02   3.8288962e-03   1.1452802e-03
   3.9300000e+02   5.3975000e+02   3.7974100e-02   5.0929980e-01   1.6005950e-01   2.0956241e+00   7.1797334e-02   3.8008680e-03   1.1305096e-03
   3.9400000e+02   5.3970760e+02   4.5078490e-02   5.1219940e-01   1.6036620e-01   2.0954312e+00   7.1852189e-02   3.7715941e-03   1.1162466e-03
   3.9500000e+02   5.3966220e+02   5.2193970e-02   5.1512680e-01   1.6067170e-01   2.0950018e+00   7.1903967e-02   3.7415392e-03   1.1019717e-03
   3.9600000e+02   5.3961390e+02   5.9316715e-02   5.1808260e-01   1.6097710e-01   2.0948411e+00   7.1952677e-02   3.7103000e-03   1.0881743e-03
   3.9700000e+02   5.3956260e+02   6.6445600e-02   5.2106790e-01   1.6128120e-01   2.0940919e+00   7.1998691e-02   3.6779439e-03   1.0743459e-03
   3.9800000e+02   5.3950860e+02   7.3577195e-02   5.2408280e-01   1.6158510e-01   2.0933856e+00   7.2041634e-02   3.6447173e-03   1.0611666e-03
   3.9900000e+02   5.3945140e+02   8.0706280e-02   5.2712760e-01   1.6188780e-01   2.0925846e+00   7.2082652e-02   3.6101883e-03   1.0477810e-03
   4.0000000e+02   5.3939120e+02   8.7831260e-02   5.3020350e-01   1.6219060e-01   2.0914621e+00   7.2119573e-02   3.5747468e-03   1.0353135e-03
   4.0100000e+02   5.3932830e+02   9.4945820e-02   5.3330940e-01   1.6249280e-01   2.0904534e+00   7.2156090e-02   3.5385565e-03   1.0229267e-03
   4.0200000e+02   5.3926200e+02   1.0205298e-01   5.3644610e-01   1.6279420e-01   2.0890050e+00   7.2188547e-02   3.5012351e-03   1.0109735e-03
   4.0300000e+02   5.3919300e+02   1.0914646e-01   5.3961240e-01   1.6309520e-01   2.0875296e+00   7.2218370e-02   3.4627285e-03   9.9920833e-04
   4.0400000e+02   5.3912110e+02   1.1622919e-01   5.4280830e-01   1.6339530e-01   2.0859594e+00   7.2246629e-02   3.4238325e-03   9.8770171e-04
   4.0500000e+02   5.3904570e+02   1.2329419e-01   5.4603330e-01   1.6369480e-01   2.0840406e+00   7.2272517e-02   3.3840261e-03   9.7672444e-04
   4.0600000e+02   5.3896770e+02   1.3034517e-01   5.4928680e-01   1.6399360e-01   2.0821588e+00   7.2295873e-02   3.3433565e-03   9.6632054e-04
   4.0700000e+02   5.3888660e+02   1.3737627e-01   5.5256810e-01   1.6429080e-01   2.0803412e+00   7.2318594e-02   3.3023249e-03   9.5583597e-04
   4.0800000e+02   5.3880210e+02   1.4439030e-01   5.5587660e-01   1.6458710e-01   2.0779780e+00   7.2336862e-02   3.2607531e-03   9.4566114e-04
   4.0900000e+02   5.3871430e+02   1.5138287e-01   5.5921220e-01   1.6488240e-01   2.0758386e+00   7.2354434e-02   3.2181536e-03   9.3612502e-04
   4.1000000e+02   5.3862380e+02   1.5835081e-01   5.6257450e-01   1.6517610e-01   2.0737698e+00   7.2370142e-02   3.1758105e-03   9.2665749e-04
   4.1100000e+02   5.3853020e+02   1.6529461e-01   5.6596260e-01   1.6546900e-01   2.0712121e+00   7.2383497e-02   3.1328335e-03   9.1755036e-04
   4.1200000e+02   5.3843310e+02   1.7221323e-01   5.6937590e-01   1.6575990e-01   2.0690146e+00   7.2396568e-02   3.0898148e-03   9.0914177e-04
   4.1300000e+02   5.3833310e+02   1.7910472e-01   5.7281470e-01   1.6604960e-01   2.0665222e+00   7.2408680e-02   3.0466633e-03   9.0087552e-04
   4.1400000e+02   5.3822990e+02   1.8596340e-01   5.7627760e-01   1.6633730e-01   2.0637811e+00   7.2416439e-02   3.0037820e-03   8.9285361e-04
   4.1500000e+02   5.3812350e+02   1.9279271e-01   5.7976450e-01   1.6662360e-01   2.0611038e+00   7.2425118e-02   2.9605272e-03   8.8522617e-04
   4.1600000e+02   5.3801380e+02   1.9959394e-01   5.8327500e-01   1.6690810e-01   2.0584606e+00   7.2429686e-02   2.9176803e-03   8.7820112e-04
   4.1700000e+02   5.3790070e+02   2.0635763e-01   5.8680870e-01   1.6719030e-01   2.0558471e+00   7.2432114e-02   2.8752795e-03   8.7109140e-04
   4.1800000e+02   5.3778470e+02   2.1308411e-01   5.9036470e-01   1.6747080e-01   2.0531056e+00   7.2435866e-02   2.8336279e-03   8.6482224e-04
   4.1900000e+02   5.3766540e+02   2.1977544e-01   5.9394300e-01   1.6774920e-01   2.0503064e+00   7.2433723e-02   2.7925598e-03   8.5873354e-04
   4.2000000e+02   5.3754250e+02   2.2642770e-01   5.9754270e-01   1.6802540e-01   2.0473342e+00   7.2432224e-02   2.7525570e-03   8.5301611e-04
   4.2100000e+02   5.3741690e+02   2.3303710e-01   6.0116310e-01   1.6829890e-01   2.0444391e+00   7.2428092e-02   2.7133329e-03   8.4731621e-04
   4.2200000e+02   5.3728700e+02   2.3960740e-01   6.0480440e-01   1.6857060e-01   2.0418329e+00   7.2420427e-02   2.6753809e-03   8.4260841e-04
   4.2300000e+02   5.3715470e+02   2.4613140e-01   6.0846550e-01   1.6883940e-01   2.0389890e+00   7.2413855e-02   2.6395342e-03   8.3790920e-04
   4.2400000e+02   5.3701870e+02   2.5261200e-01   6.1214640e-01   1.6910590e-01   2.0362673e+00   7.2404067e-02   2.6048282e-03   8.3353137e-04
   4.2500000e+02   5.3687920e+02   2.5904580e-01   6.1584620e-01   1.6936960e-01   2.0332492e+00   7.2391192e-02   2.5722248e-03   8.2951019e-04
   4.2600000e+02   5.3673660e+02   2.6543120e-01   6.1956450e-01   1.6963070e-01   2.0303677e+00   7.2375174e-02   2.5416425e-03   8.2596651e-04
   4.2700000e+02   5.3659050e+02   2.7176460e-01   6.2330130e-01   1.6988900e-01   2.0277321e+00   7.2357228e-02   2.5136680e-03   8.2269557e-04
   4.2800000e+02   5.3644110e+02   2.7804480e-01   6.2705530e-01   1.7014400e-01   2.0249558e+00   7.2337910e-02   2.4881927e-03   8.1971079e-04
   4.2900000e+02   5.3628800e+02   2.8427540e-01   6.3082660e-01   1.7039630e-01   2.0221356e+00   7.2315260e-02   2.4657461e-03   8.1762149e-04
   4.3000000e+02   5.3613150e+02   2.9044910e-01   6.3461410e-01   1.7064530e-01   2.0194021e+00   7.2289354e-02   2.4465587e-03   8.1524694e-04
   4.3100000e+02   5.3597130e+02   2.9656700e-01   6.3841790e-01   1.7089130e-01   2.0170254e+00   7.2261060e-02   2.4307198e-03   8.1377571e-04
   4.3200000e+02   5.3580830e+02   3.0262360e-01   6.4223750e-01   1.7113400e-01   2.0143155e+00   7.2230454e-02   2.4185596e-03   8.1228676e-04
   4.3300000e+02   5.3564160e+02   3.0862270e-01   6.4607210e-01   1.7137320e-01   2.0119533e+00   7.2195606e-02   2.4103144e-03   8.1128496e-04
   4.3400000e+02   5.3547090e+02   3.1455970e-01   6.4992130e-01   1.7160890e-01   2.0096225e+00   7.2159074e-02   2.4065575e-03   8.1065275e-04
   4.3500000e+02   5.3529710e+02   3.2043440e-01   6.5378450e-01   1.7184140e-01   2.0068529e+00   7.2117566e-02   2.4066616e-03   8.1059926e-04
   4.3600000e+02   5.3512000e+02   3.2624450e-01   6.5766150e-01   1.7206960e-01   2.0045194e+00   7.2072051e-02   2.4118263e-03   8.1044737e-04
   4.3700000e+02   5.3493860e+02   3.3198770e-01   6.6155160e-01   1.7229440e-01   2.0025382e+00   7.2023463e-02   2.4216228e-03   8.1083650e-04
   4.3800000e+02   5.3475430e+02   3.3766180e-01   6.6545420e-01   1.7251540e-01   2.0002331e+00   7.1970531e-02   2.4360978e-03   8.1177777e-04
   4.3900000e+02   5.3456630e+02   3.4326780e-01   6.6936930e-01   1.7273240e-01   1.9982613e+00   7.1914538e-02   2.4555703e-03   8.1276540e-04
   4.4000000e+02   5.3437460e+02   3.4880310e-01   6.7329610e-01   1.7294530e-01   1.9962822e+00   7.1852719e-02   2.4801561e-03   8.1430666e-04
   4.4100000e+02   5.3417900e+02   3.5426390e-01   6.7723370e-01   1.7315440e-01   1.9942376e+00   7.1789055e-02   2.5100272e-03   8.1613754e-04
   4.4200000e+02   5.3398000e+02   3.5965020e-01   6.8118170e-01   1.7335920e-01   1.9925865e+00   7.1719524e-02   2.5449528e-03   8.1833324e-04
   4.4300000e+02   5.3377760e+02   3.6496240e-01   6.8514050e-01   1.7355930e-01   1.9908193e+00   7.1645940e-02   2.5850661e-03   8.2066776e-04
   4.4400000e+02   5.3357110e+02   3.7019600e-01   6.8910880e-01   1.7375530e-01   1.9894539e+00   7.1567464e-02   2.6299984e-03   8.2337720e-04
   4.4500000e+02   5.3336110e+02   3.7535040e-01   6.9308610e-01   1.7394680e-01   1.9877089e+00   7.1484373e-02   2.6801460e-03   8.2672242e-04
   4.4600000e+02   5.3314760e+02   3.8042320e-01   6.9707240e-01   1.7413360e-01   1.9862829e+00   7.1394672e-02   2.7350272e-03   8.2989292e-04
   4.4700000e+02   5.3293010e+02   3.8541460e-01   7.0106680e-01   1.7431570e-01   1.9853542e+00   7.1300180e-02   2.7951694e-03   8.3333587e-04
   4.4800000e+02   5.3270900e+02   3.9032070e-01   7.0506910e-01   1.7449290e-01   1.9839758e+00   7.1199893e-02   2.8591694e-03   8.3741380e-04
   4.4900000e+02   5.3248420e+02   3.9514140e-01   7.0907800e-01   1.7466570e-01   1.9829092e+00   7.1095515e-02   2.9288375e-03   8.4151214e-04
   4.5000000e+02   5.3225550e+02   3.9987780e-01   7.1309400e-01   1.7483330e-01   1.9822133e+00   7.0985774e-02   3.0024353e-03   8.4589270e-04
   4.5100000e+02   5.3202300e+02   4.0452100e-01   7.1711630e-01   1.7499600e-01   1.9815359e+00   7.0868399e-02   3.0797304e-03   8.5104106e-04
   4.5200000e+02   5.3178710e+02   4.0907740e-01   7.2114480e-01   1.7515360e-01   1.9808221e+00   7.0746756e-02   3.1620864e-03   8.5602728e-04
   4.5300000e+02   5.3154720e+02   4.1354440e-01   7.2517890e-01   1.7530660e-01   1.9804523e+00   7.0618725e-02   3.2477925e-03   8.6130162e-04
   4.5400000e+02   5.3130430e+02   4.1792060e-01   7.2921910e-01   1.7545490e-01   1.9804978e+00   7.0487026e-02   3.3374166e-03   8.6676531e-04
   4.5500000e+02   5.3105780e+02   4.2220860e-01   7.3326530e-01   1.7559870e-01   1.9797391e+00   7.0350865e-02   3.4303880e-03   8.7285827e-04
   4.5600000e+02   5.3080830e+02   4.2640600e-01   7.3731700e-01   1.7573760e-01   1.9800910e+00   7.0207215e-02   3.5264749e-03   8.7835518e-04
   4.5700000e+02   5.3055560e+02   4.3051210e-01   7.4137370e-01   1.7587230e-01   1.9801066e+00   7.0061756e-02   3.6258582e-03   8.8472947e-04
   4.5800000e+02   5.3030000e+02   4.3452820e-01   7.4543650e-01   1.7600320e-01   1.9803923e+00   6.9912518e-02   3.7277619e-03   8.9108508e-04
   4.5900000e+02   5.3004130e+02   4.3845120e-01   7.4950420e-01   1.7612970e-01   1.9805881e+00   6.9761227e-02   3.8329405e-03   8.9761982e-04
   4.6000000e+02   5.2978010e+02   4.4228620e-01   7.5357710e-01   1.7625230e-01   1.9809529e+00   6.9605041e-02   3.9398465e-03   9.0402508e-04
   4.6100000e+02   5.2951640e+02   4.4602890e-01   7.5765480e-01   1.7637070e-01   1.9816474e+00   6.9446087e-02   4.0493070e-03   9.1067485e-04
   4.6200000e+02   5.2925010e+02   4.4968140e-01   7.6173760e-01   1.7648580e-01   1.9824380e+00   6.9285573e-02   4.1610003e-03   9.1763195e-04
   4.6300000e+02   5.2898110e+02   4.5323840e-01   7.6582490e-01   1.7659700e-01   1.9832362e+00   6.9124235e-02   4.2745796e-03   9.2463158e-04
   4.6400000e+02   5.2870990e+02   4.5670780e-01   7.6991740e-01   1.7670470e-01   1.9841828e+00   6.8959909e-02   4.3897418e-03   9.3139728e-04
   4.6500000e+02   5.2843700e+02   4.6008460e-01   7.7401390e-01   1.7680890e-01   1.9851902e+00   6.8795769e-02   4.5068328e-03   9.3836980e-04
   4.6600000e+02   5.2816150e+02   4.6336500e-01   7.7811480e-01   1.7691000e-01   1.9863620e+00   6.8630924e-02   4.6250364e-03   9.4562572e-04
   4.6700000e+02   5.2788420e+02   4.6655470e-01   7.8222040e-01   1.7700790e-01   1.9874828e+00   6.8467073e-02   4.7449237e-03   9.5256699e-04
   4.6800000e+02   5.2760540e+02   4.6965190e-01   7.8632950e-01   1.7710240e-01   1.9889145e+00   6.8302290e-02   4.8657500e-03   9.5940980e-04
   4.6900000e+02   5.2732470e+02   4.7265580e-01   7.9044330e-01   1.7719430e-01   1.9903806e+00   6.8138887e-02   4.9873362e-03   9.6690595e-04
   4.7000000e+02   5.2704210e+02   4.7556710e-01   7.9456030e-01   1.7728330e-01   1.9919155e+00   6.7977475e-02   5.1106095e-03   9.7358376e-04
   4.7100000e+02   5.2675830e+02   4.7838300e-01   7.9868170e-01   1.7736950e-01   1.9938307e+00   6.7819149e-02   5.2339534e-03   9.8084366e-04
   4.7200000e+02   5.2647330e+02   4.8110450e-01   8.0280670e-01   1.7745320e-01   1.9957151e+00   6.7663283e-02   5.3583212e-03   9.8786794e-04
   4.7300000e+02   5.2618690e+02   4.8373570e-01   8.0693510e-01   1.7753430e-01   1.9974126e+00   6.7509886e-02   5.4829417e-03   9.9474386e-04
   4.7400000e+02   5.2589950e+02   4.8626920e-01   8.1106690e-01   1.7761300e-01   1.9996016e+00   6.7363303e-02   5.6081224e-03   1.0012947e-03
   4.7500000e+02   5.2561080e+02   4.8870880e-01   8.1520190e-01   1.7768940e-01   2.0016715e+00   6.7219720e-02   5.7337792e-03   1.0080440e-03
   4.7600000e+02   5.2532110e+02   4.9105100e-01   8.1934030e-01   1.7776400e-01   2.0039084e+00   6.7080934e-02   5.8597886e-03   1.0146718e-03
   4.7700000e+02   5.2503110e+02   4.9330280e-01   8.2348130e-01   1.7783630e-01   2.0063053e+00   6.6947657e-02   5.9855418e-03   1.0212542e-03
   4.7800000e+02   5.2474020e+02   4.9545570e-01   8.2762560e-01   1.7790670e-01   2.0087333e+00   6.6821892e-02   6.1116274e-03   1.0275374e-03
   4.7900000e+02   5.2444870e+02   4.9751410e-01   8.3177290e-01   1.7797530e-01   2.0111938e+00   6.6700597e-02   6.2377111e-03   1.0336273e-03
   4.8000000e+02   5.2415700e+02   4.9947750e-01   8.3592220e-01   1.7804230e-01   2.0138640e+00   6.6590069e-02   6.3632960e-03   1.0397742e-03
   4.8100000e+02   5.2386460e+02   5.0134220e-01   8.4007460e-01   1.7810780e-01   2.0164523e+00   6.6488261e-02   6.4886206e-03   1.0455545e-03
   4.8200000e+02   5.2357210e+02   5.0311310e-01   8.4422920e-01   1.7817160e-01   2.0193912e+00   6.6394278e-02   6.6137364e-03   1.0512368e-03
   4.8300000e+02   5.2327990e+02   5.0478760e-01   8.4838640e-01   1.7823430e-01   2.0221599e+00   6.6309982e-02   6.7384540e-03   1.0569070e-03
   4.8400000e+02   5.2298730e+02   5.0636400e-01   8.5254570e-01   1.7829570e-01   2.0253429e+00   6.6237958e-02   6.8622994e-03   1.0623397e-03
   4.8500000e+02   5.2269480e+02   5.0784490e-01   8.5670680e-01   1.7835620e-01   2.0282918e+00   6.6177516e-02   6.9858819e-03   1.0675451e-03
   4.8600000e+02   5.2240290e+02   5.0922700e-01   8.6086990e-01   1.7841530e-01   2.0314356e+00   6.6125800e-02   7.1087734e-03   1.0725262e-03
   4.8700000e+02   5.2211120e+02   5.1051210e-01   8.6503520e-01   1.7847380e-01   2.0346774e+00   6.6089146e-02   7.2309528e-03   1.0772368e-03
   4.8800000e+02   5.2181990e+02   5.1169890e-01   8.6920170e-01   1.7853160e-01   2.0381816e+00   6.6067155e-02   7.3521283e-03   1.0817819e-03
   4.8900000e+02   5.2152910e+02   5.1278820e-01   8.7337030e-01   1.7858870e-01   2.0416198e+00   6.6059301e-02   7.4725503e-03   1.0860874e-03
   4.9000000e+02   5.2123950e+02   5.1377940e-01   8.7754030e-01   1.7864540e-01   2.0449383e+00   6.6063793e-02   7.5916511e-03   1.0900180e-03
   4.9100000e+02   5.2095010e+02   5.1467330e-01   8.8171110e-01   1.7870150e-01   2.0486892e+00   6.6084014e-02   7.7098492e-03   1.0939407e-03
   4.9200000e+02   5.2066230e+02   5.1546690e-01   8.8588350e-01   1.7875730e-01   2.0522569e+00   6.6120673e-02   7.8271076e-03   1.0973267e-03
   4.9300000e+02   5.2037500e+02   5.1616160e-01   8.9005710e-01   1.7881320e-01   2.0558420e+00   6.6174896e-02   7.9429655e-03   1.1006128e-03
   4.9400000e+02   5.2008890e+02   5.1675690e-01   8.9423150e-01   1.7886890e-01   2.0598411e+00   6.6245678e-02   8.0570839e-03   1.1036535e-03
   4.9500000e+02   5.1980450e+02   5.1725320e-01   8.9840670e-01   1.7892450e-01   2.0636192e+00   6.6336001e-02   8.1705551e-03   1.1061282e-03
   4.9600000e+02   5.1952120e+02   5.1764800e-01   9.0258270e-01   1.7898030e-01   2.0673819e+00   6.6445560e-02   8.2822124e-03   1.1082053e-03
   4.9700000e+02   5.1923960e+02   5.1794780e-01   9.0675930e-01   1.7903640e-01   2.0717475e+00   6.6571836e-02   8.3923932e-03   1.1103285e-03
   4.9800000e+02   5.1895950e+02   5.1814340e-01   9.1093600e-01   1.7909310e-01   2.0757031e+00   6.6720526e-02   8.5011903e-03   1.1120524e-03
   4.9900000e+02   5.1868130e+02   5.1823960e-01   9.1511360e-01   1.7915030e-01   2.0799003e+00   6.6888126e-02   8.6085743e-03   1.1134366e-03
   5.0000000e+02   5.1840480e+02   5.1823440e-01   9.1929150e-01   1.7920810e-01   2.0841187e+00   6.7076691e-02   8.7138766e-03   1.1144918e-03
   5.0100000e+02   5.1813030e+02   5.1813000e-01   9.2346910e-01   1.7926660e-01   2.0882895e+00   6.7287685e-02   8.8175934e-03   1.1152027e-03
   5.0200000e+02   5.1785750e+02   5.1792750e-01   9.2764640e-01   1.7932570e-01   2.0926120e+00   6.7520040e-02   8.9195608e-03   1.1156163e-03
   5.0300000e+02   5.1758670e+02   5.1762650e-01   9.3182280e-01   1.7938580e-01   2.0969572e+00   6.7775062e-02   9.0199511e-03   1.1157388e-03
   5.0400000e+02   5.1731770e+02   5.1723740e-01   9.3599850e-01   1.7944600e-01   2.1015717e+00   6.8051238e-02   9.1182768e-03   1.1155970e-03
   5.0500000e+02   5.1705000e+02   5.1675510e-01   9.4017200e-01   1.7950700e-01   2.1062414e+00   6.8349105e-02   9.2150792e-03   1.1152405e-03
   5.0600000e+02   5.1678360e+02   5.1618460e-01   9.4434360e-01   1.7956830e-01   2.1107662e+00   6.8669470e-02   9.3101067e-03   1.1146031e-03
   5.0700000e+02   5.1651870e+02   5.1553020e-01   9.4851250e-01   1.7963020e-01   2.1151856e+00   6.9013331e-02   9.4031792e-03   1.1138338e-03
   5.0800000e+02   5.1625490e+02   5.1479110e-01   9.5267870e-01   1.7969180e-01   2.1199109e+00   6.9381959e-02   9.4945354e-03   1.1125282e-03
   5.0900000e+02   5.1599200e+02   5.1397330e-01   9.5684080e-01   1.7975430e-01   2.1248548e+00   6.9768197e-02   9.5834779e-03   1.1115262e-03
   5.1000000e+02   5.1572990e+02   5.1307670e-01   9.6099980e-01   1.7981690e-01   2.1296385e+00   7.0178441e-02   9.6712971e-03   1.1101512e-03
   5.1100000e+02   5.1546910e+02   5.1210830e-01   9.6515400e-01   1.7987950e-01   2.1345738e+00   7.0609156e-02   9.7569574e-03   1.1088004e-03
   5.1200000e+02   5.1520900e+02   5.1106670e-01   9.6930370e-01   1.7994220e-01   2.1394635e+00   7.1060113e-02   9.8408658e-03   1.1069150e-03
   5.1300000e+02   5.1494910e+02   5.0995150e-01   9.7344750e-01   1.8000490e-01   2.1444654e+00   7.1535589e-02   9.9228184e-03   1.1053320e-03
   5.1400000e+02   5.1469000e+02   5.0877350e-01   9.7758570e-01   1.8006740e-01   2.1494727e+00   7.2027952e-02   1.0001976e-02   1.1035334e-03
   5.1500000e+02   5.1443080e+02   5.0753100e-01   9.8171830e-01   1.8012980e-01   2.1546008e+00   7.2541931e-02   1.0080390e-02   1.1012549e-03
   5.1600000e+02   5.1417250e+02   5.0622530e-01   9.8584470e-01   1.8019230e-01   2.1597191e+00   7.3075465e-02   1.0157755e-02   1.0994017e-03
   5.1700000e+02   5.1391340e+02   5.0486080e-01   9.8996250e-01   1.8025440e-01   2.1650779e+00   7.3627910e-02   1.0230081e-02   1.0973459e-03
   5.1800000e+02   5.1365520e+02   5.0344090e-01   9.9407340e-01   1.8031600e-01   2.1703186e+00   7.4196993e-02   1.0301743e-02   1.0952064e-03
   5.1900000e+02   5.1339650e+02   5.0196400e-01   9.9817760e-01   1.8037740e-01   2.1757664e+00   7.4785433e-02   1.0372790e-02   1.0932952e-03
   5.2000000e+02   5.1313780e+02   5.0043740e-01   1.0022727e+00   1.8043810e-01   2.1810110e+00   7.5390669e-02   1.0441397e-02   1.0910580e-03
   5.2100000e+02   5.1287850e+02   4.9886200e-01   1.0063568e+00   1.8049870e-01   2.1865809e+00   7.6010405e-02   1.0507756e-02   1.0888721e-03
   5.2200000e+02   5.1261880e+02   4.9724060e-01   1.0104339e+00   1.8055840e-01   2.1920692e+00   7.6648129e-02   1.0571197e-02   1.0868316e-03
   5.2300000e+02   5.1235840e+02   4.9557400e-01   1.0145040e+00   1.8061750e-01   2.1975988e+00   7.7299769e-02   1.0635901e-02   1.0847372e-03
   5.2400000e+02   5.1209770e+02   4.9386980e-01   1.0185590e+00   1.8067650e-01   2.2031451e+00   7.7966393e-02   1.0697025e-02   1.0825830e-03
   5.2500000e+02   5.1183580e+02   4.9212350e-01   1.0226060e+00   1.8073420e-01   2.2088318e+00   7.8644921e-02   1.0754248e-02   1.0805479e-03
   5.2600000e+02   5.1157320e+02   4.9034220e-01   1.0266410e+00   1.8079090e-01   2.2147226e+00   7.9336284e-02   1.0812339e-02   1.0788394e-03
   5.2700000e+02   5.1130940e+02   4.8853060e-01   1.0306650e+00   1.8084730e-01   2.2204688e+00   8.0039813e-02   1.0866649e-02   1.0768687e-03
   5.2800000e+02   5.1104460e+02   4.8668380e-01   1.0346750e+00   1.8090230e-01   2.2264752e+00   8.0752816e-02   1.0918715e-02   1.0749999e-03
   5.2900000e+02   5.1077880e+02   4.8481090e-01   1.0386770e+00   1.8095650e-01   2.2320290e+00   8.1475953e-02   1.0967575e-02   1.0733882e-03
   5.3000000e+02   5.1051130e+02   4.8291300e-01   1.0426620e+00   1.8100960e-01   2.2381900e+00   8.2209647e-02   1.1017101e-02   1.0718486e-03
   5.3100000e+02   5.1024210e+02   4.8099440e-01   1.0466370e+00   1.8106160e-01   2.2444067e+00   8.2951214e-02   1.1065887e-02   1.0704584e-03
   5.3200000e+02   5.0997110e+02   4.7905170e-01   1.0505950e+00   1.8111230e-01   2.2504587e+00   8.3698890e-02   1.1108934e-02   1.0689609e-03
   5.3300000e+02   5.0969890e+02   4.7709570e-01   1.0545400e+00   1.8116170e-01   2.2564423e+00   8.4454182e-02   1.1152540e-02   1.0678093e-03
   5.3400000e+02   5.0942480e+02   4.7512030e-01   1.0584700e+00   1.8121000e-01   2.2627309e+00   8.5214963e-02   1.1194178e-02   1.0664676e-03
   5.3500000e+02   5.0914860e+02   4.7313610e-01   1.0623870e+00   1.8125680e-01   2.2689126e+00   8.5980761e-02   1.1231730e-02   1.0656421e-03
   5.3600000e+02   5.0887050e+02   4.7113860e-01   1.0662870e+00   1.8130210e-01   2.2753628e+00   8.6751815e-02   1.1270369e-02   1.0647785e-03
   5.3700000e+02   5.0859000e+02   4.6913560e-01   1.0701700e+00   1.8134600e-01   2.2816878e+00   8.7523207e-02   1.1305617e-02   1.0639933e-03
   5.3800000e+02   5.0830710e+02   4.6713010e-01   1.0740390e+00   1.8138820e-01   2.2880464e+00   8.8297295e-02   1.1340019e-02   1.0634204e-03
   5.3900000e+02   5.0802190e+02   4.6511890e-01   1.0778900e+00   1.8142890e-01   2.2945806e+00   8.9074804e-02   1.1369950e-02   1.0631059e-03
   5.4000000e+02   5.0773390e+02   4.6311040e-01   1.0817220e+00   1.8146780e-01   2.3010552e+00   8.9851449e-02   1.1400697e-02   1.0626591e-03
   5.4100000e+02   5.0744360e+02   4.6110320e-01   1.0855380e+00   1.8150500e-01   2.3077075e+00   9.0626732e-02   1.1429930e-02   1.0627348e-03
   5.4200000e+02   5.0715040e+02   4.5910390e-01   1.0893390e+00   1.8154030e-01   2.3145290e+00   9.1402041e-02   1.1454084e-02   1.0624972e-03
   5.4300000e+02   5.0685440e+02   4.5711310e-01   1.0931170e+00   1.8157380e-01   2.3210803e+00   9.2173627e-02   1.1480647e-02   1.0624028e-03
   5.4400000e+02   5.0655500e+02   4.5513360e-01   1.0968760e+00   1.8160550e-01   2.3277087e+00   9.2945447e-02   1.1504769e-02   1.0625381e-03
   5.4500000e+02   5.0625290e+02   4.5316440e-01   1.1006170e+00   1.8163490e-01   2.3345405e+00   9.3710952e-02   1.1525166e-02   1.0630739e-03
   5.4600000e+02   5.0594720e+02   4.5121390e-01   1.1043380e+00   1.8166240e-01   2.3416726e+00   9.4474282e-02   1.1545823e-02   1.0634560e-03
   5.4700000e+02   5.0563850e+02   4.4928200e-01   1.1080370e+00   1.8168760e-01   2.3486175e+00   9.5230739e-02   1.1565887e-02   1.0639896e-03
   5.4800000e+02   5.0532610e+02   4.4737100e-01   1.1117150e+00   1.8171060e-01   2.3555761e+00   9.5981726e-02   1.1584344e-02   1.0648410e-03
   5.4900000e+02   5.0501030e+02   4.4548420e-01   1.1153720e+00   1.8173180e-01   2.3626372e+00   9.6724627e-02   1.1597835e-02   1.0656334e-03
   5.5000000e+02   5.0469050e+02   4.4362680e-01   1.1190110e+00   1.8175020e-01   2.3697003e+00   9.7460623e-02   1.1612971e-02   1.0666015e-03
   5.5100000e+02   5.0436710e+02   4.4179490e-01   1.1226240e+00   1.8176610e-01   2.3768741e+00   9.8188455e-02   1.1625281e-02   1.0673972e-03
   5.5200000e+02   5.0403990e+02   4.3999460e-01   1.1262140e+00   1.8178000e-01   2.3841169e+00   9.8906116e-02   1.1636917e-02   1.0685995e-03
   5.5300000e+02   5.0370900e+02   4.3822370e-01   1.1297830e+00   1.8179150e-01   2.3914257e+00   9.9614678e-02   1.1649696e-02   1.0698201e-03
   5.5400000e+02   5.0337480e+02   4.3648600e-01   1.1333340e+00   1.8180030e-01   2.3987179e+00   1.0031425e-01   1.1656808e-02   1.0710665e-03
   5.5500000e+02   5.0303710e+02   4.3477910e-01   1.1368620e+00   1.8180690e-01   2.4061402e+00   1.0100212e-01   1.1669202e-02   1.0723377e-03
   5.5600000e+02   5.0269590e+02   4.3310750e-01   1.1403690e+00   1.8181140e-01   2.4134671e+00   1.0168197e-01   1.1677300e-02   1.0738759e-03
   5.5700000e+02   5.0235150e+02   4.3147170e-01   1.1438550e+00   1.8181380e-01   2.4210155e+00   1.0234742e-01   1.1685849e-02   1.0749014e-03
   5.5800000e+02   5.0200420e+02   4.2986920e-01   1.1473210e+00   1.8181380e-01   2.4287112e+00   1.0300145e-01   1.1693066e-02   1.0763052e-03
   5.5900000e+02   5.0165370e+02   4.2830580e-01   1.1507680e+00   1.8181140e-01   2.4362224e+00   1.0364407e-01   1.1702583e-02   1.0778458e-03
   5.6000000e+02   5.0130060e+02   4.2677770e-01   1.1541950e+00   1.8180680e-01   2.4439221e+00   1.0427497e-01   1.1709253e-02   1.0789921e-03
   5.6100000e+02   5.0094460e+02   4.2528740e-01   1.1576030e+00   1.8180010e-01   2.4516306e+00   1.0489122e-01   1.1720259e-02   1.0806069e-03
   5.6200000e+02   5.0058570e+02   4.2383730e-01   1.1609930e+00   1.8179120e-01   2.4592960e+00   1.0549163e-01   1.1728336e-02   1.0820456e-03
   5.6300000e+02   5.0022410e+02   4.2242600e-01   1.1643610e+00   1.8177990e-01   2.4672476e+00   1.0608293e-01   1.1736782e-02   1.0834960e-03
   5.6400000e+02   4.9986000e+02   4.2105450e-01   1.1677140e+00   1.8176690e-01   2.4748410e+00   1.0665635e-01   1.1745092e-02   1.0849696e-03
   5.6500000e+02   4.9949400e+02   4.1972850e-01   1.1710480e+00   1.8175140e-01   2.4828382e+00   1.0721897e-01   1.1755841e-02   1.0866817e-03
   5.6600000e+02   4.9912500e+02   4.1844290e-01   1.1743660e+00   1.8173380e-01   2.4909551e+00   1.0776201e-01   1.1766780e-02   1.0878338e-03
   5.6700000e+02   4.9875430e+02   4.1719990e-01   1.1776640e+00   1.8171440e-01   2.4988843e+00   1.0829212e-01   1.1779388e-02   1.0894829e-03
   5.6800000e+02   4.9838180e+02   4.1600180e-01   1.1809440e+00   1.8169260e-01   2.5066165e+00   1.0880756e-01   1.1792250e-02   1.0910231e-03
   5.6900000e+02   4.9800650e+02   4.1484790e-01   1.1842090e+00   1.8166900e-01   2.5147952e+00   1.0930628e-01   1.1807882e-02   1.0920888e-03
   5.7000000e+02   4.9763020e+02   4.1374250e-01   1.1874530e+00   1.8164320e-01   2.5227747e+00   1.0978897e-01   1.1821037e-02   1.0936363e-03
   5.7100000e+02   4.9725140e+02   4.1268300e-01   1.1906870e+00   1.8161530e-01   2.5308619e+00   1.1025801e-01   1.1839206e-02   1.0949846e-03
   5.7200000e+02   4.9687100e+02   4.1167080e-01   1.1939040e+00   1.8158580e-01   2.5392887e+00   1.1070868e-01   1.1860008e-02   1.0958592e-03
   5.7300000e+02   4.9648930e+02   4.1071050e-01   1.1971010e+00   1.8155400e-01   2.5470756e+00   1.1114230e-01   1.1880870e-02   1.0975108e-03
   5.7400000e+02   4.9610580e+02   4.0979560e-01   1.2002870e+00   1.8152010e-01   2.5553909e+00   1.1155908e-01   1.1900422e-02   1.0985768e-03
   5.7500000e+02   4.9572110e+02   4.0893290e-01   1.2034540e+00   1.8148450e-01   2.5635279e+00   1.1195888e-01   1.1925688e-02   1.0998548e-03
   5.7600000e+02   4.9533530e+02   4.0812030e-01   1.2066090e+00   1.8144680e-01   2.5719764e+00   1.1234211e-01   1.1950751e-02   1.1011175e-03
   5.7700000e+02   4.9494800e+02   4.0736410e-01   1.2097500e+00   1.8140730e-01   2.5799669e+00   1.1270521e-01   1.1981044e-02   1.1019392e-03
   5.7800000e+02   4.9455970e+02   4.0665760e-01   1.2128750e+00   1.8136580e-01   2.5883891e+00   1.1305186e-01   1.2009950e-02   1.1029342e-03
   5.7900000e+02   4.9417070e+02   4.0600570e-01   1.2159870e+00   1.8132270e-01   2.5966977e+00   1.1338118e-01   1.2044633e-02   1.1038262e-03
   5.8000000e+02   4.9378040e+02   4.0540910e-01   1.2190850e+00   1.8127760e-01   2.6047569e+00   1.1369358e-01   1.2078559e-02   1.1047366e-03
   5.8100000e+02   4.9338970e+02   4.0486680e-01   1.2221710e+00   1.8123070e-01   2.6132225e+00   1.1398703e-01   1.2117533e-02   1.1057030e-03
   5.8200000e+02   4.9299840e+02   4.0438400e-01   1.2252430e+00   1.8118190e-01   2.6216277e+00   1.1426343e-01   1.2157543e-02   1.1060524e-03
   5.8300000e+02   4.9260640e+02   4.0396150e-01   1.2283000e+00   1.8113110e-01   2.6297028e+00   1.1452140e-01   1.2199464e-02   1.1072590e-03
   5.8400000e+02   4.9221360e+02   4.0359380e-01   1.2313470e+00   1.8107880e-01   2.6378762e+00   1.1476024e-01   1.2244599e-02   1.1077158e-03
   5.8500000e+02   4.9182090e+02   4.0328260e-01   1.2343820e+00   1.8102480e-01   2.6466968e+00   1.1498148e-01   1.2293389e-02   1.1083315e-03
   5.8600000e+02   4.9142780e+02   4.0303560e-01   1.2374050e+00   1.8096880e-01   2.6547833e+00   1.1518576e-01   1.2342244e-02   1.1086015e-03
   5.8700000e+02   4.9103480e+02   4.0285080e-01   1.2404190e+00   1.8091140e-01   2.6631552e+00   1.1537023e-01   1.2395721e-02   1.1091510e-03
   5.8800000e+02   4.9064120e+02   4.0272720e-01   1.2434150e+00   1.8085210e-01   2.6712451e+00   1.1553601e-01   1.2450077e-02   1.1094839e-03
   5.8900000e+02   4.9024810e+02   4.0266470e-01   1.2464040e+00   1.8079110e-01   2.6793228e+00   1.1568413e-01   1.2510443e-02   1.1097605e-03
   5.9000000e+02   4.8985490e+02   4.0267090e-01   1.2493800e+00   1.8072840e-01   2.6877657e+00   1.1581598e-01   1.2570580e-02   1.1099814e-03
   5.9100000e+02   4.8946200e+02   4.0273660e-01   1.2523510e+00   1.8066390e-01   2.6960967e+00   1.1593062e-01   1.2636695e-02   1.1102938e-03
   5.9200000e+02   4.8906940e+02   4.0286980e-01   1.2553080e+00   1.8059820e-01   2.7040425e+00   1.1602594e-01   1.2702687e-02   1.1101688e-03
   5.9300000e+02   4.8867740e+02   4.0307120e-01   1.2582550e+00   1.8053080e-01   2.7124791e+00   1.1610542e-01   1.2769198e-02   1.1101248e-03
   5.9400000e+02   4.8828610e+02   4.0333900e-01   1.2611940e+00   1.8046170e-01   2.7206371e+00   1.1616744e-01   1.2845912e-02   1.1103366e-03
   5.9500000e+02   4.8789520e+02   4.0367600e-01   1.2641230e+00   1.8039070e-01   2.7285425e+00   1.1620880e-01   1.2917524e-02   1.1099827e-03
   5.9600000e+02   4.8750540e+02   4.0407900e-01   1.2670440e+00   1.8031870e-01   2.7367129e+00   1.1623579e-01   1.2996602e-02   1.1097577e-03
   5.9700000e+02   4.8711600e+02   4.0455790e-01   1.2699570e+00   1.8024460e-01   2.7446773e+00   1.1624753e-01   1.3077854e-02   1.1096836e-03
   5.9800000e+02   4.8672780e+02   4.0510220e-01   1.2728600e+00   1.8016950e-01   2.7528108e+00   1.1624165e-01   1.3159765e-02   1.1091980e-03
   5.9900000e+02   4.8634050e+02   4.0571940e-01   1.2757550e+00   1.8009270e-01   2.7605738e+00   1.1622174e-01   1.3245873e-02   1.1087487e-03
   6.0000000e+02   4.8595470e+02   4.0641220e-01   1.2786430e+00   1.8001440e-01   2.7683014e+00   1.1618433e-01   1.3332787e-02   1.1080786e-03
   6.0100000e+02   4.8557000e+02   4.0717510e-01   1.2815230e+00   1.7993440e-01   2.7762943e+00   1.1613618e-01   1.3425056e-02   1.1074164e-03
   6.0200000e+02   4.8518660e+02   4.0801330e-01   1.2843980e+00   1.7985330e-01   2.7842102e+00   1.1606826e-01   1.3517812e-02   1.1066171e-03
   6.0300000e+02   4.8480430e+02   4.0892070e-01   1.2872640e+00   1.7977050e-01   2.7920484e+00   1.1599224e-01   1.3614113e-02   1.1060025e-03
   6.0400000e+02   4.8442310e+02   4.0990160e-01   1.2901230e+00   1.7968690e-01   2.7995354e+00   1.1590138e-01   1.3709954e-02   1.1051034e-03
   6.0500000e+02   4.8404290e+02   4.1094920e-01   1.2929790e+00   1.7960150e-01   2.8072319e+00   1.1579938e-01   1.3809184e-02   1.1041373e-03
   6.0600000e+02   4.8366390e+02   4.1206680e-01   1.2958270e+00   1.7951470e-01   2.8148056e+00   1.1569135e-01   1.3911133e-02   1.1031980e-03
   6.0700000e+02   4.8328600e+02   4.1325080e-01   1.2986720e+00   1.7942680e-01   2.8222693e+00   1.1556905e-01   1.4017258e-02   1.1020459e-03
   6.0800000e+02   4.8290850e+02   4.1449900e-01   1.3015080e+00   1.7933740e-01   2.8295616e+00   1.1544061e-01   1.4121010e-02   1.1011672e-03
   6.0900000e+02   4.8253260e+02   4.1581180e-01   1.3043450e+00   1.7924690e-01   2.8369982e+00   1.1530678e-01   1.4231184e-02   1.0999024e-03
   6.1000000e+02   4.8215710e+02   4.1719040e-01   1.3071750e+00   1.7915520e-01   2.8441763e+00   1.1516336e-01   1.4341389e-02   1.0984170e-03
   6.1100000e+02   4.8178270e+02   4.1862720e-01   1.3100020e+00   1.7906230e-01   2.8513666e+00   1.1501991e-01   1.4450545e-02   1.0972121e-03
   6.1200000e+02   4.8140880e+02   4.2012740e-01   1.3128250e+00   1.7896830e-01   2.8581081e+00   1.1486801e-01   1.4565030e-02   1.0961594e-03
   6.1300000e+02   4.8103550e+02   4.2168690e-01   1.3156450e+00   1.7887310e-01   2.8652249e+00   1.1471746e-01   1.4677800e-02   1.0944234e-03
   6.1400000e+02   4.8066290e+02   4.2330610e-01   1.3184610e+00   1.7877650e-01   2.8722361e+00   1.1456183e-01   1.4795710e-02   1.0931084e-03
   6.1500000e+02   4.8029110e+02   4.2498350e-01   1.3212760e+00   1.7867930e-01   2.8790640e+00   1.1440429e-01   1.4909573e-02   1.0914203e-03
   6.1600000e+02   4.7992000e+02   4.2671470e-01   1.3240940e+00   1.7858070e-01   2.8857404e+00   1.1424754e-01   1.5030680e-02   1.0900217e-03
   6.1700000e+02   4.7954930e+02   4.2850290e-01   1.3269030e+00   1.7848130e-01   2.8922315e+00   1.1409308e-01   1.5147196e-02   1.0882093e-03
   6.1800000e+02   4.7917890e+02   4.3034540e-01   1.3297160e+00   1.7838070e-01   2.8989309e+00   1.1393898e-01   1.5268958e-02   1.0867053e-03
   6.1900000e+02   4.7880890e+02   4.3224020e-01   1.3325240e+00   1.7827950e-01   2.9052812e+00   1.1378630e-01   1.5389196e-02   1.0847853e-03
   6.2000000e+02   4.7843910e+02   4.3418610e-01   1.3353360e+00   1.7817710e-01   2.9117285e+00   1.1364048e-01   1.5510603e-02   1.0830524e-03
   6.2100000e+02   4.7807000e+02   4.3618530e-01   1.3381450e+00   1.7807360e-01   2.9178857e+00   1.1349820e-01   1.5628618e-02   1.0814688e-03
   6.2200000e+02   4.7770070e+02   4.3823330e-01   1.3409570e+00   1.7796970e-01   2.9237644e+00   1.1336436e-01   1.5754324e-02   1.0793679e-03
   6.2300000e+02   4.7733240e+02   4.4032860e-01   1.3437670e+00   1.7786470e-01   2.9300807e+00   1.1323091e-01   1.5875014e-02   1.0775788e-03
   6.2400000e+02   4.7696380e+02   4.4247150e-01   1.3465790e+00   1.7775860e-01   2.9355811e+00   1.1310782e-01   1.5997540e-02   1.0757997e-03
   6.2500000e+02   4.7659520e+02   4.4466210e-01   1.3493900e+00   1.7765170e-01   2.9414969e+00   1.1299336e-01   1.6116821e-02   1.0737663e-03
   6.2600000e+02   4.7622690e+02   4.4689540e-01   1.3522060e+00   1.7754460e-01   2.9467906e+00   1.1288911e-01   1.6240076e-02   1.0717123e-03
   6.2700000e+02   4.7585840e+02   4.4917250e-01   1.3550260e+00   1.7743600e-01   2.9525271e+00   1.1279268e-01   1.6362093e-02   1.0699624e-03
   6.2800000e+02   4.7548990e+02   4.5149350e-01   1.3578450e+00   1.7732720e-01   2.9580129e+00   1.1270817e-01   1.6481229e-02   1.0677976e-03
   6.2900000e+02   4.7512160e+02   4.5385290e-01   1.3606690e+00   1.7721740e-01   2.9630955e+00   1.1263440e-01   1.6604067e-02   1.0659631e-03
   6.3000000e+02   4.7475290e+02   4.5625740e-01   1.3634940e+00   1.7710730e-01   2.9680290e+00   1.1257408e-01   1.6721618e-02   1.0635703e-03
   6.3100000e+02   4.7438410e+02   4.5869930e-01   1.3663210e+00   1.7699630e-01   2.9731777e+00   1.1252560e-01   1.6839700e-02   1.0616681e-03
   6.3200000e+02   4.7401520e+02   4.6117970e-01   1.3691600e+00   1.7688470e-01   2.9778456e+00   1.1248953e-01   1.6957170e-02   1.0596782e-03
   6.3300000e+02   4.7364600e+02   4.6369710e-01   1.3719950e+00   1.7677240e-01   2.9822572e+00   1.1246880e-01   1.7072527e-02   1.0574583e-03
   6.3400000e+02   4.7327620e+02   4.6624910e-01   1.3748400e+00   1.7665960e-01   2.9872008e+00   1.1246169e-01   1.7189300e-02   1.0554394e-03
   6.3500000e+02   4.7290650e+02   4.6883610e-01   1.3776890e+00   1.7654640e-01   2.9915988e+00   1.1247103e-01   1.7304285e-02   1.0534740e-03
   6.3600000e+02   4.7253600e+02   4.7145370e-01   1.3805410e+00   1.7643260e-01   2.9956796e+00   1.1250010e-01   1.7413473e-02   1.0510864e-03
   6.3700000e+02   4.7216540e+02   4.7410830e-01   1.3834000e+00   1.7631850e-01   2.9997879e+00   1.1253969e-01   1.7524550e-02   1.0491838e-03
   6.3800000e+02   4.7179390e+02   4.7679300e-01   1.3862700e+00   1.7620340e-01   3.0035202e+00   1.1259993e-01   1.7635667e-02   1.0472252e-03
   6.3900000e+02   4.7142220e+02   4.7950570e-01   1.3891420e+00   1.7608860e-01   3.0074416e+00   1.1267298e-01   1.7741494e-02   1.0450026e-03
   6.4000000e+02   4.7105000e+02   4.8224930e-01   1.3920180e+00   1.7597320e-01   3.0109196e+00   1.1276778e-01   1.7845246e-02   1.0431427e-03
   6.4100000e+02   4.7067680e+02   4.8501790e-01   1.3949080e+00   1.7585710e-01   3.0146104e+00   1.1287773e-01   1.7947056e-02   1.0413246e-03
   6.4200000e+02   4.7030300e+02   4.8781550e-01   1.3978000e+00   1.7574100e-01   3.0178177e+00   1.1300592e-01   1.8047519e-02   1.0388238e-03
   6.4300000e+02   4.6992840e+02   4.9063690e-01   1.4007050e+00   1.7562450e-01   3.0209655e+00   1.1315439e-01   1.8147242e-02   1.0369374e-03
   6.4400000e+02   4.6955320e+02   4.9348470e-01   1.4036170e+00   1.7550750e-01   3.0237569e+00   1.1331783e-01   1.8244652e-02   1.0352122e-03
   6.4500000e+02   4.6917730e+02   4.9635270e-01   1.4065370e+00   1.7539040e-01   3.0267072e+00   1.1350303e-01   1.8336993e-02   1.0334554e-03
   6.4600000e+02   4.6880000e+02   4.9924420e-01   1.4094640e+00   1.7527300e-01   3.0292239e+00   1.1370482e-01   1.8424337e-02   1.0315101e-03
   6.4700000e+02   4.6842210e+02   5.0215790e-01   1.4124040e+00   1.7515550e-01   3.0316714e+00   1.1392713e-01   1.8512059e-02   1.0295849e-03
   6.4800000e+02   4.6804320e+02   5.0508970e-01   1.4153520e+00   1.7503770e-01   3.0339093e+00   1.1416608e-01   1.8594245e-02   1.0275099e-03
   6.4900000e+02   4.6766330e+02   5.0804030e-01   1.4183140e+00   1.7491980e-01   3.0359500e+00   1.1442520e-01   1.8675984e-02   1.0261110e-03
   6.5000000e+02   4.6728210e+02   5.1100830e-01   1.4212810e+00   1.7480210e-01   3.0380312e+00   1.1470100e-01   1.8754350e-02   1.0242997e-03
   6.5100000e+02   4.6690010e+02   5.1399160e-01   1.4242620e+00   1.7468400e-01   3.0397470e+00   1.1499735e-01   1.8828795e-02   1.0226139e-03
   6.5200000e+02   4.6651690e+02   5.1698850e-01   1.4272560e+00   1.7456580e-01   3.0410960e+00   1.1530873e-01   1.8903374e-02   1.0209933e-03
   6.5300000e+02   4.6613250e+02   5.1999810e-01   1.4302570e+00   1.7444760e-01   3.0426921e+00   1.1564146e-01   1.8967492e-02   1.0194012e-03
   6.5400000e+02   4.6574660e+02   5.2301780e-01   1.4332740e+00   1.7432920e-01   3.0438204e+00   1.1599253e-01   1.9034836e-02   1.0178264e-03
   6.5500000e+02   4.6535980e+02   5.2604350e-01   1.4363000e+00   1.7421090e-01   3.0446701e+00   1.1635737e-01   1.9096473e-02   1.0162870e-03
   6.5600000e+02   4.6497240e+02   5.2907620e-01   1.4393360e+00   1.7409220e-01   3.0456486e+00   1.1674336e-01   1.9151568e-02   1.0151705e-03
   6.5700000e+02   4.6458340e+02   5.3210990e-01   1.4423880e+00   1.7397400e-01   3.0460331e+00   1.1714546e-01   1.9210782e-02   1.0137717e-03
   6.5800000e+02   4.6419340e+02   5.3514660e-01   1.4454480e+00   1.7385550e-01   3.0467313e+00   1.1756366e-01   1.9258114e-02   1.0122806e-03
   6.5900000e+02   4.6380240e+02   5.3818140e-01   1.4485240e+00   1.7373700e-01   3.0469599e+00   1.1800114e-01   1.9308958e-02   1.0114555e-03
   6.6000000e+02   4.6341020e+02   5.4121050e-01   1.4516100e+00   1.7361830e-01   3.0471949e+00   1.1845618e-01   1.9352465e-02   1.0101034e-03
   6.6100000e+02   4.6301700e+02   5.4423830e-01   1.4547060e+00   1.7349990e-01   3.0470110e+00   1.1892165e-01   1.9392072e-02   1.0089019e-03
   6.6200000e+02   4.6262270e+02   5.4725410e-01   1.4578190e+00   1.7338140e-01   3.0469463e+00   1.1940788e-01   1.9432725e-02   1.0082437e-03
   6.6300000e+02   4.6222720e+02   5.5026010e-01   1.4609400e+00   1.7326290e-01   3.0464694e+00   1.1990582e-01   1.9462938e-02   1.0071005e-03
   6.6400000e+02   4.6183070e+02   5.5325800e-01   1.4640760e+00   1.7314420e-01   3.0458666e+00   1.2041729e-01   1.9496403e-02   1.0063589e-03
   6.6500000e+02   4.6143310e+02   5.5623620e-01   1.4672230e+00   1.7302580e-01   3.0454772e+00   1.2094542e-01   1.9524607e-02   1.0054595e-03
   6.6600000e+02   4.6103470e+02   5.5920310e-01   1.4703840e+00   1.7290710e-01   3.0444711e+00   1.2148388e-01   1.9548619e-02   1.0049038e-03
   6.6700000e+02   4.6063480e+02   5.6214770e-01   1.4735580e+00   1.7278880e-01   3.0434573e+00   1.2203799e-01   1.9572871e-02   1.0044150e-03
   6.6800000e+02   4.6023410e+02   5.6507230e-01   1.4767480e+00   1.7267060e-01   3.0423205e+00   1.2260447e-01   1.9592120e-02   1.0037758e-03
   6.6900000e+02   4.5983210e+02   5.6797390e-01   1.4799470e+00   1.7255190e-01   3.0409439e+00   1.2318012e-01   1.9608345e-02   1.0034985e-03
   6.7000000e+02   4.5942930e+02   5.7084870e-01   1.4831610e+00   1.7243380e-01   3.0393595e+00   1.2376680e-01   1.9621141e-02   1.0029979e-03
   6.7100000e+02   4.5902530e+02   5.7369700e-01   1.4863880e+00   1.7231560e-01   3.0378701e+00   1.2436468e-01   1.9626307e-02   1.0025328e-03
   6.7200000e+02   4.5862040e+02   5.7651460e-01   1.4896280e+00   1.7219770e-01   3.0359558e+00   1.2497028e-01   1.9635514e-02   1.0023424e-03
   6.7300000e+02   4.5821390e+02   5.7930200e-01   1.4928820e+00   1.7207950e-01   3.0342281e+00   1.2558490e-01   1.9639550e-02   1.0023281e-03
   6.7400000e+02   4.5780700e+02   5.8205520e-01   1.4961510e+00   1.7196150e-01   3.0322150e+00   1.2620514e-01   1.9637823e-02   1.0022421e-03
   6.7500000e+02   4.5739890e+02   5.8477160e-01   1.4994330e+00   1.7184390e-01   3.0297817e+00   1.2683423e-01   1.9636654e-02   1.0019833e-03
   6.7600000e+02   4.5698980e+02   5.8744750e-01   1.5027320e+00   1.7172620e-01   3.0276417e+00   1.2746955e-01   1.9630969e-02   1.0022592e-03
   6.7700000e+02   4.5657960e+02   5.9008760e-01   1.5060390e+00   1.7160840e-01   3.0248844e+00   1.2811036e-01   1.9623047e-02   1.0025074e-03
   6.7800000e+02   4.5616830e+02   5.9268190e-01   1.5093660e+00   1.7149150e-01   3.0223860e+00   1.2875323e-01   1.9613565e-02   1.0023947e-03
   6.7900000e+02   4.5575590e+02   5.9522940e-01   1.5127040e+00   1.7137400e-01   3.0192547e+00   1.2939907e-01   1.9599968e-02   1.0031094e-03
   6.8000000e+02   4.5534240e+02   5.9773140e-01   1.5160590e+00   1.7125680e-01   3.0163918e+00   1.3005200e-01   1.9582344e-02   1.0033735e-03
   6.8100000e+02   4.5492830e+02   6.0018560e-01   1.5194270e+00   1.7114010e-01   3.0132124e+00   1.3070079e-01   1.9564774e-02   1.0035760e-03
   6.8200000e+02   4.5451290e+02   6.0258440e-01   1.5228100e+00   1.7102340e-01   3.0102944e+00   1.3135389e-01   1.9544409e-02   1.0043668e-03
   6.8300000e+02   4.5409640e+02   6.0493320e-01   1.5262080e+00   1.7090680e-01   3.0067859e+00   1.3200204e-01   1.9523707e-02   1.0047757e-03
   6.8400000e+02   4.5367910e+02   6.0722470e-01   1.5296210e+00   1.7079010e-01   3.0032842e+00   1.3265538e-01   1.9493185e-02   1.0055645e-03
   6.8500000e+02   4.5326050e+02   6.0945870e-01   1.5330480e+00   1.7067400e-01   2.9995731e+00   1.3330201e-01   1.9468051e-02   1.0064489e-03
   6.8600000e+02   4.5284130e+02   6.1163290e-01   1.5364930e+00   1.7055810e-01   2.9958800e+00   1.3394493e-01   1.9439347e-02   1.0067507e-03
   6.8700000e+02   4.5242090e+02   6.1374070e-01   1.5399500e+00   1.7044230e-01   2.9918081e+00   1.3458821e-01   1.9407235e-02   1.0078625e-03
   6.8800000e+02   4.5199960e+02   6.1578920e-01   1.5434250e+00   1.7032670e-01   2.9877740e+00   1.3522091e-01   1.9375657e-02   1.0087086e-03
   6.8900000e+02   4.5157710e+02   6.1776640e-01   1.5469160e+00   1.7021140e-01   2.9835755e+00   1.3585112e-01   1.9343392e-02   1.0096620e-03
   6.9000000e+02   4.5115370e+02   6.1967600e-01   1.5504210e+00   1.7009620e-01   2.9790411e+00   1.3647607e-01   1.9304472e-02   1.0108653e-03
   6.9100000e+02   4.5072920e+02   6.2151540e-01   1.5539440e+00   1.6998150e-01   2.9747451e+00   1.3708989e-01   1.9268032e-02   1.0117652e-03
   6.9200000e+02   4.5030420e+02   6.2327920e-01   1.5574790e+00   1.6986700e-01   2.9701519e+00   1.3769706e-01   1.9227769e-02   1.0127757e-03
   6.9300000e+02   4.4987790e+02   6.2497070e-01   1.5610340e+00   1.6975260e-01   2.9654773e+00   1.3829419e-01   1.9187780e-02   1.0140395e-03
   6.9400000e+02   4.4945040e+02   6.2658220e-01   1.5646050e+00   1.6963850e-01   2.9603997e+00   1.3888091e-01   1.9148894e-02   1.0153624e-03
   6.9500000e+02   4.4902230e+02   6.2811320e-01   1.5681890e+00   1.6952470e-01   2.9555459e+00   1.3945672e-01   1.9103659e-02   1.0164706e-03
   6.9600000e+02   4.4859310e+02   6.2956440e-01   1.5717930e+00   1.6941120e-01   2.9502289e+00   1.4001797e-01   1.9062943e-02   1.0177255e-03
   6.9700000e+02   4.4816290e+02   6.3092980e-01   1.5754100e+00   1.6929830e-01   2.9451973e+00   1.4056575e-01   1.9020511e-02   1.0188681e-03
   6.9800000e+02   4.4773170e+02   6.3220880e-01   1.5790470e+00   1.6918560e-01   2.9397867e+00   1.4110128e-01   1.8976266e-02   1.0200384e-03
   6.9900000e+02   4.4729970e+02   6.3339880e-01   1.5827000e+00   1.6907280e-01   2.9342850e+00   1.4162051e-01   1.8932307e-02   1.0212650e-03
   7.0000000e+02   4.4686650e+02   6.3449760e-01   1.5863720e+00   1.6896050e-01   2.9286205e+00   1.4212349e-01   1.8892305e-02   1.0230089e-03
   7.0100000e+02   4.4643240e+02   6.3550460e-01   1.5900570e+00   1.6884860e-01   2.9228142e+00   1.4260865e-01   1.8849356e-02   1.0242504e-03
   7.0200000e+02   4.4599740e+02   6.3641670e-01   1.5937570e+00   1.6873680e-01   2.9171831e+00   1.4307833e-01   1.8804382e-02   1.0255327e-03
   7.0300000e+02   4.4556160e+02   6.3723420e-01   1.5974780e+00   1.6862560e-01   2.9109319e+00   1.4352888e-01   1.8764190e-02   1.0268460e-03
   7.0400000e+02   4.4512480e+02   6.3795610e-01   1.6012100e+00   1.6851420e-01   2.9050484e+00   1.4395998e-01   1.8722442e-02   1.0285271e-03
   7.0500000e+02   4.4468680e+02   6.3858400e-01   1.6049550e+00   1.6840330e-01   2.8988244e+00   1.4437261e-01   1.8681856e-02   1.0298719e-03
   7.0600000e+02   4.4424830e+02   6.3911480e-01   1.6087150e+00   1.6829220e-01   2.8924915e+00   1.4476274e-01   1.8644103e-02   1.0312831e-03
   7.0700000e+02   4.4380850e+02   6.3954770e-01   1.6124860e+00   1.6818130e-01   2.8859152e+00   1.4513493e-01   1.8609760e-02   1.0328251e-03
   7.0800000e+02   4.4336780e+02   6.3988340e-01   1.6162710e+00   1.6807020e-01   2.8793109e+00   1.4548484e-01   1.8576648e-02   1.0343362e-03
   7.0900000e+02   4.4292620e+02   6.4012200e-01   1.6200620e+00   1.6795940e-01   2.8727757e+00   1.4581423e-01   1.8542625e-02   1.0352290e-03
   7.1000000e+02   4.4248400e+02   6.4025780e-01   1.6238660e+00   1.6784830e-01   2.8659301e+00   1.4611893e-01   1.8515253e-02   1.0366655e-03
   7.1100000e+02   4.4204070e+02   6.4029680e-01   1.6276800e+00   1.6773660e-01   2.8591268e+00   1.4640471e-01   1.8488276e-02   1.0384847e-03
   7.1200000e+02   4.4159630e+02   6.4023370e-01   1.6314990e+00   1.6762530e-01   2.8523023e+00   1.4666269e-01   1.8464077e-02   1.0397682e-03
   7.1300000e+02   4.4115080e+02   6.4006880e-01   1.6353220e+00   1.6751330e-01   2.8454113e+00   1.4690206e-01   1.8441781e-02   1.0408553e-03
   7.1400000e+02   4.4070480e+02   6.3980230e-01   1.6391560e+00   1.6740110e-01   2.8380250e+00   1.4711722e-01   1.8427040e-02   1.0424421e-03
   7.1500000e+02   4.4025780e+02   6.3943420e-01   1.6429930e+00   1.6728880e-01   2.8307965e+00   1.4730399e-01   1.8414409e-02   1.0438487e-03
   7.1600000e+02   4.3980980e+02   6.3896280e-01   1.6468360e+00   1.6717600e-01   2.8235807e+00   1.4746603e-01   1.8406385e-02   1.0449669e-03
   7.1700000e+02   4.3936110e+02   6.3838660e-01   1.6506830e+00   1.6706240e-01   2.8160836e+00   1.4760228e-01   1.8399328e-02   1.0461899e-03
   7.1800000e+02   4.3891110e+02   6.3770520e-01   1.6545320e+00   1.6694840e-01   2.8085003e+00   1.4771167e-01   1.8400139e-02   1.0480419e-03
   7.1900000e+02   4.3846040e+02   6.3691770e-01   1.6583850e+00   1.6683380e-01   2.8008202e+00   1.4779880e-01   1.8406192e-02   1.0493200e-03
   7.2000000e+02   4.3800890e+02   6.3602660e-01   1.6622360e+00   1.6671860e-01   2.7932738e+00   1.4785248e-01   1.8412926e-02   1.0503564e-03
   7.2100000e+02   4.3755640e+02   6.3502740e-01   1.6660890e+00   1.6660280e-01   2.7856541e+00   1.4788123e-01   1.8426614e-02   1.0514585e-03
   7.2200000e+02   4.3710270e+02   6.3392040e-01   1.6699410e+00   1.6648620e-01   2.7776589e+00   1.4788056e-01   1.8447904e-02   1.0529873e-03
   7.2300000e+02   4.3664850e+02   6.3270620e-01   1.6737930e+00   1.6636890e-01   2.7697443e+00   1.4785438e-01   1.8473701e-02   1.0539774e-03
   7.2400000e+02   4.3619330e+02   6.3138110e-01   1.6776430e+00   1.6625090e-01   2.7619446e+00   1.4779568e-01   1.8503120e-02   1.0551783e-03
   7.2500000e+02   4.3573730e+02   6.2994720e-01   1.6814880e+00   1.6613180e-01   2.7535441e+00   1.4770605e-01   1.8538747e-02   1.0563417e-03
   7.2600000e+02   4.3528030e+02   6.2840420e-01   1.6853320e+00   1.6601160e-01   2.7457001e+00   1.4758730e-01   1.8581971e-02   1.0573650e-03
   7.2700000e+02   4.3482220e+02   6.2674980e-01   1.6891710e+00   1.6589060e-01   2.7375935e+00   1.4743736e-01   1.8629175e-02   1.0584735e-03
   7.2800000e+02   4.3436360e+02   6.2498600e-01   1.6930050e+00   1.6576870e-01   2.7290279e+00   1.4725640e-01   1.8685597e-02   1.0592806e-03
   7.2900000e+02   4.3390410e+02   6.2310640e-01   1.6968310e+00   1.6564580e-01   2.7207511e+00   1.4704530e-01   1.8746371e-02   1.0604416e-03
   7.3000000e+02   4.3344330e+02   6.2111490e-01   1.7006510e+00   1.6552140e-01   2.7122731e+00   1.4679748e-01   1.8813399e-02   1.0615491e-03
   7.3100000e+02   4.3298200e+02   6.1901050e-01   1.7044600e+00   1.6539590e-01   2.7038282e+00   1.4651765e-01   1.8886131e-02   1.0624801e-03
   7.3200000e+02   4.3252000e+02   6.1678990e-01   1.7082650e+00   1.6526930e-01   2.6951967e+00   1.4620987e-01   1.8966937e-02   1.0634055e-03
   7.3300000e+02   4.3205660e+02   6.1445660e-01   1.7120590e+00   1.6514150e-01   2.6867060e+00   1.4586148e-01   1.9052279e-02   1.0640971e-03
   7.3400000e+02   4.3159270e+02   6.1200750e-01   1.7158400e+00   1.6501220e-01   2.6779115e+00   1.4548023e-01   1.9146930e-02   1.0651330e-03
   7.3500000e+02   4.3112760e+02   6.0944220e-01   1.7196110e+00   1.6488140e-01   2.6689186e+00   1.4506432e-01   1.9247105e-02   1.0660272e-03
   7.3600000e+02   4.3066210e+02   6.0675780e-01   1.7233720e+00   1.6474960e-01   2.6604392e+00   1.4461430e-01   1.9354320e-02   1.0667495e-03
   7.3700000e+02   4.3019540e+02   6.0395390e-01   1.7271200e+00   1.6461570e-01   2.6513727e+00   1.4413061e-01   1.9468394e-02   1.0675524e-03
   7.3800000e+02   4.2972800e+02   6.0103700e-01   1.7308540e+00   1.6448070e-01   2.6425409e+00   1.4360701e-01   1.9589768e-02   1.0682383e-03
   7.3900000e+02   4.2925960e+02   5.9799820e-01   1.7345710e+00   1.6434400e-01   2.6333691e+00   1.4304764e-01   1.9716669e-02   1.0691231e-03
   7.4000000e+02   4.2879010e+02   5.9484000e-01   1.7382730e+00   1.6420570e-01   2.6242059e+00   1.4245064e-01   1.9849475e-02   1.0695816e-03
   7.4100000e+02   4.2832050e+02   5.9156140e-01   1.7419610e+00   1.6406570e-01   2.6152831e+00   1.4181582e-01   1.9987649e-02   1.0704828e-03
   7.4200000e+02   4.2784940e+02   5.8816190e-01   1.7456310e+00   1.6392400e-01   2.6059237e+00   1.4114358e-01   2.0137872e-02   1.0706719e-03
   7.4300000e+02   4.2737760e+02   5.8464060e-01   1.7492840e+00   1.6378020e-01   2.5968012e+00   1.4043093e-01   2.0291524e-02   1.0715899e-03
   7.4400000e+02   4.2690490e+02   5.8099670e-01   1.7529170e+00   1.6363510e-01   2.5873982e+00   1.3968072e-01   2.0449586e-02   1.0717225e-03
   7.4500000e+02   4.2643150e+02   5.7722710e-01   1.7565300e+00   1.6348760e-01   2.5778841e+00   1.3889241e-01   2.0615848e-02   1.0721622e-03
   7.4600000e+02   4.2595720e+02   5.7333620e-01   1.7601250e+00   1.6333820e-01   2.5685230e+00   1.3806017e-01   2.0788289e-02   1.0726200e-03
   7.4700000e+02   4.2548200e+02   5.6932240e-01   1.7636970e+00   1.6318730e-01   2.5590345e+00   1.3719130e-01   2.0969024e-02   1.0728389e-03
   7.4800000e+02   4.2500600e+02   5.6518070e-01   1.7672470e+00   1.6303400e-01   2.5494658e+00   1.3627989e-01   2.1150542e-02   1.0733933e-03
   7.4900000e+02   4.2452930e+02   5.6091230e-01   1.7707750e+00   1.6287860e-01   2.5397431e+00   1.3532978e-01   2.1339212e-02   1.0733309e-03
   7.5000000e+02   4.2405190e+02   5.5651930e-01   1.7742780e+00   1.6272080e-01   2.5301824e+00   1.3433503e-01   2.1534250e-02   1.0737651e-03
   7.5100000e+02   4.2357320e+02   5.5199790e-01   1.7777580e+00   1.6256130e-01   2.5204113e+00   1.3330117e-01   2.1738788e-02   1.0742733e-03
   7.5200000e+02   4.2309400e+02   5.4735040e-01   1.7812130e+00   1.6239950e-01   2.5107269e+00   1.3222450e-01   2.1943750e-02   1.0738896e-03
   7.5300000e+02   4.2261390e+02   5.4257930e-01   1.7846440e+00   1.6223550e-01   2.5006702e+00   1.3110576e-01   2.2157556e-02   1.0742288e-03
   7.5400000e+02   4.2213340e+02   5.3768610e-01   1.7880490e+00   1.6206960e-01   2.4908889e+00   1.2994912e-01   2.2373296e-02   1.0745142e-03
   7.5500000e+02   4.2165190e+02   5.3267220e-01   1.7914330e+00   1.6190180e-01   2.4809236e+00   1.2875358e-01   2.2593821e-02   1.0741801e-03
   7.5600000e+02   4.2117010e+02   5.2753880e-01   1.7947900e+00   1.6173170e-01   2.4709277e+00   1.2751997e-01   2.2821563e-02   1.0744280e-03
   7.5700000e+02   4.2068790e+02   5.2228360e-01   1.7981230e+00   1.6155990e-01   2.4609117e+00   1.2624687e-01   2.3050838e-02   1.0741405e-03
   7.5800000e+02   4.2020470e+02   5.1691660e-01   1.8014320e+00   1.6138630e-01   2.4508467e+00   1.2493851e-01   2.3288510e-02   1.0740226e-03
   7.5900000e+02   4.1972130e+02   5.1143040e-01   1.8047190e+00   1.6121070e-01   2.4407409e+00   1.2359587e-01   2.3528108e-02   1.0738647e-03
   7.6000000e+02   4.1923740e+02   5.0583330e-01   1.8079840e+00   1.6103320e-01   2.4303551e+00   1.2221575e-01   2.3771129e-02   1.0739147e-03
   7.6100000e+02   4.1875340e+02   5.0012320e-01   1.8112200e+00   1.6085450e-01   2.4203451e+00   1.2080359e-01   2.4015571e-02   1.0737514e-03
   7.6200000e+02   4.1826900e+02   4.9430420e-01   1.8144370e+00   1.6067380e-01   2.4100250e+00   1.1935750e-01   2.4267343e-02   1.0735502e-03
   7.6300000e+02   4.1778410e+02   4.8837340e-01   1.8176260e+00   1.6049160e-01   2.3996135e+00   1.1788180e-01   2.4520289e-02   1.0730646e-03
   7.6400000e+02   4.1729900e+02   4.8233730e-01   1.8207940e+00   1.6030810e-01   2.3894708e+00   1.1636970e-01   2.4778402e-02   1.0725203e-03
   7.6500000e+02   4.1681380e+02   4.7619210e-01   1.8239390e+00   1.6012250e-01   2.3790547e+00   1.1483526e-01   2.5036792e-02   1.0725020e-03
   7.6600000e+02   4.1632840e+02   4.6994450e-01   1.8270620e+00   1.5993590e-01   2.3687417e+00   1.1326504e-01   2.5299672e-02   1.0719247e-03
   7.6700000e+02   4.1584320e+02   4.6359650e-01   1.8301580e+00   1.5974750e-01   2.3584585e+00   1.1166686e-01   2.5563729e-02   1.0719145e-03
   7.6800000e+02   4.1535770e+02   4.5714750e-01   1.8332320e+00   1.5955790e-01   2.3479004e+00   1.1004261e-01   2.5828559e-02   1.0712243e-03
   7.6900000e+02   4.1487230e+02   4.5059380e-01   1.8362850e+00   1.5936720e-01   2.3375059e+00   1.0839617e-01   2.6100277e-02   1.0706111e-03
   7.7000000e+02   4.1438710e+02   4.4394440e-01   1.8393130e+00   1.5917510e-01   2.3270709e+00   1.0671572e-01   2.6369419e-02   1.0701303e-03
   7.7100000e+02   4.1390150e+02   4.3719670e-01   1.8423180e+00   1.5898180e-01   2.3164787e+00   1.0501719e-01   2.6640433e-02   1.0697881e-03
   7.7200000e+02   4.1341680e+02   4.3035450e-01   1.8453000e+00   1.5878730e-01   2.3059384e+00   1.0329311e-01   2.6911924e-02   1.0693403e-03
   7.7300000e+02   4.1293180e+02   4.2342100e-01   1.8482590e+00   1.5859160e-01   2.2955093e+00   1.0154758e-01   2.7186638e-02   1.0685223e-03
   7.7400000e+02   4.1244710e+02   4.1639320e-01   1.8511990e+00   1.5839470e-01   2.2850628e+00   9.9782458e-02   2.7461240e-02   1.0684380e-03
   7.7500000e+02   4.1196270e+02   4.0927600e-01   1.8541120e+00   1.5819730e-01   2.2744271e+00   9.7996955e-02   2.7735496e-02   1.0672727e-03
   7.7600000e+02   4.1147850e+02   4.0206910e-01   1.8570070e+00   1.5799830e-01   2.2639519e+00   9.6192313e-02   2.8011588e-02   1.0670917e-03
   7.7700000e+02   4.1099490e+02   3.9477190e-01   1.8598760e+00   1.5779870e-01   2.2532491e+00   9.4373456e-02   2.8286156e-02   1.0664163e-03
   7.7800000e+02   4.1051190e+02   3.8739260e-01   1.8627230e+00   1.5759810e-01   2.2428155e+00   9.2534336e-02   2.8560648e-02   1.0659494e-03
   7.7900000e+02   4.1002890e+02   3.7992640e-01   1.8655470e+00   1.5739700e-01   2.2321643e+00   9.0683622e-02   2.8836283e-02   1.0649764e-03
   7.8000000e+02   4.0954690e+02   3.7237890e-01   1.8683500e+00   1.5719500e-01   2.2217469e+00   8.8820480e-02   2.9111757e-02   1.0641939e-03
   7.8100000e+02   4.0906510e+02   3.6474830e-01   1.8711300e+00   1.5699230e-01   2.2110803e+00   8.6943955e-02   2.9385090e-02   1.0635783e-03
   7.8200000e+02   4.0858420e+02   3.5704080e-01   1.8738890e+00   1.5678870e-01   2.2004006e+00   8.5056573e-02   2.9658752e-02   1.0629112e-03
   7.8300000e+02   4.0810380e+02   3.4925230e-01   1.8766250e+00   1.5658450e-01   2.1900516e+00   8.3165260e-02   2.9929847e-02   1.0622291e-03
   7.8400000e+02   4.0762410e+02   3.4138460e-01   1.8793400e+00   1.5637970e-01   2.1792931e+00   8.1265354e-02   3.0199357e-02   1.0614373e-03
   7.8500000e+02   4.0714520e+02   3.3344530e-01   1.8820330e+00   1.5617450e-01   2.1688043e+00   7.9361435e-02   3.0466477e-02   1.0605503e-03
   7.8600000e+02   4.0666710e+02   3.2543070e-01   1.8847040e+00   1.5596870e-01   2.1582631e+00   7.7456168e-02   3.0734316e-02   1.0599898e-03
   7.8700000e+02   4.0618990e+02   3.1734430e-01   1.8873530e+00   1.5576270e-01   2.1477444e+00   7.5546938e-02   3.1000072e-02   1.0591606e-03
   7.8800000e+02   4.0571360e+02   3.0918640e-01   1.8899820e+00   1.5555600e-01   2.1371514e+00   7.3642070e-02   3.1261533e-02   1.0586937e-03
   7.8900000e+02   4.0523810e+02   3.0095850e-01   1.8925870e+00   1.5534900e-01   2.1265261e+00   7.1742748e-02   3.1523919e-02   1.0578118e-03
   7.9000000e+02   4.0476380e+02   2.9266460e-01   1.8951730e+00   1.5514170e-01   2.1159698e+00   6.9846985e-02   3.1780767e-02   1.0571354e-03
   7.9100000e+02   4.0429030e+02   2.8430320e-01   1.8977370e+00   1.5493440e-01   2.1053230e+00   6.7961458e-02   3.2035499e-02   1.0559775e-03
   7.9200000e+02   4.0381810e+02   2.7587650e-01   1.9002790e+00   1.5472660e-01   2.0948493e+00   6.6091405e-02   3.2288099e-02   1.0555180e-03
   7.9300000e+02   4.0334700e+02   2.6739070e-01   1.9028000e+00   1.5451900e-01   2.0843633e+00   6.4234660e-02   3.2538524e-02   1.0545060e-03
   7.9400000e+02   4.0287730e+02   2.5883800e-01   1.9053010e+00   1.5431110e-01   2.0739824e+00   6.2397567e-02   3.2782696e-02   1.0537182e-03
   7.9500000e+02   4.0240840e+02   2.5023100e-01   1.9077800e+00   1.5410310e-01   2.0636878e+00   6.0585417e-02   3.3027864e-02   1.0532370e-03
   7.9600000e+02   4.0194110e+02   2.4156070e-01   1.9102370e+00   1.5389520e-01   2.0530233e+00   5.8799458e-02   3.3266844e-02   1.0525520e-03
   7.9700000e+02   4.0147490e+02   2.3283470e-01   1.9126760e+00   1.5368760e-01   2.0425438e+00   5.7045739e-02   3.3503418e-02   1.0514450e-03
   7.9800000e+02   4.0100980e+02   2.2405700e-01   1.9150910e+00   1.5347960e-01   2.0320630e+00   5.5329260e-02   3.3738046e-02   1.0508356e-03
   7.9900000e+02   4.0054670e+02   2.1521960e-01   1.9174850e+00   1.5327220e-01   2.0217173e+00   5.3656310e-02   3.3963573e-02   1.0499737e-03
   8.0000000e+02   4.0008470e+02   2.0633140e-01   1.9198640e+00   1.5306470e-01   2.0111781e+00   5.2030906e-02   3.4188289e-02   1.0490615e-03
   8.0100000e+02   3.9962420e+02   1.9739260e-01   1.9222160e+00   1.5285740e-01   2.0008315e+00   5.0459903e-02   3.4406024e-02   1.0481928e-03
   8.0200000e+02   3.9916530e+02   1.8840570e-01   1.9245470e+00   1.5265050e-01   1.9906743e+00   4.8950038e-02   3.4623012e-02   1.0477173e-03
   8.0300000e+02   3.9870780e+02   1.7937180e-01   1.9268640e+00   1.5244420e-01   1.9803475e+00   4.7508849e-02   3.4835285e-02   1.0470219e-03
   8.0400000e+02   3.9825200e+02   1.7029520e-01   1.9291550e+00   1.5223730e-01   1.9701341e+00   4.6147282e-02   3.5041484e-02   1.0464793e-03
   8.0500000e+02   3.9779750e+02   1.6117389e-01   1.9314240e+00   1.5203110e-01   1.9598665e+00   4.4872666e-02   3.5244933e-02   1.0456417e-03
   8.0600000e+02   3.9734440e+02   1.5201361e-01   1.9336730e+00   1.5182500e-01   1.9495267e+00   4.3692095e-02   3.5444211e-02   1.0450305e-03
   8.0700000e+02   3.9689300e+02   1.4281791e-01   1.9358970e+00   1.5161940e-01   1.9395403e+00   4.2614112e-02   3.5637799e-02   1.0442261e-03
   8.0800000e+02   3.9644260e+02   1.3358487e-01   1.9381040e+00   1.5141340e-01   1.9294997e+00   4.1649636e-02   3.5825117e-02   1.0436857e-03
   8.0900000e+02   3.9599390e+02   1.2431917e-01   1.9402820e+00   1.5120790e-01   1.9192429e+00   4.0812080e-02   3.6011850e-02   1.0428241e-03
   8.1000000e+02   3.9554660e+02   1.1502249e-01   1.9424440e+00   1.5100280e-01   1.9091939e+00   4.0104010e-02   3.6193026e-02   1.0421925e-03
   8.1100000e+02   3.9510090e+02   1.0569692e-01   1.9445800e+00   1.5079730e-01   1.8994505e+00   3.9532803e-02   3.6369894e-02   1.0421899e-03
   8.1200000e+02   3.9465610e+02   9.6345410e-02   1.9466940e+00   1.5059220e-01   1.8894028e+00   3.9105977e-02   3.6541488e-02   1.0414974e-03
   8.1300000e+02   3.9421300e+02   8.6968670e-02   1.9487850e+00   1.5038710e-01   1.8797109e+00   3.8830535e-02   3.6708760e-02   1.0409903e-03
   8.1400000e+02   3.9377110e+02   7.7572048e-02   1.9508510e+00   1.5018260e-01   1.8696526e+00   3.8711048e-02   3.6872697e-02   1.0402552e-03
   8.1500000e+02   3.9333060e+02   6.8155105e-02   1.9528910e+00   1.4997770e-01   1.8599320e+00   3.8743091e-02   3.7032013e-02   1.0397723e-03
   8.1600000e+02   3.9289180e+02   5.8718770e-02   1.9549120e+00   1.4977300e-01   1.8503646e+00   3.8930783e-02   3.7185494e-02   1.0395623e-03
   8.1700000e+02   3.9245390e+02   4.9269658e-02   1.9569080e+00   1.4956860e-01   1.8405321e+00   3.9266611e-02   3.7337749e-02   1.0388487e-03
   8.1800000e+02   3.9201760e+02   3.9804065e-02   1.9588800e+00   1.4936410e-01   1.8309051e+00   3.9749941e-02   3.7483797e-02   1.0387124e-03
   8.1900000e+02   3.9158270e+02   3.0329897e-02   1.9608240e+00   1.4915980e-01   1.8216123e+00   4.0371091e-02   3.7625332e-02   1.0380216e-03
   8.2000000e+02   3.9114860e+02   2.0849804e-02   1.9627470e+00   1.4895580e-01   1.8119615e+00   4.1126880e-02   3.7764297e-02   1.0376696e-03
   8.2100000e+02   3.9071620e+02   1.1358540e-02   1.9646420e+00   1.4875140e-01   1.8026199e+00   4.2004624e-02   3.7895543e-02   1.0375564e-03
   8.2200000e+02   3.9028510e+02   1.8632500e-03   1.9665140e+00   1.4854730e-01   1.7933290e+00   4.2996774e-02   3.8023940e-02   1.0371053e-03
   8.2300000e+02   3.8985500e+02  -7.6320520e-03   1.9683590e+00   1.4834320e-01   1.7840171e+00   4.4094998e-02   3.8148663e-02   1.0366703e-03
   8.2400000e+02   3.8942650e+02  -1.7125458e-02   1.9701770e+00   1.4813900e-01   1.7750133e+00   4.5290413e-02   3.8271371e-02   1.0366349e-03
   8.2500000e+02   3.8899910e+02  -2.6618330e-02   1.9719700e+00   1.4793500e-01   1.7657390e+00   4.6567536e-02   3.8387315e-02   1.0361051e-03
   8.2600000e+02   3.8857290e+02  -3.6107370e-02   1.9737370e+00   1.4773100e-01   1.7571035e+00   4.7923595e-02   3.8498828e-02   1.0358478e-03
   8.2700000e+02   3.8814780e+02  -4.5586680e-02   1.9754810e+00   1.4752680e-01   1.7480402e+00   4.9350462e-02   3.8608591e-02   1.0358897e-03
   8.2800000e+02   3.8772440e+02  -5.5057601e-02   1.9771970e+00   1.4732250e-01   1.7393151e+00   5.0836881e-02   3.8713630e-02   1.0358198e-03
   8.2900000e+02   3.8730200e+02  -6.4518443e-02   1.9788840e+00   1.4711870e-01   1.7305348e+00   5.2376088e-02   3.8811797e-02   1.0355017e-03
   8.3000000e+02   3.8688080e+02  -7.3965056e-02   1.9805420e+00   1.4691430e-01   1.7221222e+00   5.3960879e-02   3.8909292e-02   1.0355269e-03
   8.3100000e+02   3.8646060e+02  -8.3393710e-02   1.9821770e+00   1.4671040e-01   1.7135634e+00   5.5589746e-02   3.9001814e-02   1.0351978e-03
   8.3200000e+02   3.8604160e+02  -9.2808260e-02   1.9837810e+00   1.4650610e-01   1.7052916e+00   5.7248948e-02   3.9092456e-02   1.0349232e-03
   8.3300000e+02   3.8562420e+02  -1.0220065e-01   1.9853610e+00   1.4630190e-01   1.6970973e+00   5.8937455e-02   3.9176578e-02   1.0350854e-03
   8.3400000e+02   3.8520760e+02  -1.1156949e-01   1.9869090e+00   1.4609760e-01   1.6890748e+00   6.0652769e-02   3.9259434e-02   1.0349702e-03
   8.3500000e+02   3.8479200e+02  -1.2091516e-01   1.9884310e+00   1.4589290e-01   1.6811648e+00   6.2382158e-02   3.9337645e-02   1.0352580e-03
   8.3600000e+02   3.8437770e+02  -1.3023119e-01   1.9899270e+00   1.4568850e-01   1.6733912e+00   6.4130411e-02   3.9412866e-02   1.0349016e-03
   8.3700000e+02   3.8396460e+02  -1.3951895e-01   1.9913900e+00   1.4548400e-01   1.6657905e+00   6.5889856e-02   3.9485477e-02   1.0348166e-03
   8.3800000e+02   3.8355260e+02  -1.4877769e-01   1.9928260e+00   1.4527890e-01   1.6581602e+00   6.7652646e-02   3.9552173e-02   1.0354085e-03
   8.3900000e+02   3.8314180e+02  -1.5800120e-01   1.9942350e+00   1.4507430e-01   1.6507966e+00   6.9423887e-02   3.9618533e-02   1.0350268e-03
   8.4000000e+02   3.8273210e+02  -1.6719116e-01   1.9956120e+00   1.4486940e-01   1.6436952e+00   7.1196457e-02   3.9680363e-02   1.0349654e-03
   8.4100000e+02   3.8232330e+02  -1.7633740e-01   1.9969600e+00   1.4466440e-01   1.6363812e+00   7.2966522e-02   3.9738038e-02   1.0350562e-03
   8.4200000e+02   3.8191570e+02  -1.8544723e-01   1.9982800e+00   1.4445910e-01   1.6296309e+00   7.4734001e-02   3.9792521e-02   1.0353827e-03
   8.4300000e+02   3.8150920e+02  -1.9451124e-01   1.9995680e+00   1.4425360e-01   1.6229703e+00   7.6492930e-02   3.9844635e-02   1.0355966e-03
   8.4400000e+02   3.8110360e+02  -2.0353370e-01   2.0008270e+00   1.4404800e-01   1.6164018e+00   7.8247792e-02   3.9894167e-02   1.0355917e-03
   8.4500000e+02   3.8069920e+02  -2.1250930e-01   2.0020540e+00   1.4384250e-01   1.6098928e+00   7.9984118e-02   3.9941685e-02   1.0359306e-03
   8.4600000e+02   3.8029590e+02  -2.2143420e-01   2.0032500e+00   1.4363660e-01   1.6037925e+00   8.1711676e-02   3.9986267e-02   1.0356929e-03
   8.4700000e+02   3.7989360e+02  -2.3030690e-01   2.0044190e+00   1.4343030e-01   1.5976696e+00   8.3423450e-02   4.0027527e-02   1.0358079e-03
   8.4800000e+02   3.7949220e+02  -2.3912720e-01   2.0055520e+00   1.4322410e-01   1.5919312e+00   8.5121389e-02   4.0068034e-02   1.0360557e-03
   8.4900000e+02   3.7909200e+02  -2.4788900e-01   2.0066560e+00   1.4301750e-01   1.5864618e+00   8.6799417e-02   4.0102156e-02   1.0365180e-03
   8.5000000e+02   3.7869270e+02  -2.5659650e-01   2.0077290e+00   1.4281090e-01   1.5807470e+00   8.8456125e-02   4.0136760e-02   1.0364578e-03
   8.5100000e+02   3.7829420e+02  -2.6524130e-01   2.0087700e+00   1.4260410e-01   1.5754773e+00   9.0094570e-02   4.0170122e-02   1.0368190e-03
   8.5200000e+02   3.7789680e+02  -2.7382640e-01   2.0097800e+00   1.4239690e-01   1.5706144e+00   9.1706992e-02   4.0199511e-02   1.0367070e-03
   8.5300000e+02   3.7750050e+02  -2.8234540e-01   2.0107600e+00   1.4218950e-01   1.5656384e+00   9.3299466e-02   4.0228260e-02   1.0372002e-03
   8.5400000e+02   3.7710520e+02  -2.9080200e-01   2.0117080e+00   1.4198200e-01   1.5608796e+00   9.4867680e-02   4.0253624e-02   1.0375005e-03
   8.5500000e+02   3.7671060e+02  -2.9919630e-01   2.0126310e+00   1.4177480e-01   1.5565139e+00   9.6410394e-02   4.0280698e-02   1.0374048e-03
   8.5600000e+02   3.7631720e+02  -3.0752520e-01   2.0135240e+00   1.4156710e-01   1.5525914e+00   9.7926811e-02   4.0306198e-02   1.0375768e-03
   8.5700000e+02   3.7592460e+02  -3.1578610e-01   2.0143890e+00   1.4135920e-01   1.5483843e+00   9.9419202e-02   4.0329264e-02   1.0381116e-03
   8.5800000e+02   3.7553280e+02  -3.2398140e-01   2.0152300e+00   1.4115150e-01   1.5445334e+00   1.0088810e-01   4.0351135e-02   1.0383031e-03
   8.5900000e+02   3.7514230e+02  -3.3210610e-01   2.0160440e+00   1.4094390e-01   1.5409013e+00   1.0232485e-01   4.0373231e-02   1.0381985e-03
   8.6000000e+02   3.7475260e+02  -3.4016210e-01   2.0168330e+00   1.4073600e-01   1.5378054e+00   1.0373986e-01   4.0394422e-02   1.0386338e-03
   8.6100000e+02   3.7436350e+02  -3.4814840e-01   2.0175970e+00   1.4052820e-01   1.5347292e+00   1.0512316e-01   4.0416195e-02   1.0392292e-03
   8.6200000e+02   3.7397550e+02  -3.5606120e-01   2.0183370e+00   1.4032060e-01   1.5318588e+00   1.0648114e-01   4.0436123e-02   1.0390708e-03
   8.6300000e+02   3.7358840e+02  -3.6390450e-01   2.0190550e+00   1.4011320e-01   1.5291608e+00   1.0780561e-01   4.0455642e-02   1.0398500e-03
   8.6400000e+02   3.7320240e+02  -3.7167220e-01   2.0197500e+00   1.3990590e-01   1.5269672e+00   1.0910737e-01   4.0476573e-02   1.0397582e-03
   8.6500000e+02   3.7281720e+02  -3.7936420e-01   2.0204240e+00   1.3969880e-01   1.5247400e+00   1.1037606e-01   4.0497095e-02   1.0399008e-03
   8.6600000e+02   3.7243290e+02  -3.8698400e-01   2.0210790e+00   1.3949210e-01   1.5229864e+00   1.1161573e-01   4.0519446e-02   1.0401826e-03
   8.6700000e+02   3.7204920e+02  -3.9452300e-01   2.0217140e+00   1.3928520e-01   1.5212685e+00   1.1282935e-01   4.0540373e-02   1.0403946e-03
   8.6800000e+02   3.7166680e+02  -4.0198760e-01   2.0223280e+00   1.3907840e-01   1.5199014e+00   1.1400432e-01   4.0564883e-02   1.0406376e-03
   8.6900000e+02   3.7128500e+02  -4.0937350e-01   2.0229260e+00   1.3887250e-01   1.5186204e+00   1.1515414e-01   4.0590275e-02   1.0413987e-03
   8.7000000e+02   3.7090410e+02  -4.1667710e-01   2.0235050e+00   1.3866660e-01   1.5177803e+00   1.1627156e-01   4.0613000e-02   1.0413241e-03
   8.7100000e+02   3.7052410e+02  -4.2390450e-01   2.0240670e+00   1.3846130e-01   1.5169670e+00   1.1735788e-01   4.0640394e-02   1.0417927e-03
   8.7200000e+02   3.7014500e+02  -4.3104710e-01   2.0246150e+00   1.3825590e-01   1.5166301e+00   1.1841426e-01   4.0666290e-02   1.0419714e-03
   8.7300000e+02   3.6976630e+02  -4.3810910e-01   2.0251440e+00   1.3805130e-01   1.5163326e+00   1.1943725e-01   4.0694657e-02   1.0421287e-03
   8.7400000e+02   3.6938890e+02  -4.4508690e-01   2.0256620e+00   1.3784710e-01   1.5165934e+00   1.2042804e-01   4.0726515e-02   1.0425952e-03
   8.7500000e+02   3.6901210e+02  -4.5197750e-01   2.0261640e+00   1.3764310e-01   1.5168846e+00   1.2138891e-01   4.0757045e-02   1.0428304e-03
   8.7600000e+02   3.6863620e+02  -4.5878660e-01   2.0266540e+00   1.3743970e-01   1.5173446e+00   1.2231269e-01   4.0792076e-02   1.0430792e-03
   8.7700000e+02   3.6826110e+02  -4.6550400e-01   2.0271310e+00   1.3723670e-01   1.5181158e+00   1.2320660e-01   4.0828265e-02   1.0434252e-03
   8.7800000e+02   3.6788690e+02  -4.7213740e-01   2.0275960e+00   1.3703470e-01   1.5191680e+00   1.2406481e-01   4.0865445e-02   1.0436957e-03
   8.7900000e+02   3.6751360e+02  -4.7868490e-01   2.0280520e+00   1.3683290e-01   1.5204334e+00   1.2489187e-01   4.0905871e-02   1.0440412e-03
   8.8000000e+02   3.6714070e+02  -4.8513570e-01   2.0284980e+00   1.3663170e-01   1.5218894e+00   1.2568859e-01   4.0947936e-02   1.0441992e-03
   8.8100000e+02   3.6676870e+02  -4.9150250e-01   2.0289320e+00   1.3643120e-01   1.5236378e+00   1.2644458e-01   4.0992928e-02   1.0446843e-03
   8.8200000e+02   3.6639770e+02  -4.9777160e-01   2.0293570e+00   1.3623140e-01   1.5255509e+00   1.2717353e-01   4.1039123e-02   1.0450901e-03
   8.8300000e+02   3.6602690e+02  -5.0395230e-01   2.0297770e+00   1.3603190e-01   1.5277995e+00   1.2786521e-01   4.1088001e-02   1.0455709e-03
   8.8400000e+02   3.6565750e+02  -5.1003830e-01   2.0301930e+00   1.3583380e-01   1.5302024e+00   1.2852294e-01   4.1140419e-02   1.0454865e-03
   8.8500000e+02   3.6528870e+02  -5.1602950e-01   2.0305930e+00   1.3563610e-01   1.5327807e+00   1.2914396e-01   4.1193440e-02   1.0459321e-03
   8.8600000e+02   3.6492050e+02  -5.2192470e-01   2.0309970e+00   1.3543890e-01   1.5359077e+00   1.2973513e-01   4.1249210e-02   1.0463328e-03
   8.8700000e+02   3.6455310e+02  -5.2772620e-01   2.0313910e+00   1.3524300e-01   1.5388256e+00   1.3028575e-01   4.1309892e-02   1.0465032e-03
   8.8800000e+02   3.6418660e+02  -5.3342480e-01   2.0317810e+00   1.3504760e-01   1.5423212e+00   1.3080406e-01   4.1368558e-02   1.0468664e-03
   8.8900000e+02   3.6382070e+02  -5.3902600e-01   2.0321710e+00   1.3485310e-01   1.5458084e+00   1.3129002e-01   4.1434836e-02   1.0472295e-03
   8.9000000e+02   3.6345520e+02  -5.4453040e-01   2.0325550e+00   1.3465960e-01   1.5498002e+00   1.3173882e-01   4.1500580e-02   1.0473127e-03
   8.9100000e+02   3.6309070e+02  -5.4993080e-01   2.0329390e+00   1.3446700e-01   1.5534925e+00   1.3215375e-01   4.1570734e-02   1.0475845e-03
   8.9200000e+02   3.6272680e+02  -5.5523200e-01   2.0333200e+00   1.3427510e-01   1.5575865e+00   1.3253177e-01   4.1640904e-02   1.0480081e-03
   8.9300000e+02   3.6236360e+02  -5.6042990e-01   2.0337020e+00   1.3408410e-01   1.5620692e+00   1.3287513e-01   4.1715359e-02   1.0486111e-03
   8.9400000e+02   3.6200120e+02  -5.6552280e-01   2.0340850e+00   1.3389440e-01   1.5663610e+00   1.3318339e-01   4.1793123e-02   1.0486152e-03
   8.9500000e+02   3.6163960e+02  -5.7051150e-01   2.0344660e+00   1.3370590e-01   1.5711413e+00   1.3345530e-01   4.1873522e-02   1.0487277e-03
   8.9600000e+02   3.6127870e+02  -5.7539570e-01   2.0348520e+00   1.3351820e-01   1.5761326e+00   1.3368814e-01   4.1954630e-02   1.0493673e-03
   8.9700000e+02   3.6091820e+02  -5.8017150e-01   2.0352400e+00   1.3333160e-01   1.5813013e+00   1.3389314e-01   4.2041420e-02   1.0492942e-03
   8.9800000e+02   3.6055840e+02  -5.8484220e-01   2.0356310e+00   1.3314610e-01   1.5865644e+00   1.3405727e-01   4.2128291e-02   1.0498859e-03
   8.9900000e+02   3.6019940e+02  -5.8940090e-01   2.0360260e+00   1.3296200e-01   1.5917862e+00   1.3418640e-01   4.2218652e-02   1.0501384e-03
   9.0000000e+02   3.5984090e+02  -5.9385130e-01   2.0364270e+00   1.3277880e-01   1.5973485e+00   1.3428184e-01   4.2312075e-02   1.0504293e-03
   9.0100000e+02   3.5948300e+02  -5.9819080e-01   2.0368330e+00   1.3259690e-01   1.6030545e+00   1.3433961e-01   4.2404856e-02   1.0507930e-03
   9.0200000e+02   3.5912600e+02  -6.0242190e-01   2.0372430e+00   1.3241610e-01   1.6089957e+00   1.3436645e-01   4.2501622e-02   1.0510598e-03
   9.0300000e+02   3.5876910e+02  -6.0653780e-01   2.0376570e+00   1.3223610e-01   1.6150985e+00   1.3435467e-01   4.2599275e-02   1.0512390e-03
   9.0400000e+02   3.5841300e+02  -6.1055180e-01   2.0380770e+00   1.3205770e-01   1.6210333e+00   1.3430874e-01   4.2704115e-02   1.0512326e-03
   9.0500000e+02   3.5805760e+02  -6.1445560e-01   2.0384990e+00   1.3187990e-01   1.6273894e+00   1.3423318e-01   4.2802364e-02   1.0516490e-03
   9.0600000e+02   3.5770240e+02  -6.1825230e-01   2.0389270e+00   1.3170340e-01   1.6337243e+00   1.3412213e-01   4.2909155e-02   1.0521138e-03
   9.0700000e+02   3.5734750e+02  -6.2193830e-01   2.0393540e+00   1.3152740e-01   1.6401416e+00   1.3398441e-01   4.3014569e-02   1.0522635e-03
   9.0800000e+02   3.5699320e+02  -6.2552710e-01   2.0397840e+00   1.3135250e-01   1.6468633e+00   1.3381118e-01   4.3122049e-02   1.0524322e-03
   9.0900000e+02   3.5663900e+02  -6.2900380e-01   2.0402150e+00   1.3117850e-01   1.6535386e+00   1.3361252e-01   4.3233755e-02   1.0525076e-03
   9.1000000e+02   3.5628520e+02  -6.3238100e-01   2.0406480e+00   1.3100540e-01   1.6602227e+00   1.3337923e-01   4.3346555e-02   1.0524327e-03
   9.1100000e+02   3.5593210e+02  -6.3564880e-01   2.0410810e+00   1.3083270e-01   1.6670397e+00   1.3311977e-01   4.3458195e-02   1.0527981e-03
   9.1200000e+02   3.5557870e+02  -6.3881860e-01   2.0415130e+00   1.3066090e-01   1.6739711e+00   1.3283310e-01   4.3572914e-02   1.0528950e-03
   9.1300000e+02   3.5522540e+02  -6.4188150e-01   2.0419450e+00   1.3048960e-01   1.6810721e+00   1.3251919e-01   4.3689095e-02   1.0527722e-03
   9.1400000e+02   3.5487250e+02  -6.4484810e-01   2.0423760e+00   1.3031890e-01   1.6881176e+00   1.3217825e-01   4.3806937e-02   1.0529862e-03
   9.1500000e+02   3.5451960e+02  -6.4771000e-01   2.0428060e+00   1.3014890e-01   1.6950827e+00   1.3181159e-01   4.3925524e-02   1.0529644e-03
   9.1600000e+02   3.5416700e+02  -6.5047160e-01   2.0432330e+00   1.2997970e-01   1.7023225e+00   1.3142270e-01   4.4041100e-02   1.0528798e-03
   9.1700000e+02   3.5381390e+02  -6.5313630e-01   2.0436560e+00   1.2981010e-01   1.7095215e+00   1.3100770e-01   4.4160496e-02   1.0531347e-03
   9.1800000e+02   3.5346150e+02  -6.5570070e-01   2.0440780e+00   1.2964150e-01   1.7166378e+00   1.3057105e-01   4.4284071e-02   1.0527433e-03
   9.1900000e+02   3.5310870e+02  -6.5816940e-01   2.0444940e+00   1.2947280e-01   1.7240103e+00   1.3011063e-01   4.4401635e-02   1.0528412e-03
   9.2000000e+02   3.5275600e+02  -6.6053830e-01   2.0449050e+00   1.2930480e-01   1.7311253e+00   1.2962882e-01   4.4520023e-02   1.0528016e-03
   9.2100000e+02   3.5240300e+02  -6.6280770e-01   2.0453150e+00   1.2913690e-01   1.7383101e+00   1.2913122e-01   4.4644344e-02   1.0528383e-03
   9.2200000e+02   3.5204970e+02  -6.6498640e-01   2.0457180e+00   1.2896920e-01   1.7455875e+00   1.2860587e-01   4.4761862e-02   1.0523269e-03
   9.2300000e+02   3.5169660e+02  -6.6706780e-01   2.0461150e+00   1.2880170e-01   1.7527185e+00   1.2806941e-01   4.4884487e-02   1.0523753e-03
   9.2400000e+02   3.5134280e+02  -6.6905220e-01   2.0465030e+00   1.2863400e-01   1.7600307e+00   1.2750864e-01   4.5003325e-02   1.0519055e-03
   9.2500000e+02   3.5098890e+02  -6.7094760e-01   2.0468870e+00   1.2846720e-01   1.7672067e+00   1.2693455e-01   4.5121675e-02   1.0512586e-03
   9.2600000e+02   3.5063470e+02  -6.7274710e-01   2.0472600e+00   1.2829980e-01   1.7744712e+00   1.2634203e-01   4.5239092e-02   1.0509551e-03
   9.2700000e+02   3.5028010e+02  -6.7445730e-01   2.0476290e+00   1.2813230e-01   1.7815078e+00   1.2573442e-01   4.5355460e-02   1.0505186e-03
   9.2800000e+02   3.4992550e+02  -6.7607080e-01   2.0479890e+00   1.2796490e-01   1.7886464e+00   1.2511299e-01   4.5476243e-02   1.0500585e-03
   9.2900000e+02   3.4957020e+02  -6.7759540e-01   2.0483380e+00   1.2779740e-01   1.7954875e+00   1.2448093e-01   4.5588924e-02   1.0496606e-03
   9.3000000e+02   3.4921400e+02  -6.7903230e-01   2.0486810e+00   1.2762970e-01   1.8028964e+00   1.2383257e-01   4.5702894e-02   1.0489705e-03
   9.3100000e+02   3.4885770e+02  -6.8037400e-01   2.0490100e+00   1.2746170e-01   1.8094633e+00   1.2317456e-01   4.5815959e-02   1.0481841e-03
   9.3200000e+02   3.4850090e+02  -6.8163360e-01   2.0493300e+00   1.2729340e-01   1.8164790e+00   1.2250904e-01   4.5925986e-02   1.0478942e-03
   9.3300000e+02   3.4814340e+02  -6.8280390e-01   2.0496390e+00   1.2712520e-01   1.8231963e+00   1.2183052e-01   4.6034740e-02   1.0470187e-03
   9.3400000e+02   3.4778550e+02  -6.8388250e-01   2.0499340e+00   1.2695610e-01   1.8298956e+00   1.2114253e-01   4.6137865e-02   1.0465985e-03
   9.3500000e+02   3.4742670e+02  -6.8487710e-01   2.0502190e+00   1.2678670e-01   1.8368979e+00   1.2045139e-01   4.6241809e-02   1.0455985e-03
   9.3600000e+02   3.4706720e+02  -6.8578680e-01   2.0504900e+00   1.2661710e-01   1.8431829e+00   1.1975152e-01   4.6341168e-02   1.0442866e-03
   9.3700000e+02   3.4670720e+02  -6.8660950e-01   2.0507490e+00   1.2644690e-01   1.8495638e+00   1.1904566e-01   4.6440292e-02   1.0433477e-03
   9.3800000e+02   3.4634630e+02  -6.8734460e-01   2.0509960e+00   1.2627580e-01   1.8558863e+00   1.1834016e-01   4.6535481e-02   1.0424856e-03
   9.3900000e+02   3.4598450e+02  -6.8800280e-01   2.0512250e+00   1.2610470e-01   1.8623145e+00   1.1763271e-01   4.6625867e-02   1.0410203e-03
   9.4000000e+02   3.4562220e+02  -6.8857470e-01   2.0514400e+00   1.2593240e-01   1.8679483e+00   1.1691977e-01   4.6718193e-02   1.0398734e-03
   9.4100000e+02   3.4525830e+02  -6.8906400e-01   2.0516430e+00   1.2575980e-01   1.8741593e+00   1.1620548e-01   4.6800756e-02   1.0388198e-03
   9.4200000e+02   3.4489430e+02  -6.8946750e-01   2.0518250e+00   1.2558630e-01   1.8800063e+00   1.1549766e-01   4.6881315e-02   1.0375461e-03
   9.4300000e+02   3.4452870e+02  -6.8979730e-01   2.0519950e+00   1.2541200e-01   1.8857215e+00   1.1478849e-01   4.6959843e-02   1.0359291e-03
   9.4400000e+02   3.4416260e+02  -6.9004270e-01   2.0521460e+00   1.2523700e-01   1.8911966e+00   1.1408313e-01   4.7034515e-02   1.0345043e-03
   9.4500000e+02   3.4379500e+02  -6.9020780e-01   2.0522790e+00   1.2506100e-01   1.8969777e+00   1.1338166e-01   4.7105626e-02   1.0329316e-03
   9.4600000e+02   3.4342640e+02  -6.9029800e-01   2.0523960e+00   1.2488420e-01   1.9020321e+00   1.1268854e-01   4.7168393e-02   1.0309569e-03
   9.4700000e+02   3.4305710e+02  -6.9030470e-01   2.0524910e+00   1.2470610e-01   1.9071204e+00   1.1200125e-01   4.7225830e-02   1.0294990e-03
   9.4800000e+02   3.4268620e+02  -6.9023610e-01   2.0525700e+00   1.2452740e-01   1.9122212e+00   1.1132420e-01   4.7282178e-02   1.0275628e-03
   9.4900000e+02   3.4231430e+02  -6.9009200e-01   2.0526300e+00   1.2434740e-01   1.9170467e+00   1.1065647e-01   4.7333140e-02   1.0254742e-03
   9.5000000e+02   3.4194110e+02  -6.8986970e-01   2.0526680e+00   1.2416640e-01   1.9213503e+00   1.1000050e-01   4.7377201e-02   1.0233457e-03
   9.5100000e+02   3.4156660e+02  -6.8957500e-01   2.0526860e+00   1.2398400e-01   1.9258289e+00   1.0935434e-01   4.7416590e-02   1.0216403e-03
   9.5200000e+02   3.4119110e+02  -6.8920310e-01   2.0526860e+00   1.2380040e-01   1.9303607e+00   1.0872693e-01   4.7451643e-02   1.0191302e-03
   9.5300000e+02   3.4081420e+02  -6.8876310e-01   2.0526640e+00   1.2361610e-01   1.9344872e+00   1.0811576e-01   4.7476958e-02   1.0167980e-03
   9.5400000e+02   3.4043600e+02  -6.8825030e-01   2.0526250e+00   1.2343070e-01   1.9382897e+00   1.0752389e-01   4.7498139e-02   1.0145613e-03
   9.5500000e+02   3.4005700e+02  -6.8767040e-01   2.0525690e+00   1.2324400e-01   1.9418638e+00   1.0695223e-01   4.7518212e-02   1.0119405e-03
   9.5600000e+02   3.3967690e+02  -6.8702190e-01   2.0524970e+00   1.2305660e-01   1.9454063e+00   1.0640315e-01   4.7527707e-02   1.0097548e-03
   9.5700000e+02   3.3929540e+02  -6.8630960e-01   2.0524080e+00   1.2286820e-01   1.9488944e+00   1.0588007e-01   4.7536589e-02   1.0067648e-03
   9.5800000e+02   3.3891290e+02  -6.8553690e-01   2.0523060e+00   1.2267870e-01   1.9520342e+00   1.0538703e-01   4.7536205e-02   1.0044504e-03
   9.5900000e+02   3.3852980e+02  -6.8469680e-01   2.0521880e+00   1.2248850e-01   1.9550587e+00   1.0492021e-01   4.7529346e-02   1.0016641e-03
   9.6000000e+02   3.3814530e+02  -6.8380550e-01   2.0520590e+00   1.2229740e-01   1.9580797e+00   1.0448201e-01   4.7519442e-02   9.9893090e-04
   9.6100000e+02   3.3776020e+02  -6.8285140e-01   2.0519150e+00   1.2210530e-01   1.9605674e+00   1.0408068e-01   4.7502099e-02   9.9616242e-04
   9.6200000e+02   3.3737420e+02  -6.8183910e-01   2.0517580e+00   1.2191290e-01   1.9629948e+00   1.0370866e-01   4.7475774e-02   9.9336470e-04
   9.6300000e+02   3.3698710e+02  -6.8077380e-01   2.0515950e+00   1.2171940e-01   1.9654874e+00   1.0337766e-01   4.7449399e-02   9.9045817e-04
   9.6400000e+02   3.3659920e+02  -6.7965610e-01   2.0514170e+00   1.2152550e-01   1.9677604e+00   1.0308137e-01   4.7415261e-02   9.8736442e-04
   9.6500000e+02   3.3621050e+02  -6.7848810e-01   2.0512320e+00   1.2133060e-01   1.9699985e+00   1.0282376e-01   4.7375796e-02   9.8419253e-04
   9.6600000e+02   3.3582110e+02  -6.7726830e-01   2.0510390e+00   1.2113510e-01   1.9716217e+00   1.0260390e-01   4.7328801e-02   9.8143653e-04
   9.6700000e+02   3.3543130e+02  -6.7600210e-01   2.0508390e+00   1.2093930e-01   1.9732965e+00   1.0242548e-01   4.7277516e-02   9.7840619e-04
   9.6800000e+02   3.3504050e+02  -6.7469240e-01   2.0506310e+00   1.2074260e-01   1.9751126e+00   1.0228959e-01   4.7219302e-02   9.7547962e-04
   9.6900000e+02   3.3464900e+02  -6.7333710e-01   2.0504160e+00   1.2054590e-01   1.9760391e+00   1.0219421e-01   4.7154497e-02   9.7196164e-04
   9.7000000e+02   3.3425680e+02  -6.7194050e-01   2.0501970e+00   1.2034820e-01   1.9774527e+00   1.0214305e-01   4.7088145e-02   9.6917637e-04
   9.7100000e+02   3.3386410e+02  -6.7050070e-01   2.0499730e+00   1.2015050e-01   1.9786707e+00   1.0213398e-01   4.7013803e-02   9.6571853e-04
   9.7200000e+02   3.3347110e+02  -6.6902400e-01   2.0497450e+00   1.1995230e-01   1.9795051e+00   1.0217026e-01   4.6931528e-02   9.6266263e-04
   9.7300000e+02   3.3307730e+02  -6.6751130e-01   2.0495150e+00   1.1975330e-01   1.9801242e+00   1.0225103e-01   4.6845977e-02   9.5973330e-04
   9.7400000e+02   3.3268300e+02  -6.6595790e-01   2.0492810e+00   1.1955420e-01   1.9808297e+00   1.0237160e-01   4.6751716e-02   9.5676757e-04
   9.7500000e+02   3.3228860e+02  -6.6437740e-01   2.0490480e+00   1.1935510e-01   1.9812781e+00   1.0253977e-01   4.6657417e-02   9.5317440e-04
   9.7600000e+02   3.3189340e+02  -6.6276050e-01   2.0488150e+00   1.1915550e-01   1.9815418e+00   1.0274820e-01   4.6553190e-02   9.4991371e-04
   9.7700000e+02   3.3149790e+02  -6.6111560e-01   2.0485800e+00   1.1895560e-01   1.9816109e+00   1.0300289e-01   4.6440832e-02   9.4720785e-04
   9.7800000e+02   3.3110200e+02  -6.5944350e-01   2.0483480e+00   1.1875570e-01   1.9816867e+00   1.0329820e-01   4.6325712e-02   9.4385946e-04
   9.7900000e+02   3.3070590e+02  -6.5774300e-01   2.0481180e+00   1.1855570e-01   1.9814961e+00   1.0363359e-01   4.6205493e-02   9.4055800e-04
   9.8000000e+02   3.3030950e+02  -6.5601730e-01   2.0478910e+00   1.1835550e-01   1.9812881e+00   1.0401130e-01   4.6078379e-02   9.3778169e-04
   9.8100000e+02   3.2991300e+02  -6.5426820e-01   2.0476650e+00   1.1815490e-01   1.9806829e+00   1.0442867e-01   4.5946533e-02   9.3476324e-04
   9.8200000e+02   3.2951610e+02  -6.5249950e-01   2.0474470e+00   1.1795470e-01   1.9802369e+00   1.0488698e-01   4.5810593e-02   9.3146504e-04
   9.8300000e+02   3.2911890e+02  -6.5070900e-01   2.0472330e+00   1.1775440e-01   1.9794846e+00   1.0537861e-01   4.5668299e-02   9.2871455e-04
   9.8400000e+02   3.2872170e+02  -6.4890410e-01   2.0470240e+00   1.1755420e-01   1.9787028e+00   1.0590875e-01   4.5517769e-02   9.2542732e-04
   9.8500000e+02   3.2832420e+02  -6.4707630e-01   2.0468230e+00   1.1735380e-01   1.9778086e+00   1.0647204e-01   4.5362846e-02   9.2271276e-04
   9.8600000e+02   3.2792710e+02  -6.4523830e-01   2.0466310e+00   1.1715380e-01   1.9764056e+00   1.0706853e-01   4.5204143e-02   9.1967999e-04
   9.8700000e+02   3.2752940e+02  -6.4338910e-01   2.0464450e+00   1.1695390e-01   1.9754121e+00   1.0769430e-01   4.5038044e-02   9.1669618e-04
   9.8800000e+02   3.2713210e+02  -6.4152620e-01   2.0462680e+00   1.1675410e-01   1.9741188e+00   1.0835542e-01   4.4867580e-02   9.1384614e-04
   9.8900000e+02   3.2673450e+02  -6.3965580e-01   2.0461010e+00   1.1655450e-01   1.9726399e+00   1.0903977e-01   4.4691089e-02   9.1120326e-04
   9.9000000e+02   3.2633740e+02  -6.3777710e-01   2.0459480e+00   1.1635510e-01   1.9707953e+00   1.0974933e-01   4.4508752e-02   9.0801376e-04
   9.9100000e+02   3.2594000e+02  -6.3589210e-01   2.0458030e+00   1.1615640e-01   1.9691105e+00   1.1048620e-01   4.4322359e-02   9.0534477e-04
   9.9200000e+02   3.2554300e+02  -6.3400320e-01   2.0456740e+00   1.1595750e-01   1.9671693e+00   1.1124404e-01   4.4133796e-02   9.0264749e-04
   9.9300000e+02   3.2514570e+02  -6.3211190e-01   2.0455570e+00   1.1575900e-01   1.9651889e+00   1.1201990e-01   4.3933208e-02   9.0015974e-04
   9.9400000e+02   3.2474890e+02  -6.3022220e-01   2.0454540e+00   1.1556100e-01   1.9631761e+00   1.1281703e-01   4.3732741e-02   8.9750617e-04
   9.9500000e+02   3.2435270e+02  -6.2832990e-01   2.0453660e+00   1.1536390e-01   1.9609858e+00   1.1363113e-01   4.3523593e-02   8.9473490e-04
   9.9600000e+02   3.2395600e+02  -6.2644270e-01   2.0452930e+00   1.1516660e-01   1.9586796e+00   1.1445488e-01   4.3312966e-02   8.9255404e-04
   9.9700000e+02   3.2356020e+02  -6.2455900e-01   2.0452350e+00   1.1496990e-01   1.9561501e+00   1.1529319e-01   4.3095087e-02   8.9017257e-04
   9.9800000e+02   3.2316460e+02  -6.2268380e-01   2.0451960e+00   1.1477400e-01   1.9536421e+00   1.1614071e-01   4.2873625e-02   8.8760915e-04
   9.9900000e+02   3.2276910e+02  -6.2081380e-01   2.0451780e+00   1.1457880e-01   1.9511575e+00   1.1699571e-01   4.2646988e-02   8.8495032e-04
   1.0000000e+03   3.2237420e+02  -6.1895660e-01   2.0451770e+00   1.1438370e-01   1.9482645e+00   1.1785794e-01   4.2418126e-02   8.8308588e-04
   1.0010000e+03   3.2197970e+02  -6.1711060e-01   2.0451940e+00   1.1418990e-01   1.9453276e+00   1.1872186e-01   4.2179989e-02   8.8076917e-04
   1.0020000e+03   3.2158550e+02  -6.1527470e-01   2.0452340e+00   1.1399630e-01   1.9421456e+00   1.1958818e-01   4.1941813e-02   8.7857651e-04
   1.0030000e+03   3.2119190e+02  -6.1345740e-01   2.0452880e+00   1.1380360e-01   1.9393332e+00   1.2045825e-01   4.1696418e-02   8.7637399e-04
   1.0040000e+03   3.2079860e+02  -6.1165170e-01   2.0453630e+00   1.1361120e-01   1.9363181e+00   1.2132570e-01   4.1446539e-02   8.7438319e-04
   1.0050000e+03   3.2040570e+02  -6.0986280e-01   2.0454560e+00   1.1341970e-01   1.9330525e+00   1.2218958e-01   4.1193425e-02   8.7242065e-04
   1.0060000e+03   3.2001320e+02  -6.0809410e-01   2.0455680e+00   1.1322850e-01   1.9296856e+00   1.2305203e-01   4.0937391e-02   8.7063760e-04
   1.0070000e+03   3.1962140e+02  -6.0634410e-01   2.0456970e+00   1.1303820e-01   1.9261348e+00   1.2390957e-01   4.0679124e-02   8.6883431e-04
   1.0080000e+03   3.1922990e+02  -6.0461380e-01   2.0458400e+00   1.1284840e-01   1.9227793e+00   1.2476098e-01   4.0415793e-02   8.6675220e-04
   1.0090000e+03   3.1883880e+02  -6.0290860e-01   2.0460030e+00   1.1265880e-01   1.9189353e+00   1.2560804e-01   4.0152661e-02   8.6547351e-04
   1.0100000e+03   3.1844810e+02  -6.0122470e-01   2.0461820e+00   1.1247020e-01   1.9151702e+00   1.2644520e-01   3.9882571e-02   8.6348915e-04
   1.0110000e+03   3.1805740e+02  -5.9956410e-01   2.0463790e+00   1.1228210e-01   1.9114450e+00   1.2727371e-01   3.9610415e-02   8.6186561e-04
   1.0120000e+03   3.1766760e+02  -5.9793250e-01   2.0465850e+00   1.1209420e-01   1.9074846e+00   1.2809292e-01   3.9334498e-02   8.6047697e-04
   1.0130000e+03   3.1727810e+02  -5.9632270e-01   2.0468080e+00   1.1190750e-01   1.9037619e+00   1.2890086e-01   3.9057489e-02   8.5861753e-04
   1.0140000e+03   3.1688890e+02  -5.9474510e-01   2.0470480e+00   1.1172070e-01   1.8996445e+00   1.2969268e-01   3.8777411e-02   8.5728241e-04
   1.0150000e+03   3.1650000e+02  -5.9319760e-01   2.0473010e+00   1.1153460e-01   1.8957204e+00   1.3047821e-01   3.8500800e-02   8.5576193e-04
   1.0160000e+03   3.1611160e+02  -5.9168220e-01   2.0475680e+00   1.1134930e-01   1.8915022e+00   1.3124716e-01   3.8217017e-02   8.5420659e-04
   1.0170000e+03   3.1572370e+02  -5.9019550e-01   2.0478480e+00   1.1116430e-01   1.8872998e+00   1.3200021e-01   3.7933670e-02   8.5284635e-04
   1.0180000e+03   3.1533600e+02  -5.8874460e-01   2.0481430e+00   1.1097950e-01   1.8828628e+00   1.3273874e-01   3.7650971e-02   8.5160688e-04
   1.0190000e+03   3.1494890e+02  -5.8732950e-01   2.0484490e+00   1.1079550e-01   1.8786382e+00   1.3346055e-01   3.7364455e-02   8.5037694e-04
   1.0200000e+03   3.1456200e+02  -5.8594820e-01   2.0487640e+00   1.1061180e-01   1.8739147e+00   1.3416428e-01   3.7075057e-02   8.4921464e-04
   1.0210000e+03   3.1417540e+02  -5.8460860e-01   2.0490970e+00   1.1042870e-01   1.8696343e+00   1.3485488e-01   3.6790969e-02   8.4785731e-04
   1.0220000e+03   3.1378930e+02  -5.8330500e-01   2.0494390e+00   1.1024590e-01   1.8650607e+00   1.3552205e-01   3.6504193e-02   8.4671607e-04
   1.0230000e+03   3.1340370e+02  -5.8204230e-01   2.0497890e+00   1.1006370e-01   1.8603435e+00   1.3616962e-01   3.6217017e-02   8.4535266e-04
   1.0240000e+03   3.1301830e+02  -5.8082060e-01   2.0501540e+00   1.0988200e-01   1.8555732e+00   1.3679826e-01   3.5929145e-02   8.4434498e-04
   1.0250000e+03   3.1263320e+02  -5.7964160e-01   2.0505250e+00   1.0970040e-01   1.8507527e+00   1.3740771e-01   3.5642762e-02   8.4339581e-04
   1.0260000e+03   3.1224830e+02  -5.7850600e-01   2.0509070e+00   1.0951940e-01   1.8461954e+00   1.3799045e-01   3.5358732e-02   8.4220322e-04
   1.0270000e+03   3.1186430e+02  -5.7741860e-01   2.0512990e+00   1.0933860e-01   1.8409857e+00   1.3855497e-01   3.5072778e-02   8.4115941e-04
   1.0280000e+03   3.1148010e+02  -5.7637360e-01   2.0517010e+00   1.0915820e-01   1.8361744e+00   1.3909620e-01   3.4792247e-02   8.4040279e-04
   1.0290000e+03   3.1109640e+02  -5.7537960e-01   2.0521090e+00   1.0897830e-01   1.8312250e+00   1.3961341e-01   3.4509295e-02   8.3933586e-04
   1.0300000e+03   3.1071340e+02  -5.7443690e-01   2.0525280e+00   1.0879870e-01   1.8261126e+00   1.4010757e-01   3.4233760e-02   8.3842843e-04
   1.0310000e+03   3.1033020e+02  -5.7354200e-01   2.0529540e+00   1.0861930e-01   1.8210839e+00   1.4057559e-01   3.3956317e-02   8.3779486e-04
   1.0320000e+03   3.0994750e+02  -5.7270020e-01   2.0533860e+00   1.0844060e-01   1.8157594e+00   1.4101909e-01   3.3682250e-02   8.3687981e-04
   1.0330000e+03   3.0956540e+02  -5.7190950e-01   2.0538280e+00   1.0826200e-01   1.8107219e+00   1.4143419e-01   3.3410804e-02   8.3610233e-04
   1.0340000e+03   3.0918370e+02  -5.7117410e-01   2.0542720e+00   1.0808380e-01   1.8054631e+00   1.4182823e-01   3.3143672e-02   8.3552522e-04
   1.0350000e+03   3.0880210e+02  -5.7049620e-01   2.0547290e+00   1.0790590e-01   1.7999528e+00   1.4219081e-01   3.2880832e-02   8.3463531e-04
   1.0360000e+03   3.0842060e+02  -5.6987300e-01   2.0551850e+00   1.0772840e-01   1.7946898e+00   1.4252722e-01   3.2615825e-02   8.3392835e-04
   1.0370000e+03   3.0803970e+02  -5.6930950e-01   2.0556500e+00   1.0755100e-01   1.7891547e+00   1.4283630e-01   3.2360408e-02   8.3336973e-04
   1.0380000e+03   3.0765920e+02  -5.6880560e-01   2.0561190e+00   1.0737410e-01   1.7836682e+00   1.4311501e-01   3.2105306e-02   8.3248509e-04
   1.0390000e+03   3.0727890e+02  -5.6836290e-01   2.0565940e+00   1.0719700e-01   1.7783715e+00   1.4336838e-01   3.1860933e-02   8.3212085e-04
   1.0400000e+03   3.0689890e+02  -5.6798210e-01   2.0570690e+00   1.0702090e-01   1.7726272e+00   1.4358903e-01   3.1616162e-02   8.3108182e-04
   1.0410000e+03   3.0651920e+02  -5.6766410e-01   2.0575500e+00   1.0684460e-01   1.7672322e+00   1.4378147e-01   3.1377224e-02   8.3057814e-04
   1.0420000e+03   3.0613980e+02  -5.6741420e-01   2.0580360e+00   1.0666840e-01   1.7614305e+00   1.4394235e-01   3.1145016e-02   8.3023038e-04
   1.0430000e+03   3.0576080e+02  -5.6722640e-01   2.0585260e+00   1.0649270e-01   1.7557637e+00   1.4407267e-01   3.0921038e-02   8.2950789e-04
   1.0440000e+03   3.0538200e+02  -5.6710680e-01   2.0590160e+00   1.0631720e-01   1.7500905e+00   1.4417216e-01   3.0699615e-02   8.2902350e-04
   1.0450000e+03   3.0500360e+02  -5.6705890e-01   2.0595080e+00   1.0614200e-01   1.7441571e+00   1.4423614e-01   3.0487592e-02   8.2866104e-04
   1.0460000e+03   3.0462570e+02  -5.6707890e-01   2.0600030e+00   1.0596670e-01   1.7383146e+00   1.4427427e-01   3.0275850e-02   8.2831838e-04
   1.0470000e+03   3.0424800e+02  -5.6717200e-01   2.0604990e+00   1.0579200e-01   1.7324982e+00   1.4427434e-01   3.0076579e-02   8.2769680e-04
   1.0480000e+03   3.0387040e+02  -5.6733520e-01   2.0609970e+00   1.0561710e-01   1.7264343e+00   1.4424515e-01   2.9884516e-02   8.2765364e-04
   1.0490000e+03   3.0349290e+02  -5.6757510e-01   2.0614960e+00   1.0544250e-01   1.7207875e+00   1.4417939e-01   2.9696407e-02   8.2714559e-04
   1.0500000e+03   3.0311590e+02  -5.6788670e-01   2.0619930e+00   1.0526810e-01   1.7146519e+00   1.4407914e-01   2.9518760e-02   8.2680932e-04
   1.0510000e+03   3.0273930e+02  -5.6827870e-01   2.0624900e+00   1.0509390e-01   1.7084568e+00   1.4394870e-01   2.9349448e-02   8.2658756e-04
   1.0520000e+03   3.0236290e+02  -5.6874600e-01   2.0629880e+00   1.0491960e-01   1.7025317e+00   1.4378129e-01   2.9185025e-02   8.2636489e-04
   1.0530000e+03   3.0198680e+02  -5.6928630e-01   2.0634830e+00   1.0474580e-01   1.6964125e+00   1.4357857e-01   2.9033486e-02   8.2642198e-04
   1.0540000e+03   3.0161120e+02  -5.6990410e-01   2.0639780e+00   1.0457210e-01   1.6901678e+00   1.4334258e-01   2.8886788e-02   8.2598513e-04
   1.0550000e+03   3.0123560e+02  -5.7059830e-01   2.0644720e+00   1.0439800e-01   1.6842807e+00   1.4307416e-01   2.8749770e-02   8.2591915e-04
   1.0560000e+03   3.0086040e+02  -5.7136430e-01   2.0649650e+00   1.0422470e-01   1.6778171e+00   1.4277083e-01   2.8623972e-02   8.2574385e-04
   1.0570000e+03   3.0048590e+02  -5.7220790e-01   2.0654540e+00   1.0405150e-01   1.6716599e+00   1.4243789e-01   2.8504033e-02   8.2563824e-04
   1.0580000e+03   3.0011140e+02  -5.7312530e-01   2.0659400e+00   1.0387830e-01   1.6653503e+00   1.4206801e-01   2.8392069e-02   8.2560430e-04
   1.0590000e+03   2.9973750e+02  -5.7411570e-01   2.0664250e+00   1.0370530e-01   1.6588964e+00   1.4166847e-01   2.8291290e-02   8.2561749e-04
   1.0600000e+03   2.9936390e+02  -5.7517770e-01   2.0669070e+00   1.0353270e-01   1.6526432e+00   1.4123554e-01   2.8201709e-02   8.2530870e-04
   1.0610000e+03   2.9899080e+02  -5.7631600e-01   2.0673870e+00   1.0336030e-01   1.6463334e+00   1.4077215e-01   2.8119761e-02   8.2522361e-04
   1.0620000e+03   2.9861820e+02  -5.7752430e-01   2.0678600e+00   1.0318800e-01   1.6400194e+00   1.4027385e-01   2.8047713e-02   8.2510067e-04
   1.0630000e+03   2.9824560e+02  -5.7880770e-01   2.0683300e+00   1.0301560e-01   1.6334300e+00   1.3974727e-01   2.7985815e-02   8.2496898e-04
   1.0640000e+03   2.9787360e+02  -5.8016200e-01   2.0687970e+00   1.0284370e-01   1.6272465e+00   1.3918868e-01   2.7932980e-02   8.2522254e-04
   1.0650000e+03   2.9750220e+02  -5.8158600e-01   2.0692580e+00   1.0267200e-01   1.6207467e+00   1.3859504e-01   2.7885859e-02   8.2488787e-04
   1.0660000e+03   2.9713100e+02  -5.8308200e-01   2.0697150e+00   1.0250040e-01   1.6142422e+00   1.3797659e-01   2.7853191e-02   8.2532798e-04
   1.0670000e+03   2.9676040e+02  -5.8465140e-01   2.0701670e+00   1.0232900e-01   1.6079295e+00   1.3732688e-01   2.7828156e-02   8.2520880e-04
   1.0680000e+03   2.9639050e+02  -5.8628780e-01   2.0706140e+00   1.0215820e-01   1.6013113e+00   1.3664590e-01   2.7814470e-02   8.2481039e-04
   1.0690000e+03   2.9602070e+02  -5.8799860e-01   2.0710520e+00   1.0198730e-01   1.5951351e+00   1.3593715e-01   2.7806313e-02   8.2509394e-04
   1.0700000e+03   2.9565160e+02  -5.8977550e-01   2.0714890e+00   1.0181660e-01   1.5884890e+00   1.3519519e-01   2.7810461e-02   8.2483267e-04
   1.0710000e+03   2.9528310e+02  -5.9162210e-01   2.0719170e+00   1.0164630e-01   1.5819101e+00   1.3442686e-01   2.7823619e-02   8.2486080e-04
   1.0720000e+03   2.9491470e+02  -5.9354110e-01   2.0723370e+00   1.0147610e-01   1.5755554e+00   1.3363202e-01   2.7842954e-02   8.2486342e-04
   1.0730000e+03   2.9454710e+02  -5.9552760e-01   2.0727470e+00   1.0130600e-01   1.5692025e+00   1.3280746e-01   2.7871111e-02   8.2513339e-04
   1.0740000e+03   2.9418020e+02  -5.9757940e-01   2.0731540e+00   1.0113630e-01   1.5625280e+00   1.3195537e-01   2.7909052e-02   8.2477122e-04
   1.0750000e+03   2.9381380e+02  -5.9970130e-01   2.0735530e+00   1.0096694e-01   1.5560476e+00   1.3107143e-01   2.7957792e-02   8.2487147e-04
   1.0760000e+03   2.9344790e+02  -6.0189300e-01   2.0739430e+00   1.0079770e-01   1.5495889e+00   1.3016657e-01   2.8010718e-02   8.2487643e-04
   1.0770000e+03   2.9308250e+02  -6.0415130e-01   2.0743210e+00   1.0062872e-01   1.5433901e+00   1.2923346e-01   2.8076107e-02   8.2479181e-04
   1.0780000e+03   2.9271760e+02  -6.0647460e-01   2.0746930e+00   1.0046019e-01   1.5369917e+00   1.2827258e-01   2.8143443e-02   8.2470584e-04
   1.0790000e+03   2.9235350e+02  -6.0886610e-01   2.0750620e+00   1.0029189e-01   1.5305118e+00   1.2728763e-01   2.8224271e-02   8.2476317e-04
   1.0800000e+03   2.9198970e+02  -6.1132150e-01   2.0754120e+00   1.0012358e-01   1.5241419e+00   1.2627360e-01   2.8310071e-02   8.2458001e-04
   1.0810000e+03   2.9162710e+02  -6.1384690e-01   2.0757600e+00   9.9955810e-02   1.5176738e+00   1.2524051e-01   2.8404688e-02   8.2448147e-04
   1.0820000e+03   2.9126460e+02  -6.1643540e-01   2.0760940e+00   9.9788240e-02   1.5114903e+00   1.2417763e-01   2.8503293e-02   8.2427724e-04
   1.0830000e+03   2.9090300e+02  -6.1908770e-01   2.0764160e+00   9.9621020e-02   1.5050411e+00   1.2309072e-01   2.8608391e-02   8.2418947e-04
   1.0840000e+03   2.9054180e+02  -6.2180930e-01   2.0767330e+00   9.9453980e-02   1.4986591e+00   1.2198137e-01   2.8719891e-02   8.2400352e-04
   1.0850000e+03   2.9018160e+02  -6.2459180e-01   2.0770360e+00   9.9287230e-02   1.4925989e+00   1.2084778e-01   2.8839055e-02   8.2370898e-04
   1.0860000e+03   2.8982200e+02  -6.2744040e-01   2.0773240e+00   9.9120780e-02   1.4862767e+00   1.1969303e-01   2.8959311e-02   8.2341741e-04
   1.0870000e+03   2.8946300e+02  -6.3035210e-01   2.0776080e+00   9.8954640e-02   1.4798998e+00   1.1851440e-01   2.9092500e-02   8.2310652e-04
   1.0880000e+03   2.8910450e+02  -6.3332830e-01   2.0778730e+00   9.8788840e-02   1.4737515e+00   1.1731369e-01   2.9225283e-02   8.2284290e-04
   1.0890000e+03   2.8874680e+02  -6.3636390e-01   2.0781310e+00   9.8623320e-02   1.4675010e+00   1.1608932e-01   2.9365557e-02   8.2246851e-04
   1.0900000e+03   2.8839010e+02  -6.3946610e-01   2.0783740e+00   9.8458110e-02   1.4612768e+00   1.1484459e-01   2.9507257e-02   8.2207178e-04
   1.0910000e+03   2.8803390e+02  -6.4262980e-01   2.0786030e+00   9.8293220e-02   1.4550619e+00   1.1358129e-01   2.9655847e-02   8.2162069e-04
   1.0920000e+03   2.8767850e+02  -6.4585490e-01   2.0788200e+00   9.8128640e-02   1.4491177e+00   1.1229549e-01   2.9807228e-02   8.2114483e-04
   1.0930000e+03   2.8732410e+02  -6.4914450e-01   2.0790260e+00   9.7964370e-02   1.4430481e+00   1.1099111e-01   2.9962018e-02   8.2064380e-04
   1.0940000e+03   2.8697010e+02  -6.5249210e-01   2.0792160e+00   9.7800430e-02   1.4371032e+00   1.0966661e-01   3.0119788e-02   8.2009238e-04
   1.0950000e+03   2.8661690e+02  -6.5590060e-01   2.0793900e+00   9.7636840e-02   1.4309196e+00   1.0832216e-01   3.0280595e-02   8.1941051e-04
   1.0960000e+03   2.8626490e+02  -6.5937210e-01   2.0795530e+00   9.7473580e-02   1.4250231e+00   1.0695958e-01   3.0443731e-02   8.1877390e-04
   1.0970000e+03   2.8591320e+02  -6.6290180e-01   2.0796970e+00   9.7310660e-02   1.4191282e+00   1.0557906e-01   3.0608899e-02   8.1801455e-04
   1.0980000e+03   2.8556230e+02  -6.6649320e-01   2.0798310e+00   9.7148060e-02   1.4131902e+00   1.0417973e-01   3.0775916e-02   8.1723910e-04
   1.0990000e+03   2.8521260e+02  -6.7014300e-01   2.0799480e+00   9.6985840e-02   1.4075647e+00   1.0276697e-01   3.0944977e-02   8.1642264e-04
   1.1000000e+03   2.8486350e+02  -6.7385290e-01   2.0800480e+00   9.6823940e-02   1.4016447e+00   1.0133678e-01   3.1115537e-02   8.1553206e-04
   1.1010000e+03   2.8451520e+02  -6.7762030e-01   2.0801330e+00   9.6662410e-02   1.3960242e+00   9.9890102e-02   3.1287985e-02   8.1456551e-04
   1.1020000e+03   2.8416770e+02  -6.8144680e-01   2.0802010e+00   9.6501220e-02   1.3899947e+00   9.8427828e-02   3.1461108e-02   8.1353887e-04
   1.1030000e+03   2.8382130e+02  -6.8532560e-01   2.0802540e+00   9.6340390e-02   1.3844022e+00   9.6952517e-02   3.1634624e-02   8.1246376e-04
   1.1040000e+03   2.8347570e+02  -6.8926240e-01   2.0802900e+00   9.6179890e-02   1.3790031e+00   9.5461708e-02   3.1806926e-02   8.1136500e-04
   1.1050000e+03   2.8313060e+02  -6.9324960e-01   2.0803090e+00   9.6019780e-02   1.3730756e+00   9.3961381e-02   3.1982470e-02   8.1016841e-04
   1.1060000e+03   2.8278650e+02  -6.9728890e-01   2.0803120e+00   9.5860010e-02   1.3677156e+00   9.2445940e-02   3.2154483e-02   8.0897144e-04
   1.1070000e+03   2.8244320e+02  -7.0137820e-01   2.0802970e+00   9.5700620e-02   1.3621825e+00   9.0922630e-02   3.2328006e-02   8.0766528e-04
   1.1080000e+03   2.8210090e+02  -7.0551340e-01   2.0802670e+00   9.5541530e-02   1.3569038e+00   8.9387217e-02   3.2501079e-02   8.0631860e-04
   1.1090000e+03   2.8175930e+02  -7.0969600e-01   2.0802220e+00   9.5382780e-02   1.3513406e+00   8.7841947e-02   3.2671775e-02   8.0497335e-04
   1.1100000e+03   2.8141840e+02  -7.1392550e-01   2.0801580e+00   9.5224430e-02   1.3460488e+00   8.6290219e-02   3.2845265e-02   8.0353947e-04
   1.1110000e+03   2.8107860e+02  -7.1819700e-01   2.0800740e+00   9.5066420e-02   1.3406023e+00   8.4732770e-02   3.3016236e-02   8.0211063e-04
   1.1120000e+03   2.8073930e+02  -7.2250960e-01   2.0799780e+00   9.4908720e-02   1.3353156e+00   8.3167425e-02   3.3184591e-02   8.0058444e-04
   1.1130000e+03   2.8040070e+02  -7.2686280e-01   2.0798600e+00   9.4751400e-02   1.3301625e+00   8.1598761e-02   3.3354781e-02   7.9908705e-04
   1.1140000e+03   2.8006320e+02  -7.3125430e-01   2.0797310e+00   9.4594400e-02   1.3249254e+00   8.0023850e-02   3.3520601e-02   7.9751697e-04
   1.1150000e+03   2.7972650e+02  -7.3568320e-01   2.0795780e+00   9.4437790e-02   1.3197120e+00   7.8446314e-02   3.3685430e-02   7.9591577e-04
   1.1160000e+03   2.7939050e+02  -7.4014750e-01   2.0794120e+00   9.4281480e-02   1.3147427e+00   7.6864600e-02   3.3848961e-02   7.9429446e-04
   1.1170000e+03   2.7905520e+02  -7.4464590e-01   2.0792250e+00   9.4125540e-02   1.3094255e+00   7.5284727e-02   3.4012232e-02   7.9261114e-04
   1.1180000e+03   2.7872080e+02  -7.4917560e-01   2.0790210e+00   9.3969950e-02   1.3045380e+00   7.3704437e-02   3.4169142e-02   7.9095391e-04
   1.1190000e+03   2.7838700e+02  -7.5373890e-01   2.0788010e+00   9.3814680e-02   1.2993521e+00   7.2125851e-02   3.4327519e-02   7.8921848e-04
   1.1200000e+03   2.7805410e+02  -7.5832820e-01   2.0785590e+00   9.3659760e-02   1.2945344e+00   7.0549200e-02   3.4482111e-02   7.8749181e-04
   1.1210000e+03   2.7772200e+02  -7.6294850e-01   2.0783010e+00   9.3505210e-02   1.2895012e+00   6.8980445e-02   3.4637036e-02   7.8573991e-04
   1.1220000e+03   2.7739050e+02  -7.6759430e-01   2.0780250e+00   9.3350990e-02   1.2846337e+00   6.7413453e-02   3.4788663e-02   7.8396482e-04
   1.1230000e+03   2.7706000e+02  -7.7226240e-01   2.0777330e+00   9.3197070e-02   1.2797749e+00   6.5855082e-02   3.4937997e-02   7.8219421e-04
   1.1240000e+03   2.7673040e+02  -7.7695490e-01   2.0774190e+00   9.3043550e-02   1.2748145e+00   6.4303877e-02   3.5083067e-02   7.8038959e-04
   1.1250000e+03   2.7640130e+02  -7.8166910e-01   2.0770880e+00   9.2890310e-02   1.2701453e+00   6.2765997e-02   3.5226031e-02   7.7862575e-04
   1.1260000e+03   2.7607300e+02  -7.8640410e-01   2.0767390e+00   9.2737470e-02   1.2652960e+00   6.1234633e-02   3.5364734e-02   7.7677237e-04
   1.1270000e+03   2.7574550e+02  -7.9115880e-01   2.0763700e+00   9.2584930e-02   1.2605112e+00   5.9724290e-02   3.5503945e-02   7.7497287e-04
   1.1280000e+03   2.7541870e+02  -7.9592680e-01   2.0759810e+00   9.2432720e-02   1.2557851e+00   5.8223281e-02   3.5638500e-02   7.7312038e-04
   1.1290000e+03   2.7509260e+02  -8.0071230e-01   2.0755740e+00   9.2280900e-02   1.2513349e+00   5.6743549e-02   3.5771410e-02   7.7129153e-04
   1.1300000e+03   2.7476740e+02  -8.0551110e-01   2.0751500e+00   9.2129350e-02   1.2466505e+00   5.5280550e-02   3.5898446e-02   7.6945618e-04
   1.1310000e+03   2.7444300e+02  -8.1032400e-01   2.0747040e+00   9.1978180e-02   1.2423533e+00   5.3841689e-02   3.6026213e-02   7.6765275e-04
   1.1320000e+03   2.7411910e+02  -8.1514390e-01   2.0742430e+00   9.1827340e-02   1.2376178e+00   5.2424200e-02   3.6149389e-02   7.6584562e-04
   1.1330000e+03   2.7379590e+02  -8.1997460e-01   2.0737580e+00   9.1676820e-02   1.2329560e+00   5.1037275e-02   3.6268464e-02   7.6403063e-04
   1.1340000e+03   2.7347360e+02  -8.2481240e-01   2.0732550e+00   9.1526670e-02   1.2285762e+00   4.9676181e-02   3.6383932e-02   7.6220426e-04
   1.1350000e+03   2.7315220e+02  -8.2965810e-01   2.0727330e+00   9.1376790e-02   1.2241338e+00   4.8348236e-02   3.6499018e-02   7.6042394e-04
   1.1360000e+03   2.7283130e+02  -8.3450700e-01   2.0721900e+00   9.1227320e-02   1.2196911e+00   4.7055876e-02   3.6607947e-02   7.5862047e-04
   1.1370000e+03   2.7251090e+02  -8.3935780e-01   2.0716260e+00   9.1078130e-02   1.2153890e+00   4.5799325e-02   3.6714984e-02   7.5686145e-04
   1.1380000e+03   2.7219140e+02  -8.4421110e-01   2.0710470e+00   9.0929300e-02   1.2110150e+00   4.4586399e-02   3.6820889e-02   7.5508000e-04
   1.1390000e+03   2.7187280e+02  -8.4906320e-01   2.0704450e+00   9.0780760e-02   1.2067342e+00   4.3415413e-02   3.6918656e-02   7.5340530e-04
   1.1400000e+03   2.7155470e+02  -8.5391430e-01   2.0698230e+00   9.0632590e-02   1.2025064e+00   4.2294143e-02   3.7015127e-02   7.5163985e-04
   1.1410000e+03   2.7123720e+02  -8.5876100e-01   2.0691780e+00   9.0484760e-02   1.1984315e+00   4.1221628e-02   3.7107616e-02   7.4995995e-04
   1.1420000e+03   2.7092050e+02  -8.6360480e-01   2.0685160e+00   9.0337240e-02   1.1940217e+00   4.0207488e-02   3.7198414e-02   7.4828491e-04
   1.1430000e+03   2.7060470e+02  -8.6844150e-01   2.0678330e+00   9.0190030e-02   1.1901358e+00   3.9249987e-02   3.7283802e-02   7.4667917e-04
   1.1440000e+03   2.7028950e+02  -8.7327150e-01   2.0671280e+00   9.0043170e-02   1.1858333e+00   3.8354738e-02   3.7369092e-02   7.4509894e-04
   1.1450000e+03   2.6997480e+02  -8.7808960e-01   2.0664050e+00   8.9896650e-02   1.1818683e+00   3.7526395e-02   3.7448516e-02   7.4347091e-04
   1.1460000e+03   2.6966140e+02  -8.8289630e-01   2.0656610e+00   8.9750410e-02   1.1779105e+00   3.6765671e-02   3.7525015e-02   7.4196439e-04
   1.1470000e+03   2.6934800e+02  -8.8769130e-01   2.0648940e+00   8.9604540e-02   1.1737157e+00   3.6078958e-02   3.7597211e-02   7.4043186e-04
   1.1480000e+03   2.6903570e+02  -8.9247320e-01   2.0641060e+00   8.9459000e-02   1.1700431e+00   3.5467830e-02   3.7666762e-02   7.3898122e-04
   1.1490000e+03   2.6872360e+02  -8.9723660e-01   2.0632990e+00   8.9313770e-02   1.1662976e+00   3.4933721e-02   3.7732938e-02   7.3755434e-04
   1.1500000e+03   2.6841270e+02  -9.0198480e-01   2.0624670e+00   8.9168850e-02   1.1623080e+00   3.4479135e-02   3.7793541e-02   7.3615648e-04
   1.1510000e+03   2.6810210e+02  -9.0671390e-01   2.0616180e+00   8.9024260e-02   1.1584764e+00   3.4108082e-02   3.7854842e-02   7.3482365e-04
   1.1520000e+03   2.6779220e+02  -9.1142410e-01   2.0607440e+00   8.8880040e-02   1.1549789e+00   3.3819136e-02   3.7910818e-02   7.3352150e-04
   1.1530000e+03   2.6748320e+02  -9.1611220e-01   2.0598540e+00   8.8736100e-02   1.1513147e+00   3.3611024e-02   3.7964336e-02   7.3227229e-04
   1.1540000e+03   2.6717460e+02  -9.2077590e-01   2.0589390e+00   8.8592500e-02   1.1475013e+00   3.3486737e-02   3.8015185e-02   7.3104725e-04
   1.1550000e+03   2.6686700e+02  -9.2542230e-01   2.0580060e+00   8.8449220e-02   1.1438876e+00   3.3443325e-02   3.8062673e-02   7.2989069e-04
   1.1560000e+03   2.6655960e+02  -9.3004110e-01   2.0570520e+00   8.8306270e-02   1.1403695e+00   3.3478543e-02   3.8103808e-02   7.2877086e-04
   1.1570000e+03   2.6625310e+02  -9.3463550e-01   2.0560820e+00   8.8163690e-02   1.1369875e+00   3.3589673e-02   3.8146872e-02   7.2761650e-04
   1.1580000e+03   2.6594700e+02  -9.3920720e-01   2.0550900e+00   8.8021400e-02   1.1335503e+00   3.3776401e-02   3.8185522e-02   7.2660837e-04
   1.1590000e+03   2.6564170e+02  -9.4374880e-01   2.0540780e+00   8.7879450e-02   1.1301715e+00   3.4034435e-02   3.8221374e-02   7.2554558e-04
   1.1600000e+03   2.6533700e+02  -9.4826330e-01   2.0530490e+00   8.7737860e-02   1.1267949e+00   3.4355197e-02   3.8253557e-02   7.2459450e-04
   1.1610000e+03   2.6503300e+02  -9.5275190e-01   2.0520000e+00   8.7596550e-02   1.1234033e+00   3.4742584e-02   3.8284575e-02   7.2363815e-04
   1.1620000e+03   2.6472930e+02  -9.5720780e-01   2.0509320e+00   8.7455680e-02   1.1204318e+00   3.5186171e-02   3.8314974e-02   7.2269862e-04
   1.1630000e+03   2.6442630e+02  -9.6163420e-01   2.0498470e+00   8.7315060e-02   1.1170895e+00   3.5682990e-02   3.8339700e-02   7.2186591e-04
   1.1640000e+03   2.6412380e+02  -9.6602880e-01   2.0487470e+00   8.7174810e-02   1.1141310e+00   3.6231684e-02   3.8365673e-02   7.2099887e-04
   1.1650000e+03   2.6382240e+02  -9.7038910e-01   2.0476270e+00   8.7034930e-02   1.1110220e+00   3.6824284e-02   3.8388362e-02   7.2019898e-04
   1.1660000e+03   2.6352100e+02  -9.7472050e-01   2.0464890e+00   8.6895340e-02   1.1080002e+00   3.7459618e-02   3.8410195e-02   7.1938389e-04
   1.1670000e+03   2.6322020e+02  -9.7901200e-01   2.0453360e+00   8.6756140e-02   1.1050966e+00   3.8127728e-02   3.8429248e-02   7.1863325e-04
   1.1680000e+03   2.6292030e+02  -9.8327300e-01   2.0441660e+00   8.6617240e-02   1.1021974e+00   3.8832680e-02   3.8445486e-02   7.1794936e-04
   1.1690000e+03   2.6262070e+02  -9.8749510e-01   2.0429790e+00   8.6478710e-02   1.0995656e+00   3.9564765e-02   3.8461010e-02   7.1725508e-04
   1.1700000e+03   2.6232130e+02  -9.9168110e-01   2.0417770e+00   8.6340530e-02   1.0967205e+00   4.0325754e-02   3.8475409e-02   7.1659482e-04
   1.1710000e+03   2.6202300e+02  -9.9582600e-01   2.0405580e+00   8.6202710e-02   1.0938102e+00   4.1103219e-02   3.8489560e-02   7.1597339e-04
   1.1720000e+03   2.6172490e+02  -9.9993310e-01   2.0393240e+00   8.6065230e-02   1.0913726e+00   4.1900095e-02   3.8501163e-02   7.1536042e-04
   1.1730000e+03   2.6142710e+02  -1.0039988e+00   2.0380750e+00   8.5928120e-02   1.0888710e+00   4.2713989e-02   3.8509896e-02   7.1476177e-04
   1.1740000e+03   2.6113030e+02  -1.0080248e+00   2.0368120e+00   8.5791320e-02   1.0863421e+00   4.3542290e-02   3.8519898e-02   7.1423447e-04
   1.1750000e+03   2.6083360e+02  -1.0120078e+00   2.0355350e+00   8.5654930e-02   1.0838851e+00   4.4377899e-02   3.8531805e-02   7.1369953e-04
   1.1760000e+03   2.6053780e+02  -1.0159491e+00   2.0342410e+00   8.5518850e-02   1.0815012e+00   4.5223130e-02   3.8537155e-02   7.1317952e-04
   1.1770000e+03   2.6024220e+02  -1.0198422e+00   2.0329350e+00   8.5383140e-02   1.0792456e+00   4.6073999e-02   3.8546498e-02   7.1271189e-04
   1.1780000e+03   2.5994690e+02  -1.0236960e+00   2.0316140e+00   8.5247770e-02   1.0770591e+00   4.6925624e-02   3.8550356e-02   7.1228267e-04
   1.1790000e+03   2.5965220e+02  -1.0275000e+00   2.0302800e+00   8.5112790e-02   1.0747289e+00   4.7780531e-02   3.8556444e-02   7.1184118e-04
   1.1800000e+03   2.5935810e+02  -1.0312530e+00   2.0289320e+00   8.4978160e-02   1.0724884e+00   4.8634918e-02   3.8563314e-02   7.1143591e-04
   1.1810000e+03   2.5906450e+02  -1.0349681e+00   2.0275730e+00   8.4843900e-02   1.0705926e+00   4.9488919e-02   3.8566513e-02   7.1101886e-04
   1.1820000e+03   2.5877110e+02  -1.0386261e+00   2.0262020e+00   8.4710000e-02   1.0685677e+00   5.0337071e-02   3.8574176e-02   7.1063641e-04
   1.1830000e+03   2.5847840e+02  -1.0422372e+00   2.0248180e+00   8.4576450e-02   1.0667311e+00   5.1179408e-02   3.8577511e-02   7.1029012e-04
   1.1840000e+03   2.5818560e+02  -1.0457946e+00   2.0234180e+00   8.4443280e-02   1.0647985e+00   5.2017570e-02   3.8581905e-02   7.0995016e-04
   1.1850000e+03   2.5789360e+02  -1.0492994e+00   2.0220080e+00   8.4310490e-02   1.0630846e+00   5.2847470e-02   3.8584410e-02   7.0965667e-04
   1.1860000e+03   2.5760220e+02  -1.0527537e+00   2.0205880e+00   8.4178060e-02   1.0613921e+00   5.3665444e-02   3.8593627e-02   7.0933695e-04
   1.1870000e+03   2.5731080e+02  -1.0561541e+00   2.0191560e+00   8.4045960e-02   1.0597794e+00   5.4473786e-02   3.8597704e-02   7.0904550e-04
   1.1880000e+03   2.5702000e+02  -1.0594971e+00   2.0177150e+00   8.3914290e-02   1.0580212e+00   5.5272836e-02   3.8602082e-02   7.0877707e-04
   1.1890000e+03   2.5672970e+02  -1.0627874e+00   2.0162590e+00   8.3782940e-02   1.0567005e+00   5.6062208e-02   3.8606058e-02   7.0851829e-04
   1.1900000e+03   2.5643950e+02  -1.0660164e+00   2.0147990e+00   8.3652030e-02   1.0552881e+00   5.6833297e-02   3.8612061e-02   7.0822896e-04
   1.1910000e+03   2.5614980e+02  -1.0691929e+00   2.0133230e+00   8.3521420e-02   1.0539700e+00   5.7593971e-02   3.8617290e-02   7.0800891e-04
   1.1920000e+03   2.5586080e+02  -1.0723087e+00   2.0118390e+00   8.3391250e-02   1.0526981e+00   5.8336990e-02   3.8624384e-02   7.0776091e-04
   1.1930000e+03   2.5557180e+02  -1.0753626e+00   2.0103450e+00   8.3261420e-02   1.0514895e+00   5.9069475e-02   3.8631361e-02   7.0753823e-04
   1.1940000e+03   2.5528310e+02  -1.0783567e+00   2.0088430e+00   8.3131940e-02   1.0502774e+00   5.9782203e-02   3.8638992e-02   7.0735133e-04
   1.1950000e+03   2.5499470e+02  -1.0812909e+00   2.0073320e+00   8.3002900e-02   1.0492292e+00   6.0478791e-02   3.8647683e-02   7.0712382e-04
   1.1960000e+03   2.5470690e+02  -1.0841612e+00   2.0058090e+00   8.2874210e-02   1.0481051e+00   6.1157254e-02   3.8655439e-02   7.0694896e-04
   1.1970000e+03   2.5441940e+02  -1.0869680e+00   2.0042840e+00   8.2745890e-02   1.0471094e+00   6.1819920e-02   3.8666436e-02   7.0675034e-04
   1.1980000e+03   2.5413190e+02  -1.0897060e+00   2.0027450e+00   8.2618000e-02   1.0462982e+00   6.2465181e-02   3.8677568e-02   7.0657492e-04
   1.1990000e+03   2.5384520e+02  -1.0923810e+00   2.0012030e+00   8.2490450e-02   1.0453706e+00   6.3087647e-02   3.8688461e-02   7.0636468e-04
   1.2000000e+03   2.5355830e+02  -1.0949920e+00   1.9996460e+00   8.2363310e-02   1.0445419e+00   6.3692223e-02   3.8699327e-02   7.0622039e-04
   1.2010000e+03   2.5327220e+02  -1.0975330e+00   1.9980890e+00   8.2236560e-02   1.0438398e+00   6.4280331e-02   3.8714113e-02   7.0602080e-04
   1.2020000e+03   2.5298610e+02  -1.1000090e+00   1.9965190e+00   8.2110140e-02   1.0430279e+00   6.4844090e-02   3.8728620e-02   7.0583790e-04
   1.2030000e+03   2.5270010e+02  -1.1024140e+00   1.9949470e+00   8.1984120e-02   1.0425290e+00   6.5391058e-02   3.8744955e-02   7.0566227e-04
   1.2040000e+03   2.5241490e+02  -1.1047530e+00   1.9933640e+00   8.1858440e-02   1.0419426e+00   6.5913184e-02   3.8758898e-02   7.0550917e-04
   1.2050000e+03   2.5212960e+02  -1.1070250e+00   1.9917750e+00   8.1733110e-02   1.0416185e+00   6.6419457e-02   3.8777595e-02   7.0535061e-04
   1.2060000e+03   2.5184460e+02  -1.1092310e+00   1.9901780e+00   8.1608080e-02   1.0411124e+00   6.6901475e-02   3.8796782e-02   7.0515882e-04
   1.2070000e+03   2.5155980e+02  -1.1113730e+00   1.9885740e+00   8.1483370e-02   1.0406374e+00   6.7368522e-02   3.8818557e-02   7.0501070e-04
   1.2080000e+03   2.5127550e+02  -1.1134450e+00   1.9869630e+00   8.1358950e-02   1.0403374e+00   6.7815165e-02   3.8840053e-02   7.0485157e-04
   1.2090000e+03   2.5099150e+02  -1.1154500e+00   1.9853430e+00   8.1234870e-02   1.0400506e+00   6.8241767e-02   3.8862175e-02   7.0466514e-04
   1.2100000e+03   2.5070750e+02  -1.1173940e+00   1.9837150e+00   8.1110980e-02   1.0396589e+00   6.8646969e-02   3.8886520e-02   7.0452469e-04
   1.2110000e+03   2.5042370e+02  -1.1192670e+00   1.9820810e+00   8.0987370e-02   1.0397047e+00   6.9031528e-02   3.8911475e-02   7.0439267e-04
   1.2120000e+03   2.5014040e+02  -1.1210760e+00   1.9804400e+00   8.0864050e-02   1.0395409e+00   6.9399909e-02   3.8939202e-02   7.0418530e-04
   1.2130000e+03   2.4985710e+02  -1.1228220e+00   1.9787920e+00   8.0740920e-02   1.0393870e+00   6.9745911e-02   3.8965940e-02   7.0404053e-04
   1.2140000e+03   2.4957400e+02  -1.1244990e+00   1.9771320e+00   8.0618040e-02   1.0393099e+00   7.0076725e-02   3.8997221e-02   7.0385678e-04
   1.2150000e+03   2.4929110e+02  -1.1261080e+00   1.9754710e+00   8.0495380e-02   1.0393696e+00   7.0387324e-02   3.9028243e-02   7.0370953e-04
   1.2160000e+03   2.4900860e+02  -1.1276590e+00   1.9737970e+00   8.0372870e-02   1.0394599e+00   7.0675048e-02   3.9062265e-02   7.0359230e-04
   1.2170000e+03   2.4872630e+02  -1.1291430e+00   1.9721180e+00   8.0250580e-02   1.0394418e+00   7.0950530e-02   3.9094771e-02   7.0342367e-04
   1.2180000e+03   2.4844410e+02  -1.1305620e+00   1.9704300e+00   8.0128410e-02   1.0398396e+00   7.1204393e-02   3.9133053e-02   7.0326627e-04
   1.2190000e+03   2.4816180e+02  -1.1319160e+00   1.9687360e+00   8.0006460e-02   1.0400599e+00   7.1441619e-02   3.9170436e-02   7.0312606e-04
   1.2200000e+03   2.4788010e+02  -1.1332040e+00   1.9670350e+00   7.9884610e-02   1.0402751e+00   7.1661576e-02   3.9207450e-02   7.0294171e-04
   1.2210000e+03   2.4759840e+02  -1.1344310e+00   1.9653240e+00   7.9762890e-02   1.0403635e+00   7.1861422e-02   3.9246079e-02   7.0283015e-04
   1.2220000e+03   2.4731710e+02  -1.1355920e+00   1.9636050e+00   7.9641340e-02   1.0409126e+00   7.2044762e-02   3.9283449e-02   7.0263627e-04
   1.2230000e+03   2.4703560e+02  -1.1366890e+00   1.9618780e+00   7.9519810e-02   1.0412244e+00   7.2210866e-02   3.9327225e-02   7.0252994e-04
   1.2240000e+03   2.4675450e+02  -1.1377240e+00   1.9601450e+00   7.9398430e-02   1.0416494e+00   7.2358389e-02   3.9367732e-02   7.0239611e-04
   1.2250000e+03   2.4647350e+02  -1.1386990e+00   1.9584040e+00   7.9277160e-02   1.0420276e+00   7.2493143e-02   3.9413931e-02   7.0219372e-04
   1.2260000e+03   2.4619260e+02  -1.1396020e+00   1.9566570e+00   7.9155900e-02   1.0427779e+00   7.2608114e-02   3.9459800e-02   7.0208426e-04
   1.2270000e+03   2.4591190e+02  -1.1404470e+00   1.9549000e+00   7.9034710e-02   1.0431977e+00   7.2709931e-02   3.9507122e-02   7.0194473e-04
   1.2280000e+03   2.4563110e+02  -1.1412280e+00   1.9531370e+00   7.8913570e-02   1.0437817e+00   7.2795480e-02   3.9555548e-02   7.0179248e-04
   1.2290000e+03   2.4535070e+02  -1.1419480e+00   1.9513610e+00   7.8792460e-02   1.0444632e+00   7.2865710e-02   3.9602687e-02   7.0164947e-04
   1.2300000e+03   2.4507040e+02  -1.1426080e+00   1.9495830e+00   7.8671390e-02   1.0449615e+00   7.2918592e-02   3.9652519e-02   7.0147547e-04
   1.2310000e+03   2.4479010e+02  -1.1432010e+00   1.9477960e+00   7.8550280e-02   1.0456984e+00   7.2958526e-02   3.9699993e-02   7.0133650e-04
   1.2320000e+03   2.4451000e+02  -1.1437340e+00   1.9459990e+00   7.8429180e-02   1.0463698e+00   7.2983641e-02   3.9750664e-02   7.0122039e-04
   1.2330000e+03   2.4423020e+02  -1.1442030e+00   1.9441960e+00   7.8308050e-02   1.0471156e+00   7.2999032e-02   3.9802822e-02   7.0109243e-04
   1.2340000e+03   2.4395010e+02  -1.1446120e+00   1.9423870e+00   7.8186880e-02   1.0478370e+00   7.2994939e-02   3.9853176e-02   7.0093321e-04
   1.2350000e+03   2.4367040e+02  -1.1449600e+00   1.9405650e+00   7.8065660e-02   1.0486681e+00   7.2980157e-02   3.9905539e-02   7.0080284e-04
   1.2360000e+03   2.4339060e+02  -1.1452440e+00   1.9387350e+00   7.7944400e-02   1.0492625e+00   7.2951401e-02   3.9956466e-02   7.0065650e-04
   1.2370000e+03   2.4311070e+02  -1.1454690e+00   1.9369020e+00   7.7823090e-02   1.0501163e+00   7.2912252e-02   4.0009316e-02   7.0048619e-04
   1.2380000e+03   2.4283160e+02  -1.1456330e+00   1.9350600e+00   7.7701640e-02   1.0509500e+00   7.2861682e-02   4.0061688e-02   7.0035186e-04
   1.2390000e+03   2.4255170e+02  -1.1457360e+00   1.9332080e+00   7.7580120e-02   1.0517354e+00   7.2793675e-02   4.0112433e-02   7.0017511e-04
   1.2400000e+03   2.4227230e+02  -1.1457760e+00   1.9313490e+00   7.7458520e-02   1.0527121e+00   7.2714846e-02   4.0164351e-02   7.0007538e-04
   1.2410000e+03   2.4199270e+02  -1.1457570e+00   1.9294800e+00   7.7336710e-02   1.0535574e+00   7.2631131e-02   4.0215941e-02   6.9992276e-04
   1.2420000e+03   2.4171340e+02  -1.1456780e+00   1.9276090e+00   7.7214810e-02   1.0544452e+00   7.2534650e-02   4.0268499e-02   6.9976238e-04
   1.2430000e+03   2.4143410e+02  -1.1455370e+00   1.9257200e+00   7.7092770e-02   1.0555934e+00   7.2426051e-02   4.0318439e-02   6.9957683e-04
   1.2440000e+03   2.4115490e+02  -1.1453390e+00   1.9238310e+00   7.6970580e-02   1.0562144e+00   7.2311397e-02   4.0368539e-02   6.9945169e-04
   1.2450000e+03   2.4087570e+02  -1.1450780e+00   1.9219320e+00   7.6848200e-02   1.0572126e+00   7.2185879e-02   4.0421142e-02   6.9930828e-04
   1.2460000e+03   2.4059610e+02  -1.1447600e+00   1.9200240e+00   7.6725600e-02   1.0580437e+00   7.2052679e-02   4.0465854e-02   6.9917148e-04
   1.2470000e+03   2.4031710e+02  -1.1443820e+00   1.9181080e+00   7.6602840e-02   1.0590610e+00   7.1910066e-02   4.0515343e-02   6.9898241e-04
   1.2480000e+03   2.4003780e+02  -1.1439420e+00   1.9161820e+00   7.6479830e-02   1.0598623e+00   7.1762703e-02   4.0560489e-02   6.9885254e-04
   1.2490000e+03   2.3975880e+02  -1.1434430e+00   1.9142510e+00   7.6356640e-02   1.0607829e+00   7.1604944e-02   4.0604580e-02   6.9866134e-04
   1.2500000e+03   2.3947950e+02  -1.1428870e+00   1.9123110e+00   7.6233150e-02   1.0618309e+00   7.1440967e-02   4.0650825e-02   6.9853564e-04
   1.2510000e+03   2.3920030e+02  -1.1422730e+00   1.9103620e+00   7.6109470e-02   1.0626475e+00   7.1273965e-02   4.0689938e-02   6.9835798e-04
   1.2520000e+03   2.3892100e+02  -1.1416000e+00   1.9084060e+00   7.5985490e-02   1.0637200e+00   7.1100071e-02   4.0733287e-02   6.9824219e-04
   1.2530000e+03   2.3864180e+02  -1.1408760e+00   1.9064440e+00   7.5861350e-02   1.0647329e+00   7.0918493e-02   4.0771469e-02   6.9802552e-04
   1.2540000e+03   2.3836250e+02  -1.1400880e+00   1.9044740e+00   7.5736940e-02   1.0653261e+00   7.0742824e-02   4.0806306e-02   6.9790481e-04
   1.2550000e+03   2.3808320e+02  -1.1392540e+00   1.9024980e+00   7.5612350e-02   1.0665285e+00   7.0556674e-02   4.0841093e-02   6.9773359e-04
   1.2560000e+03   2.3780410e+02  -1.1383590e+00   1.9005170e+00   7.5487640e-02   1.0674386e+00   7.0374837e-02   4.0875795e-02   6.9753818e-04
   1.2570000e+03   2.3752500e+02  -1.1374190e+00   1.8985290e+00   7.5362670e-02   1.0680963e+00   7.0191491e-02   4.0907294e-02   6.9738289e-04
   1.2580000e+03   2.3724610e+02  -1.1364270e+00   1.8965370e+00   7.5237580e-02   1.0691394e+00   7.0004283e-02   4.0933905e-02   6.9721159e-04
   1.2590000e+03   2.3696680e+02  -1.1353900e+00   1.8945420e+00   7.5112320e-02   1.0700393e+00   6.9823924e-02   4.0962151e-02   6.9707246e-04
   1.2600000e+03   2.3668800e+02  -1.1343010e+00   1.8925430e+00   7.4986960e-02   1.0706381e+00   6.9643608e-02   4.0988811e-02   6.9686119e-04
   1.2610000e+03   2.3640900e+02  -1.1331680e+00   1.8905410e+00   7.4861470e-02   1.0716855e+00   6.9467019e-02   4.1012439e-02   6.9668663e-04
   1.2620000e+03   2.3613000e+02  -1.1319870e+00   1.8885370e+00   7.4735850e-02   1.0722376e+00   6.9298805e-02   4.1035114e-02   6.9657653e-04
   1.2630000e+03   2.3585130e+02  -1.1307620e+00   1.8865320e+00   7.4610130e-02   1.0729682e+00   6.9132796e-02   4.1052371e-02   6.9633307e-04
   1.2640000e+03   2.3557240e+02  -1.1294960e+00   1.8845240e+00   7.4484350e-02   1.0739243e+00   6.8969458e-02   4.1070802e-02   6.9617427e-04
   1.2650000e+03   2.3529380e+02  -1.1281910e+00   1.8825110e+00   7.4358470e-02   1.0745619e+00   6.8817347e-02   4.1082021e-02   6.9600878e-04
   1.2660000e+03   2.3501510e+02  -1.1268430e+00   1.8805050e+00   7.4232590e-02   1.0750796e+00   6.8669529e-02   4.1094643e-02   6.9579589e-04
   1.2670000e+03   2.3473680e+02  -1.1254580e+00   1.8784940e+00   7.4106640e-02   1.0757246e+00   6.8533829e-02   4.1102988e-02   6.9560707e-04
   1.2680000e+03   2.3445850e+02  -1.1240310e+00   1.8764810e+00   7.3980650e-02   1.0761623e+00   6.8407404e-02   4.1109589e-02   6.9544758e-04
   1.2690000e+03   2.3418000e+02  -1.1225710e+00   1.8744750e+00   7.3854660e-02   1.0766987e+00   6.8286664e-02   4.1112307e-02   6.9529493e-04
   1.2700000e+03   2.3390180e+02  -1.1210770e+00   1.8724670e+00   7.3728670e-02   1.0773801e+00   6.8180609e-02   4.1112540e-02   6.9507518e-04
   1.2710000e+03   2.3362380e+02  -1.1195490e+00   1.8704610e+00   7.3602670e-02   1.0776992e+00   6.8085286e-02   4.1115199e-02   6.9492407e-04
   1.2720000e+03   2.3334600e+02  -1.1179800e+00   1.8684610e+00   7.3476740e-02   1.0782790e+00   6.8000978e-02   4.1110004e-02   6.9473399e-04
   1.2730000e+03   2.3306800e+02  -1.1163920e+00   1.8664600e+00   7.3350780e-02   1.0785112e+00   6.7929183e-02   4.1100974e-02   6.9459683e-04
   1.2740000e+03   2.3279040e+02  -1.1147630e+00   1.8644680e+00   7.3224970e-02   1.0788777e+00   6.7868903e-02   4.1094418e-02   6.9437005e-04
   1.2750000e+03   2.3251270e+02  -1.1131120e+00   1.8624740e+00   7.3099140e-02   1.0789874e+00   6.7827506e-02   4.1079624e-02   6.9418408e-04
   1.2760000e+03   2.3223530e+02  -1.1114300e+00   1.8604850e+00   7.2973390e-02   1.0792543e+00   6.7795795e-02   4.1066414e-02   6.9405693e-04
   1.2770000e+03   2.3195820e+02  -1.1097270e+00   1.8585040e+00   7.2847790e-02   1.0795331e+00   6.7782455e-02   4.1047399e-02   6.9382658e-04
   1.2780000e+03   2.3168120e+02  -1.1079900e+00   1.8565300e+00   7.2722200e-02   1.0794986e+00   6.7780183e-02   4.1027036e-02   6.9366630e-04
   1.2790000e+03   2.3140440e+02  -1.1062340e+00   1.8545560e+00   7.2596790e-02   1.0795588e+00   6.7795892e-02   4.1001018e-02   6.9351256e-04
   1.2800000e+03   2.3112740e+02  -1.1044560e+00   1.8525950e+00   7.2471510e-02   1.0797407e+00   6.7821482e-02   4.0977667e-02   6.9329177e-04
   1.2810000e+03   2.3085090e+02  -1.1026530e+00   1.8506390e+00   7.2346340e-02   1.0796217e+00   6.7868405e-02   4.0946030e-02   6.9314359e-04
   1.2820000e+03   2.3057470e+02  -1.1008320e+00   1.8486890e+00   7.2221380e-02   1.0793526e+00   6.7930542e-02   4.0913284e-02   6.9294090e-04
   1.2830000e+03   2.3029860e+02  -1.0989900e+00   1.8467490e+00   7.2096530e-02   1.0791424e+00   6.8007817e-02   4.0874835e-02   6.9282149e-04
   1.2840000e+03   2.3002250e+02  -1.0971358e+00   1.8448170e+00   7.1971870e-02   1.0787233e+00   6.8105492e-02   4.0835815e-02   6.9261750e-04
   1.2850000e+03   2.2974690e+02  -1.0952592e+00   1.8428920e+00   7.1847450e-02   1.0785903e+00   6.8214615e-02   4.0792876e-02   6.9242513e-04
   1.2860000e+03   2.2947110e+02  -1.0933709e+00   1.8409800e+00   7.1723200e-02   1.0781925e+00   6.8343130e-02   4.0743543e-02   6.9229492e-04
   1.2870000e+03   2.2919590e+02  -1.0914676e+00   1.8390790e+00   7.1599160e-02   1.0773355e+00   6.8486484e-02   4.0697466e-02   6.9209422e-04
   1.2880000e+03   2.2892050e+02  -1.0895487e+00   1.8371840e+00   7.1475390e-02   1.0770300e+00   6.8643061e-02   4.0641296e-02   6.9194020e-04
   1.2890000e+03   2.2864560e+02  -1.0876186e+00   1.8353050e+00   7.1351890e-02   1.0765417e+00   6.8816637e-02   4.0584327e-02   6.9171058e-04
   1.2900000e+03   2.2837140e+02  -1.0856834e+00   1.8334340e+00   7.1228620e-02   1.0757782e+00   6.9007621e-02   4.0525614e-02   6.9155314e-04
   1.2910000e+03   2.2809670e+02  -1.0837343e+00   1.8315800e+00   7.1105620e-02   1.0750635e+00   6.9211868e-02   4.0462493e-02   6.9135814e-04
   1.2920000e+03   2.2782240e+02  -1.0817757e+00   1.8297310e+00   7.0982890e-02   1.0742417e+00   6.9432065e-02   4.0394226e-02   6.9123280e-04
   1.2930000e+03   2.2754870e+02  -1.0798181e+00   1.8279040e+00   7.0860500e-02   1.0731543e+00   6.9668554e-02   4.0324765e-02   6.9106930e-04
   1.2940000e+03   2.2727520e+02  -1.0778463e+00   1.8260810e+00   7.0738430e-02   1.0720729e+00   6.9915958e-02   4.0248150e-02   6.9090015e-04
   1.2950000e+03   2.2700160e+02  -1.0758733e+00   1.8242810e+00   7.0616610e-02   1.0710588e+00   7.0176397e-02   4.0173916e-02   6.9077512e-04
   1.2960000e+03   2.2672830e+02  -1.0738969e+00   1.8224940e+00   7.0495210e-02   1.0698902e+00   7.0451931e-02   4.0091237e-02   6.9058857e-04
   1.2970000e+03   2.2645560e+02  -1.0719228e+00   1.8207190e+00   7.0374130e-02   1.0687238e+00   7.0743161e-02   4.0004147e-02   6.9041452e-04
   1.2980000e+03   2.2618320e+02  -1.0699452e+00   1.8189630e+00   7.0253460e-02   1.0672502e+00   7.1040216e-02   3.9919230e-02   6.9023824e-04
   1.2990000e+03   2.2591070e+02  -1.0679691e+00   1.8172210e+00   7.0133090e-02   1.0660301e+00   7.1353350e-02   3.9821842e-02   6.9012831e-04
   1.3000000e+03   2.2563890e+02  -1.0659955e+00   1.8154950e+00   7.0013190e-02   1.0642230e+00   7.1677362e-02   3.9728303e-02   6.8993795e-04
   1.3010000e+03   2.2536710e+02  -1.0640242e+00   1.8137910e+00   6.9893620e-02   1.0626502e+00   7.2007275e-02   3.9628760e-02   6.8982270e-04
   1.3020000e+03   2.2509580e+02  -1.0620574e+00   1.8120980e+00   6.9774530e-02   1.0611456e+00   7.2349439e-02   3.9526041e-02   6.8963115e-04
   1.3030000e+03   2.2482480e+02  -1.0600971e+00   1.8104290e+00   6.9655770e-02   1.0590801e+00   7.2701988e-02   3.9421897e-02   6.8952608e-04
   1.3040000e+03   2.2455380e+02  -1.0581383e+00   1.8087710e+00   6.9537450e-02   1.0575966e+00   7.3057421e-02   3.9306834e-02   6.8936958e-04
   1.3050000e+03   2.2428360e+02  -1.0561912e+00   1.8071310e+00   6.9419490e-02   1.0552255e+00   7.3427652e-02   3.9194601e-02   6.8919711e-04
   1.3060000e+03   2.2401310e+02  -1.0542479e+00   1.8055090e+00   6.9301910e-02   1.0534296e+00   7.3801411e-02   3.9078283e-02   6.8906970e-04
   1.3070000e+03   2.2374330e+02  -1.0523143e+00   1.8039010e+00   6.9184740e-02   1.0513618e+00   7.4181705e-02   3.8955942e-02   6.8893773e-04
   1.3080000e+03   2.2347400e+02  -1.0503918e+00   1.8023090e+00   6.9067920e-02   1.0491440e+00   7.4569439e-02   3.8832865e-02   6.8878569e-04
   1.3090000e+03   2.2320470e+02  -1.0484762e+00   1.8007320e+00   6.8951470e-02   1.0466386e+00   7.4962901e-02   3.8705950e-02   6.8867166e-04
   1.3100000e+03   2.2293580e+02  -1.0465706e+00   1.7991730e+00   6.8835420e-02   1.0444187e+00   7.5358066e-02   3.8577537e-02   6.8849914e-04
   1.3110000e+03   2.2266720e+02  -1.0446816e+00   1.7976260e+00   6.8719680e-02   1.0419341e+00   7.5760042e-02   3.8442538e-02   6.8839233e-04
   1.3120000e+03   2.2239890e+02  -1.0428017e+00   1.7960950e+00   6.8604340e-02   1.0393862e+00   7.6170895e-02   3.8306410e-02   6.8821611e-04
   1.3130000e+03   2.2213120e+02  -1.0409374e+00   1.7945800e+00   6.8489330e-02   1.0368941e+00   7.6579040e-02   3.8166920e-02   6.8805758e-04
   1.3140000e+03   2.2186310e+02  -1.0390881e+00   1.7930750e+00   6.8374680e-02   1.0344710e+00   7.6993614e-02   3.8023158e-02   6.8794994e-04
   1.3150000e+03   2.2159600e+02  -1.0372530e+00   1.7915880e+00   6.8260380e-02   1.0315572e+00   7.7406422e-02   3.7877913e-02   6.8779480e-04
   1.3160000e+03   2.2132870e+02  -1.0354312e+00   1.7901150e+00   6.8146420e-02   1.0290165e+00   7.7824409e-02   3.7730036e-02   6.8761197e-04
   1.3170000e+03   2.2106220e+02  -1.0336275e+00   1.7886570e+00   6.8032760e-02   1.0260290e+00   7.8237644e-02   3.7579829e-02   6.8749063e-04
   1.3180000e+03   2.2079570e+02  -1.0318419e+00   1.7872110e+00   6.7919460e-02   1.0232884e+00   7.8654251e-02   3.7425452e-02   6.8728279e-04
   1.3190000e+03   2.2052960e+02  -1.0300737e+00   1.7857730e+00   6.7806490e-02   1.0203849e+00   7.9069553e-02   3.7267720e-02   6.8715247e-04
   1.3200000e+03   2.2026360e+02  -1.0283259e+00   1.7843560e+00   6.7693830e-02   1.0174964e+00   7.9485498e-02   3.7111449e-02   6.8696036e-04
   1.3210000e+03   2.1999830e+02  -1.0266008e+00   1.7829480e+00   6.7581500e-02   1.0143075e+00   7.9899828e-02   3.6952101e-02   6.8679211e-04
   1.3220000e+03   2.1973320e+02  -1.0248924e+00   1.7815540e+00   6.7469440e-02   1.0114589e+00   8.0307555e-02   3.6790205e-02   6.8666317e-04
   1.3230000e+03   2.1946820e+02  -1.0232106e+00   1.7801710e+00   6.7357750e-02   1.0084199e+00   8.0717928e-02   3.6624319e-02   6.8646889e-04
   1.3240000e+03   2.1920380e+02  -1.0215483e+00   1.7788010e+00   6.7246320e-02   1.0052220e+00   8.1118858e-02   3.6456343e-02   6.8629487e-04
   1.3250000e+03   2.1893940e+02  -1.0199120e+00   1.7774420e+00   6.7135230e-02   1.0022530e+00   8.1520697e-02   3.6285848e-02   6.8608320e-04
   1.3260000e+03   2.1867560e+02  -1.0182985e+00   1.7760960e+00   6.7024410e-02   9.9876137e-01   8.1917815e-02   3.6113596e-02   6.8586839e-04
   1.3270000e+03   2.1841200e+02  -1.0167109e+00   1.7747630e+00   6.6913890e-02   9.9563246e-01   8.2309752e-02   3.5942705e-02   6.8564871e-04
   1.3280000e+03   2.1814860e+02  -1.0151487e+00   1.7734380e+00   6.6803640e-02   9.9251087e-01   8.2693490e-02   3.5767303e-02   6.8546541e-04
   1.3290000e+03   2.1788580e+02  -1.0136115e+00   1.7721240e+00   6.6693700e-02   9.8913821e-01   8.3070654e-02   3.5591979e-02   6.8522574e-04
   1.3300000e+03   2.1762320e+02  -1.0121056e+00   1.7708230e+00   6.6584000e-02   9.8567730e-01   8.3437611e-02   3.5411666e-02   6.8500261e-04
   1.3310000e+03   2.1736080e+02  -1.0106278e+00   1.7695320e+00   6.6474600e-02   9.8257290e-01   8.3802957e-02   3.5234992e-02   6.8473797e-04
   1.3320000e+03   2.1709890e+02  -1.0091781e+00   1.7682510e+00   6.6365450e-02   9.7932011e-01   8.4157804e-02   3.5052442e-02   6.8449358e-04
   1.3330000e+03   2.1683720e+02  -1.0077599e+00   1.7669810e+00   6.6256610e-02   9.7582123e-01   8.4505394e-02   3.4871857e-02   6.8419700e-04
   1.3340000e+03   2.1657600e+02  -1.0063711e+00   1.7657210e+00   6.6147980e-02   9.7228528e-01   8.4837440e-02   3.4692092e-02   6.8395885e-04
   1.3350000e+03   2.1631470e+02  -1.0050173e+00   1.7644680e+00   6.6039630e-02   9.6925917e-01   8.5166144e-02   3.4503898e-02   6.8364468e-04
   1.3360000e+03   2.1605430e+02  -1.0036964e+00   1.7632290e+00   6.5931520e-02   9.6566696e-01   8.5481733e-02   3.4321990e-02   6.8336554e-04
   1.3370000e+03   2.1579370e+02  -1.0024108e+00   1.7619960e+00   6.5823650e-02   9.6224645e-01   8.5788502e-02   3.4138578e-02   6.8304386e-04
   1.3380000e+03   2.1553380e+02  -1.0011558e+00   1.7607730e+00   6.5716050e-02   9.5887617e-01   8.6081425e-02   3.3950764e-02   6.8269644e-04
   1.3390000e+03   2.1527400e+02  -9.9993490e-01   1.7595600e+00   6.5608670e-02   9.5551510e-01   8.6360325e-02   3.3765720e-02   6.8236213e-04
   1.3400000e+03   2.1501440e+02  -9.9875460e-01   1.7583520e+00   6.5501540e-02   9.5194797e-01   8.6629993e-02   3.3578430e-02   6.8200325e-04
   1.3410000e+03   2.1475560e+02  -9.9760910e-01   1.7571540e+00   6.5394640e-02   9.4849040e-01   8.6885079e-02   3.3390676e-02   6.8159476e-04
   1.3420000e+03   2.1449670e+02  -9.9650270e-01   1.7559640e+00   6.5287920e-02   9.4526470e-01   8.7126543e-02   3.3203249e-02   6.8124026e-04
   1.3430000e+03   2.1423840e+02  -9.9543570e-01   1.7547840e+00   6.5181450e-02   9.4155972e-01   8.7354669e-02   3.3017821e-02   6.8084231e-04
   1.3440000e+03   2.1398030e+02  -9.9440920e-01   1.7536110e+00   6.5075210e-02   9.3817590e-01   8.7568256e-02   3.2830289e-02   6.8040359e-04
   1.3450000e+03   2.1372270e+02  -9.9342100e-01   1.7524440e+00   6.4969150e-02   9.3476843e-01   8.7762256e-02   3.2642894e-02   6.7995239e-04
   1.3460000e+03   2.1346500e+02  -9.9247580e-01   1.7512840e+00   6.4863330e-02   9.3147315e-01   8.7945140e-02   3.2458845e-02   6.7951402e-04
   1.3470000e+03   2.1320790e+02  -9.9157440e-01   1.7501330e+00   6.4757680e-02   9.2793240e-01   8.8112271e-02   3.2271258e-02   6.7899713e-04
   1.3480000e+03   2.1295140e+02  -9.9070990e-01   1.7489870e+00   6.4652260e-02   9.2456346e-01   8.8258498e-02   3.2084345e-02   6.7850116e-04
   1.3490000e+03   2.1269480e+02  -9.8989600e-01   1.7478500e+00   6.4547010e-02   9.2130171e-01   8.8390150e-02   3.1901510e-02   6.7798098e-04
   1.3500000e+03   2.1243850e+02  -9.8912390e-01   1.7467170e+00   6.4442000e-02   9.1796614e-01   8.8503751e-02   3.1717341e-02   6.7742446e-04
   1.3510000e+03   2.1218300e+02  -9.8839680e-01   1.7455900e+00   6.4337100e-02   9.1438905e-01   8.8599345e-02   3.1531594e-02   6.7686624e-04
   1.3520000e+03   2.1192770e+02  -9.8771530e-01   1.7444680e+00   6.4232410e-02   9.1119056e-01   8.8675242e-02   3.1351996e-02   6.7630932e-04
   1.3530000e+03   2.1167250e+02  -9.8708300e-01   1.7433530e+00   6.4127900e-02   9.0789405e-01   8.8735766e-02   3.1172521e-02   6.7568310e-04
   1.3540000e+03   2.1141780e+02  -9.8649100e-01   1.7422430e+00   6.4023590e-02   9.0467966e-01   8.8772174e-02   3.0992280e-02   6.7505314e-04
   1.3550000e+03   2.1116340e+02  -9.8594500e-01   1.7411410e+00   6.3919480e-02   9.0127406e-01   8.8795157e-02   3.0813838e-02   6.7440258e-04
   1.3560000e+03   2.1090920e+02  -9.8544510e-01   1.7400410e+00   6.3815540e-02   8.9824543e-01   8.8796818e-02   3.0639129e-02   6.7374401e-04
   1.3570000e+03   2.1065540e+02  -9.8499190e-01   1.7389450e+00   6.3711760e-02   8.9516519e-01   8.8783908e-02   3.0464821e-02   6.7305518e-04
   1.3580000e+03   2.1040210e+02  -9.8457930e-01   1.7378560e+00   6.3608170e-02   8.9192419e-01   8.8747151e-02   3.0292207e-02   6.7236135e-04
   1.3590000e+03   2.1014910e+02  -9.8421810e-01   1.7367680e+00   6.3504780e-02   8.8869998e-01   8.8698501e-02   3.0120089e-02   6.7159513e-04
   1.3600000e+03   2.0989660e+02  -9.8389550e-01   1.7356880e+00   6.3401540e-02   8.8535143e-01   8.8626528e-02   2.9954927e-02   6.7086738e-04
   1.3610000e+03   2.0964450e+02  -9.8361670e-01   1.7346080e+00   6.3298500e-02   8.8238178e-01   8.8534208e-02   2.9787356e-02   6.7007020e-04
   1.3620000e+03   2.0939230e+02  -9.8338610e-01   1.7335330e+00   6.3195620e-02   8.7918827e-01   8.8432340e-02   2.9621450e-02   6.6929452e-04
   1.3630000e+03   2.0914070e+02  -9.8319880e-01   1.7324610e+00   6.3092910e-02   8.7630931e-01   8.8303303e-02   2.9460559e-02   6.6851590e-04
   1.3640000e+03   2.0888970e+02  -9.8305860e-01   1.7313920e+00   6.2990410e-02   8.7327176e-01   8.8165039e-02   2.9303431e-02   6.6773777e-04
   1.3650000e+03   2.0863900e+02  -9.8295800e-01   1.7303260e+00   6.2888090e-02   8.7005096e-01   8.8001868e-02   2.9146721e-02   6.6686856e-04
   1.3660000e+03   2.0838840e+02  -9.8290250e-01   1.7292610e+00   6.2785890e-02   8.6686346e-01   8.7823743e-02   2.8992964e-02   6.6601385e-04
   1.3670000e+03   2.0813850e+02  -9.8289280e-01   1.7281990e+00   6.2683920e-02   8.6424421e-01   8.7629846e-02   2.8844314e-02   6.6518051e-04
   1.3680000e+03   2.0788900e+02  -9.8292280e-01   1.7271410e+00   6.2582120e-02   8.6095528e-01   8.7411113e-02   2.8696467e-02   6.6427158e-04
   1.3690000e+03   2.0763950e+02  -9.8299770e-01   1.7260790e+00   6.2480460e-02   8.5804341e-01   8.7176675e-02   2.8548325e-02   6.6343323e-04
   1.3700000e+03   2.0739060e+02  -9.8311670e-01   1.7250230e+00   6.2378990e-02   8.5511678e-01   8.6927825e-02   2.8407039e-02   6.6252961e-04
   1.3710000e+03   2.0714230e+02  -9.8328180e-01   1.7239700e+00   6.2277740e-02   8.5224293e-01   8.6662082e-02   2.8271920e-02   6.6157356e-04
   1.3720000e+03   2.0689440e+02  -9.8348600e-01   1.7229140e+00   6.2176580e-02   8.4920214e-01   8.6378283e-02   2.8137644e-02   6.6067447e-04
   1.3730000e+03   2.0664660e+02  -9.8373390e-01   1.7218600e+00   6.2075670e-02   8.4630625e-01   8.6073127e-02   2.8003908e-02   6.5966762e-04
   1.3740000e+03   2.0639920e+02  -9.8402560e-01   1.7208070e+00   6.1974890e-02   8.4345029e-01   8.5753246e-02   2.7877264e-02   6.5875225e-04
   1.3750000e+03   2.0615240e+02  -9.8436050e-01   1.7197540e+00   6.1874280e-02   8.4047820e-01   8.5417698e-02   2.7754759e-02   6.5781197e-04
   1.3760000e+03   2.0590620e+02  -9.8473730e-01   1.7187020e+00   6.1773840e-02   8.3756510e-01   8.5062196e-02   2.7636542e-02   6.5679200e-04
   1.3770000e+03   2.0566000e+02  -9.8516020e-01   1.7176470e+00   6.1673630e-02   8.3477515e-01   8.4696212e-02   2.7516669e-02   6.5577167e-04
   1.3780000e+03   2.0541470e+02  -9.8562240e-01   1.7165920e+00   6.1573520e-02   8.3188809e-01   8.4311451e-02   2.7403376e-02   6.5477128e-04
   1.3790000e+03   2.0516940e+02  -9.8612690e-01   1.7155410e+00   6.1473580e-02   8.2923207e-01   8.3905623e-02   2.7296296e-02   6.5380109e-04
   1.3800000e+03   2.0492440e+02  -9.8667320e-01   1.7144840e+00   6.1373830e-02   8.2640294e-01   8.3486044e-02   2.7191570e-02   6.5276850e-04
   1.3810000e+03   2.0468030e+02  -9.8726370e-01   1.7134270e+00   6.1274260e-02   8.2365096e-01   8.3050691e-02   2.7091273e-02   6.5170527e-04
   1.3820000e+03   2.0443650e+02  -9.8789400e-01   1.7123680e+00   6.1174840e-02   8.2077744e-01   8.2596025e-02   2.6993088e-02   6.5068737e-04
   1.3830000e+03   2.0419300e+02  -9.8856930e-01   1.7113060e+00   6.1075560e-02   8.1812536e-01   8.2130561e-02   2.6900540e-02   6.4961636e-04
   1.3840000e+03   2.0394990e+02  -9.8928360e-01   1.7102480e+00   6.0976500e-02   8.1541829e-01   8.1646931e-02   2.6810718e-02   6.4856309e-04
   1.3850000e+03   2.0370720e+02  -9.9004230e-01   1.7091820e+00   6.0877560e-02   8.1256765e-01   8.1146670e-02   2.6724613e-02   6.4752433e-04
   1.3860000e+03   2.0346520e+02  -9.9084090e-01   1.7081140e+00   6.0778820e-02   8.0981532e-01   8.0633660e-02   2.6641040e-02   6.4641231e-04
   1.3870000e+03   2.0322350e+02  -9.9168180e-01   1.7070480e+00   6.0680220e-02   8.0694599e-01   8.0106594e-02   2.6567699e-02   6.4532665e-04
   1.3880000e+03   2.0298230e+02  -9.9256260e-01   1.7059730e+00   6.0581800e-02   8.0426972e-01   7.9558951e-02   2.6494012e-02   6.4421659e-04
   1.3890000e+03   2.0274150e+02  -9.9348360e-01   1.7048960e+00   6.0483530e-02   8.0168922e-01   7.8997759e-02   2.6423572e-02   6.4315918e-04
   1.3900000e+03   2.0250110e+02  -9.9444680e-01   1.7038180e+00   6.0385470e-02   7.9902461e-01   7.8422609e-02   2.6362260e-02   6.4201820e-04
   1.3910000e+03   2.0226160e+02  -9.9545460e-01   1.7027360e+00   6.0287520e-02   7.9613165e-01   7.7837298e-02   2.6301220e-02   6.4089762e-04
   1.3920000e+03   2.0202190e+02  -9.9650080e-01   1.7016480e+00   6.0189720e-02   7.9366246e-01   7.7232672e-02   2.6242636e-02   6.3979495e-04
   1.3930000e+03   2.0178300e+02  -9.9758690e-01   1.7005560e+00   6.0092110e-02   7.9098855e-01   7.6615232e-02   2.6190448e-02   6.3861801e-04
   1.3940000e+03   2.0154470e+02  -9.9871370e-01   1.6994620e+00   5.9994670e-02   7.8817652e-01   7.5984143e-02   2.6141600e-02   6.3748173e-04
   1.3950000e+03   2.0130680e+02  -9.9988170e-01   1.6983620e+00   5.9897380e-02   7.8535523e-01   7.5338933e-02   2.6096845e-02   6.3638970e-04
   1.3960000e+03   2.0106920e+02  -1.0010906e+00   1.6972570e+00   5.9800230e-02   7.8308405e-01   7.4680213e-02   2.6056018e-02   6.3524718e-04
   1.3970000e+03   2.0083230e+02  -1.0023389e+00   1.6961490e+00   5.9703250e-02   7.8028585e-01   7.4008194e-02   2.6018322e-02   6.3408957e-04
   1.3980000e+03   2.0059560e+02  -1.0036281e+00   1.6950330e+00   5.9606420e-02   7.7779935e-01   7.3322865e-02   2.5985548e-02   6.3294330e-04
   1.3990000e+03   2.0035930e+02  -1.0049562e+00   1.6939140e+00   5.9509780e-02   7.7494904e-01   7.2624650e-02   2.5956666e-02   6.3174016e-04
   1.4000000e+03   2.0012400e+02  -1.0063281e+00   1.6927850e+00   5.9413260e-02   7.7230880e-01   7.1917915e-02   2.5930419e-02   6.3060946e-04
   1.4010000e+03   1.9988880e+02  -1.0077358e+00   1.6916500e+00   5.9316920e-02   7.6963322e-01   7.1193735e-02   2.5906382e-02   6.2946051e-04
   1.4020000e+03   1.9965420e+02  -1.0091813e+00   1.6905140e+00   5.9220740e-02   7.6695745e-01   7.0456942e-02   2.5887867e-02   6.2828009e-04
   1.4030000e+03   1.9942010e+02  -1.0106669e+00   1.6893670e+00   5.9124680e-02   7.6454641e-01   6.9708620e-02   2.5874385e-02   6.2711776e-04
   1.4040000e+03   1.9918660e+02  -1.0121917e+00   1.6882170e+00   5.9028820e-02   7.6175633e-01   6.8953404e-02   2.5859351e-02   6.2594504e-04
   1.4050000e+03   1.9895340e+02  -1.0137504e+00   1.6870580e+00   5.8933080e-02   7.5921527e-01   6.8183730e-02   2.5851740e-02   6.2479050e-04
   1.4060000e+03   1.9872090e+02  -1.0153445e+00   1.6858910e+00   5.8837550e-02   7.5657084e-01   6.7403696e-02   2.5844261e-02   6.2363385e-04
   1.4070000e+03   1.9848870e+02  -1.0169723e+00   1.6847200e+00   5.8742160e-02   7.5423295e-01   6.6614979e-02   2.5840698e-02   6.2243983e-04
   1.4080000e+03   1.9825720e+02  -1.0186336e+00   1.6835400e+00   5.8646910e-02   7.5153839e-01   6.5818437e-02   2.5840430e-02   6.2126735e-04
   1.4090000e+03   1.9802600e+02  -1.0203296e+00   1.6823530e+00   5.8551840e-02   7.4876758e-01   6.5013001e-02   2.5841250e-02   6.2008157e-04
   1.4100000e+03   1.9779530e+02  -1.0220548e+00   1.6811590e+00   5.8456930e-02   7.4629426e-01   6.4195126e-02   2.5846976e-02   6.1893622e-04
   1.4110000e+03   1.9756530e+02  -1.0238084e+00   1.6799600e+00   5.8362190e-02   7.4387858e-01   6.3373040e-02   2.5854985e-02   6.1776323e-04
   1.4120000e+03   1.9733570e+02  -1.0255927e+00   1.6787540e+00   5.8267580e-02   7.4133814e-01   6.2538374e-02   2.5865210e-02   6.1661635e-04
   1.4130000e+03   1.9710640e+02  -1.0274057e+00   1.6775370e+00   5.8173140e-02   7.3901755e-01   6.1698704e-02   2.5875013e-02   6.1544348e-04
   1.4140000e+03   1.9687790e+02  -1.0292470e+00   1.6763120e+00   5.8078900e-02   7.3639911e-01   6.0854876e-02   2.5889394e-02   6.1426212e-04
   1.4150000e+03   1.9664990e+02  -1.0311149e+00   1.6750820e+00   5.7984790e-02   7.3386033e-01   6.0001509e-02   2.5904972e-02   6.1310855e-04
   1.4160000e+03   1.9642230e+02  -1.0330092e+00   1.6738440e+00   5.7890860e-02   7.3169120e-01   5.9146803e-02   2.5923396e-02   6.1194468e-04
   1.4170000e+03   1.9619490e+02  -1.0349266e+00   1.6725960e+00   5.7797090e-02   7.2906781e-01   5.8284104e-02   2.5942421e-02   6.1081319e-04
   1.4180000e+03   1.9596860e+02  -1.0368675e+00   1.6713410e+00   5.7703500e-02   7.2679696e-01   5.7415159e-02   2.5963203e-02   6.0966365e-04
   1.4190000e+03   1.9574240e+02  -1.0388316e+00   1.6700780e+00   5.7610060e-02   7.2417803e-01   5.6545177e-02   2.5987994e-02   6.0855769e-04
   1.4200000e+03   1.9551670e+02  -1.0408204e+00   1.6688090e+00   5.7516790e-02   7.2202755e-01   5.5669822e-02   2.6012529e-02   6.0742711e-04
   1.4210000e+03   1.9529170e+02  -1.0428261e+00   1.6675260e+00   5.7423710e-02   7.1988673e-01   5.4791941e-02   2.6038603e-02   6.0628565e-04
   1.4220000e+03   1.9506730e+02  -1.0448516e+00   1.6662380e+00   5.7330780e-02   7.1740536e-01   5.3910135e-02   2.6062663e-02   6.0518901e-04
   1.4230000e+03   1.9484290e+02  -1.0468997e+00   1.6649420e+00   5.7238040e-02   7.1522498e-01   5.3029858e-02   2.6091685e-02   6.0407713e-04
   1.4240000e+03   1.9461950e+02  -1.0489610e+00   1.6636370e+00   5.7145410e-02   7.1301274e-01   5.2143803e-02   2.6123849e-02   6.0296887e-04
   1.4250000e+03   1.9439670e+02  -1.0510437e+00   1.6623220e+00   5.7053000e-02   7.1081597e-01   5.1260813e-02   2.6151100e-02   6.0188199e-04
   1.4260000e+03   1.9417390e+02  -1.0531448e+00   1.6609970e+00   5.6960780e-02   7.0867599e-01   5.0377792e-02   2.6184546e-02   6.0078992e-04
   1.4270000e+03   1.9395170e+02  -1.0552567e+00   1.6596630e+00   5.6868690e-02   7.0670315e-01   4.9497009e-02   2.6212899e-02   5.9971341e-04
   1.4280000e+03   1.9373030e+02  -1.0573816e+00   1.6583180e+00   5.6776820e-02   7.0462110e-01   4.8613097e-02   2.6247686e-02   5.9865525e-04
   1.4290000e+03   1.9350940e+02  -1.0595240e+00   1.6569680e+00   5.6685060e-02   7.0253180e-01   4.7735574e-02   2.6278836e-02   5.9760115e-04
   1.4300000e+03   1.9328890e+02  -1.0616750e+00   1.6556060e+00   5.6593540e-02   7.0059236e-01   4.6858016e-02   2.6314054e-02   5.9657417e-04
   1.4310000e+03   1.9306880e+02  -1.0638400e+00   1.6542350e+00   5.6502140e-02   6.9859157e-01   4.5985463e-02   2.6345397e-02   5.9549489e-04
   1.4320000e+03   1.9284960e+02  -1.0660140e+00   1.6528550e+00   5.6410930e-02   6.9676605e-01   4.5118335e-02   2.6380882e-02   5.9448400e-04
   1.4330000e+03   1.9263050e+02  -1.0682010e+00   1.6514660e+00   5.6319880e-02   6.9493697e-01   4.4256311e-02   2.6415314e-02   5.9349913e-04
   1.4340000e+03   1.9241180e+02  -1.0703930e+00   1.6500630e+00   5.6229050e-02   6.9305777e-01   4.3398794e-02   2.6449390e-02   5.9248591e-04
   1.4350000e+03   1.9219400e+02  -1.0725930e+00   1.6486540e+00   5.6138390e-02   6.9127853e-01   4.2550785e-02   2.6482731e-02   5.9150962e-04
   1.4360000e+03   1.9197680e+02  -1.0747990e+00   1.6472320e+00   5.6047860e-02   6.8955103e-01   4.1706368e-02   2.6517663e-02   5.9054753e-04
   1.4370000e+03   1.9175990e+02  -1.0770150e+00   1.6458000e+00   5.5957540e-02   6.8761544e-01   4.0877652e-02   2.6551009e-02   5.8960361e-04
   1.4380000e+03   1.9154340e+02  -1.0792310e+00   1.6443600e+00   5.5867400e-02   6.8606611e-01   4.0053989e-02   2.6584725e-02   5.8863848e-04
   1.4390000e+03   1.9132760e+02  -1.0814520e+00   1.6429050e+00   5.5777430e-02   6.8463116e-01   3.9242297e-02   2.6619058e-02   5.8773448e-04
   1.4400000e+03   1.9111210e+02  -1.0836790e+00   1.6414430e+00   5.5687600e-02   6.8309759e-01   3.8446879e-02   2.6651824e-02   5.8684435e-04
   1.4410000e+03   1.9089750e+02  -1.0859060e+00   1.6399730e+00   5.5598030e-02   6.8143203e-01   3.7661180e-02   2.6684405e-02   5.8594605e-04
   1.4420000e+03   1.9068330e+02  -1.0881320e+00   1.6384880e+00   5.5508600e-02   6.8023722e-01   3.6889962e-02   2.6716173e-02   5.8506025e-04
   1.4430000e+03   1.9046930e+02  -1.0903640e+00   1.6369900e+00   5.5419340e-02   6.7882465e-01   3.6133988e-02   2.6746358e-02   5.8417491e-04
   1.4440000e+03   1.9025600e+02  -1.0925880e+00   1.6354820e+00   5.5330270e-02   6.7750359e-01   3.5392566e-02   2.6777537e-02   5.8334205e-04
   1.4450000e+03   1.9004350e+02  -1.0948140e+00   1.6339650e+00   5.5241410e-02   6.7605609e-01   3.4672030e-02   2.6807392e-02   5.8251900e-04
   1.4460000e+03   1.8983120e+02  -1.0970360e+00   1.6324350e+00   5.5152710e-02   6.7511839e-01   3.3969996e-02   2.6838513e-02   5.8173533e-04
   1.4470000e+03   1.8961970e+02  -1.0992530e+00   1.6308940e+00   5.5064190e-02   6.7397330e-01   3.3290120e-02   2.6866145e-02   5.8094736e-04
   1.4480000e+03   1.8940820e+02  -1.1014690e+00   1.6293430e+00   5.4975820e-02   6.7288711e-01   3.2633634e-02   2.6892837e-02   5.8019107e-04
   1.4490000e+03   1.8919760e+02  -1.1036750e+00   1.6277800e+00   5.4887720e-02   6.7189073e-01   3.1999467e-02   2.6917691e-02   5.7942693e-04
   1.4500000e+03   1.8898770e+02  -1.1058760e+00   1.6262020e+00   5.4799740e-02   6.7075663e-01   3.1387950e-02   2.6944077e-02   5.7866858e-04
   1.4510000e+03   1.8877810e+02  -1.1080720e+00   1.6246150e+00   5.4711970e-02   6.7001749e-01   3.0802122e-02   2.6969451e-02   5.7798924e-04
   1.4520000e+03   1.8856900e+02  -1.1102570e+00   1.6230120e+00   5.4624380e-02   6.6910438e-01   3.0246052e-02   2.6990919e-02   5.7730195e-04
   1.4530000e+03   1.8836050e+02  -1.1124350e+00   1.6214010e+00   5.4536960e-02   6.6832548e-01   2.9716643e-02   2.7012335e-02   5.7659964e-04
   1.4540000e+03   1.8815260e+02  -1.1146030e+00   1.6197800e+00   5.4449740e-02   6.6783834e-01   2.9223242e-02   2.7035674e-02   5.7597023e-04
   1.4550000e+03   1.8794510e+02  -1.1167570e+00   1.6181450e+00   5.4362680e-02   6.6715889e-01   2.8755604e-02   2.7052968e-02   5.7530394e-04
   1.4560000e+03   1.8773820e+02  -1.1189050e+00   1.6164980e+00   5.4275860e-02   6.6645210e-01   2.8324201e-02   2.7071105e-02   5.7468608e-04
   1.4570000e+03   1.8753170e+02  -1.1210390e+00   1.6148400e+00   5.4189170e-02   6.6579677e-01   2.7924512e-02   2.7090347e-02   5.7407942e-04
   1.4580000e+03   1.8732570e+02  -1.1231610e+00   1.6131710e+00   5.4102650e-02   6.6516899e-01   2.7559981e-02   2.7107258e-02   5.7346120e-04
   1.4590000e+03   1.8712020e+02  -1.1252690e+00   1.6114910e+00   5.4016360e-02   6.6480871e-01   2.7227473e-02   2.7121776e-02   5.7286664e-04
   1.4600000e+03   1.8691520e+02  -1.1273620e+00   1.6097970e+00   5.3930190e-02   6.6448573e-01   2.6935130e-02   2.7136073e-02   5.7229193e-04
   1.4610000e+03   1.8671070e+02  -1.1294400e+00   1.6080950e+00   5.3844230e-02   6.6419225e-01   2.6676829e-02   2.7152401e-02   5.7173311e-04
   1.4620000e+03   1.8650690e+02  -1.1315070e+00   1.6063820e+00   5.3758490e-02   6.6381481e-01   2.6459898e-02   2.7161380e-02   5.7111843e-04
   1.4630000e+03   1.8630290e+02  -1.1335520e+00   1.6046560e+00   5.3672850e-02   6.6381313e-01   2.6276245e-02   2.7172399e-02   5.7058221e-04
   1.4640000e+03   1.8610010e+02  -1.1355840e+00   1.6029210e+00   5.3587450e-02   6.6319386e-01   2.6133072e-02   2.7183158e-02   5.7000401e-04
   1.4650000e+03   1.8589720e+02  -1.1375940e+00   1.6011720e+00   5.3502200e-02   6.6344066e-01   2.6024924e-02   2.7194064e-02   5.6939677e-04
   1.4660000e+03   1.8569530e+02  -1.1395900e+00   1.5994180e+00   5.3417140e-02   6.6290992e-01   2.5955182e-02   2.7201069e-02   5.6886319e-04
   1.4670000e+03   1.8549330e+02  -1.1415660e+00   1.5976490e+00   5.3332230e-02   6.6299171e-01   2.5919738e-02   2.7208374e-02   5.6829834e-04
   1.4680000e+03   1.8529230e+02  -1.1435190e+00   1.5958700e+00   5.3247510e-02   6.6308120e-01   2.5923125e-02   2.7215032e-02   5.6773547e-04
   1.4690000e+03   1.8509130e+02  -1.1454560e+00   1.5940810e+00   5.3162990e-02   6.6298199e-01   2.5960099e-02   2.7220297e-02   5.6711211e-04
   1.4700000e+03   1.8489080e+02  -1.1473710e+00   1.5922850e+00   5.3078580e-02   6.6311987e-01   2.6033020e-02   2.7222868e-02   5.6655192e-04
   1.4710000e+03   1.8469090e+02  -1.1492640e+00   1.5904740e+00   5.2994370e-02   6.6294267e-01   2.6136487e-02   2.7227180e-02   5.6594578e-04
   1.4720000e+03   1.8449140e+02  -1.1511290e+00   1.5886550e+00   5.2910360e-02   6.6308424e-01   2.6268692e-02   2.7228586e-02   5.6534184e-04
   1.4730000e+03   1.8429240e+02  -1.1529750e+00   1.5868260e+00   5.2826460e-02   6.6334392e-01   2.6436145e-02   2.7232859e-02   5.6475876e-04
   1.4740000e+03   1.8409380e+02  -1.1547960e+00   1.5849830e+00   5.2742790e-02   6.6334084e-01   2.6629887e-02   2.7233443e-02   5.6411652e-04
   1.4750000e+03   1.8389530e+02  -1.1565940e+00   1.5831360e+00   5.2659270e-02   6.6383248e-01   2.6850933e-02   2.7232223e-02   5.6345258e-04
   1.4760000e+03   1.8369760e+02  -1.1583640e+00   1.5812780e+00   5.2575920e-02   6.6395870e-01   2.7095009e-02   2.7233412e-02   5.6277816e-04
   1.4770000e+03   1.8350020e+02  -1.1601070e+00   1.5794070e+00   5.2492750e-02   6.6416711e-01   2.7362038e-02   2.7230515e-02   5.6210972e-04
   1.4780000e+03   1.8330320e+02  -1.1618220e+00   1.5775310e+00   5.2409720e-02   6.6472196e-01   2.7653023e-02   2.7228572e-02   5.6145177e-04
   1.4790000e+03   1.8310660e+02  -1.1635110e+00   1.5756390e+00   5.2326850e-02   6.6487947e-01   2.7962720e-02   2.7228696e-02   5.6071556e-04
   1.4800000e+03   1.8291030e+02  -1.1651730e+00   1.5737430e+00   5.2244160e-02   6.6506575e-01   2.8291944e-02   2.7225275e-02   5.5997260e-04
   1.4810000e+03   1.8271450e+02  -1.1668050e+00   1.5718380e+00   5.2161650e-02   6.6559551e-01   2.8635457e-02   2.7221206e-02   5.5921462e-04
   1.4820000e+03   1.8251930e+02  -1.1684060e+00   1.5699200e+00   5.2079290e-02   6.6607675e-01   2.8995397e-02   2.7216239e-02   5.5843888e-04
   1.4830000e+03   1.8232420e+02  -1.1699750e+00   1.5679950e+00   5.1997080e-02   6.6627985e-01   2.9368275e-02   2.7214030e-02   5.5762944e-04
   1.4840000e+03   1.8212950e+02  -1.1715130e+00   1.5660610e+00   5.1915060e-02   6.6683302e-01   2.9754102e-02   2.7207992e-02   5.5682211e-04
   1.4850000e+03   1.8193500e+02  -1.1730200e+00   1.5641160e+00   5.1833200e-02   6.6730220e-01   3.0147111e-02   2.7202343e-02   5.5592418e-04
   1.4860000e+03   1.8174110e+02  -1.1744930e+00   1.5621630e+00   5.1751530e-02   6.6772174e-01   3.0548076e-02   2.7196532e-02   5.5502702e-04
   1.4870000e+03   1.8154750e+02  -1.1759330e+00   1.5602020e+00   5.1669990e-02   6.6826080e-01   3.0959360e-02   2.7189508e-02   5.5408699e-04
   1.4880000e+03   1.8135440e+02  -1.1773400e+00   1.5582280e+00   5.1588590e-02   6.6877620e-01   3.1376044e-02   2.7183871e-02   5.5311481e-04
   1.4890000e+03   1.8116140e+02  -1.1787100e+00   1.5562500e+00   5.1507350e-02   6.6945437e-01   3.1794335e-02   2.7177736e-02   5.5212657e-04
   1.4900000e+03   1.8096870e+02  -1.1800430e+00   1.5542640e+00   5.1426320e-02   6.7005341e-01   3.2220455e-02   2.7172798e-02   5.5107007e-04
   1.4910000e+03   1.8077700e+02  -1.1813420e+00   1.5522670e+00   5.1345410e-02   6.7047380e-01   3.2646354e-02   2.7164987e-02   5.4996928e-04
   1.4920000e+03   1.8058500e+02  -1.1826040e+00   1.5502610e+00   5.1264650e-02   6.7117443e-01   3.3073617e-02   2.7157694e-02   5.4884389e-04
   1.4930000e+03   1.8039330e+02  -1.1838260e+00   1.5482470e+00   5.1184070e-02   6.7162805e-01   3.3499696e-02   2.7151610e-02   5.4770919e-04
   1.4940000e+03   1.8020220e+02  -1.1850120e+00   1.5462270e+00   5.1103670e-02   6.7235173e-01   3.3926595e-02   2.7144490e-02   5.4651191e-04
   1.4950000e+03   1.8001150e+02  -1.1861530e+00   1.5441960e+00   5.1023380e-02   6.7322082e-01   3.4350976e-02   2.7137757e-02   5.4523695e-04
   1.4960000e+03   1.7982090e+02  -1.1872570e+00   1.5421590e+00   5.0943260e-02   6.7367606e-01   3.4772332e-02   2.7131873e-02   5.4396790e-04
   1.4970000e+03   1.7963080e+02  -1.1883230e+00   1.5401130e+00   5.0863300e-02   6.7422050e-01   3.5189052e-02   2.7126613e-02   5.4260752e-04
   1.4980000e+03   1.7944090e+02  -1.1893430e+00   1.5380600e+00   5.0783490e-02   6.7498188e-01   3.5603120e-02   2.7119351e-02   5.4120515e-04
   1.4990000e+03   1.7925120e+02  -1.1903260e+00   1.5359960e+00   5.0703810e-02   6.7567872e-01   3.6011453e-02   2.7113892e-02   5.3977668e-04
   1.5000000e+03   1.7906210e+02  -1.1912610e+00   1.5339290e+00   5.0624280e-02   6.7624838e-01   3.6412796e-02   2.7106999e-02   5.3831323e-04
   1.5010000e+03   1.7887320e+02  -1.1921520e+00   1.5318530e+00   5.0544950e-02   6.7705733e-01   3.6809278e-02   2.7101938e-02   5.3672921e-04
   1.5020000e+03   1.7868450e+02  -1.1929990e+00   1.5297680e+00   5.0465770e-02   6.7760268e-01   3.7196959e-02   2.7096648e-02   5.3510643e-04
   1.5030000e+03   1.7849600e+02  -1.1938050e+00   1.5276750e+00   5.0386710e-02   6.7849114e-01   3.7576592e-02   2.7090143e-02   5.3345600e-04
   1.5040000e+03   1.7830800e+02  -1.1945670e+00   1.5255760e+00   5.0307820e-02   6.7913687e-01   3.7951432e-02   2.7086218e-02   5.3177596e-04
   1.5050000e+03   1.7812040e+02  -1.1952840e+00   1.5234710e+00   5.0229080e-02   6.7992781e-01   3.8315939e-02   2.7083903e-02   5.3007071e-04
   1.5060000e+03   1.7793290e+02  -1.1959600e+00   1.5213630e+00   5.0150560e-02   6.8071636e-01   3.8668908e-02   2.7081468e-02   5.2824899e-04
   1.5070000e+03   1.7774550e+02  -1.1965900e+00   1.5192480e+00   5.0072130e-02   6.8147834e-01   3.9016326e-02   2.7076232e-02   5.2642697e-04
   1.5080000e+03   1.7755850e+02  -1.1971810e+00   1.5171270e+00   4.9993890e-02   6.8265385e-01   3.9355212e-02   2.7076590e-02   5.2453649e-04
   1.5090000e+03   1.7737190e+02  -1.1977250e+00   1.5150040e+00   4.9915810e-02   6.8328007e-01   3.9684311e-02   2.7074045e-02   5.2268877e-04
   1.5100000e+03   1.7718550e+02  -1.1982300e+00   1.5128720e+00   4.9837920e-02   6.8410611e-01   4.0002929e-02   2.7074413e-02   5.2070966e-04
   1.5110000e+03   1.7699960e+02  -1.1986890e+00   1.5107410e+00   4.9760200e-02   6.8486514e-01   4.0313736e-02   2.7075654e-02   5.1878141e-04
   1.5120000e+03   1.7681370e+02  -1.1991060e+00   1.5086030e+00   4.9682610e-02   6.8584936e-01   4.0611385e-02   2.7077664e-02   5.1680315e-04
   1.5130000e+03   1.7662810e+02  -1.1994800e+00   1.5064640e+00   4.9605250e-02   6.8659554e-01   4.0901231e-02   2.7077491e-02   5.1478612e-04
   1.5140000e+03   1.7644290e+02  -1.1998170e+00   1.5043180e+00   4.9528050e-02   6.8769510e-01   4.1181617e-02   2.7080365e-02   5.1275393e-04
   1.5150000e+03   1.7625770e+02  -1.2001080e+00   1.5021740e+00   4.9451020e-02   6.8862811e-01   4.1450709e-02   2.7084582e-02   5.1069216e-04
   1.5160000e+03   1.7607300e+02  -1.2003580e+00   1.5000260e+00   4.9374170e-02   6.8946711e-01   4.1710140e-02   2.7092005e-02   5.0863593e-04
   1.5170000e+03   1.7588870e+02  -1.2005600e+00   1.4978750e+00   4.9297510e-02   6.9039603e-01   4.1960525e-02   2.7096861e-02   5.0656278e-04
   1.5180000e+03   1.7570450e+02  -1.2007260e+00   1.4957280e+00   4.9221030e-02   6.9144024e-01   4.2195960e-02   2.7103825e-02   5.0449112e-04
   1.5190000e+03   1.7552040e+02  -1.2008510e+00   1.4935730e+00   4.9144750e-02   6.9260590e-01   4.2424956e-02   2.7111429e-02   5.0235016e-04
   1.5200000e+03   1.7533650e+02  -1.2009310e+00   1.4914230e+00   4.9068620e-02   6.9381334e-01   4.2644851e-02   2.7120215e-02   5.0024523e-04
   1.5210000e+03   1.7515320e+02  -1.2009680e+00   1.4892720e+00   4.8992740e-02   6.9492123e-01   4.2852019e-02   2.7131997e-02   4.9811030e-04
   1.5220000e+03   1.7496990e+02  -1.2009690e+00   1.4871170e+00   4.8917010e-02   6.9583003e-01   4.3048856e-02   2.7140838e-02   4.9601559e-04
   1.5230000e+03   1.7478690e+02  -1.2009260e+00   1.4849660e+00   4.8841460e-02   6.9710249e-01   4.3234511e-02   2.7154736e-02   4.9389415e-04
   1.5240000e+03   1.7460440e+02  -1.2008420e+00   1.4828150e+00   4.8766160e-02   6.9832310e-01   4.3410167e-02   2.7167928e-02   4.9174445e-04
   1.5250000e+03   1.7442190e+02  -1.2007150e+00   1.4806660e+00   4.8691010e-02   6.9932085e-01   4.3576608e-02   2.7181351e-02   4.8963898e-04
   1.5260000e+03   1.7423960e+02  -1.2005520e+00   1.4785180e+00   4.8616040e-02   7.0072997e-01   4.3730751e-02   2.7196127e-02   4.8752475e-04
   1.5270000e+03   1.7405750e+02  -1.2003430e+00   1.4763700e+00   4.8541320e-02   7.0198405e-01   4.3875275e-02   2.7211566e-02   4.8544125e-04
   1.5280000e+03   1.7387580e+02  -1.2000970e+00   1.4742290e+00   4.8466800e-02   7.0306564e-01   4.4007346e-02   2.7230724e-02   4.8334924e-04
   1.5290000e+03   1.7369420e+02  -1.1998070e+00   1.4720880e+00   4.8392460e-02   7.0466695e-01   4.4131670e-02   2.7250633e-02   4.8125151e-04
   1.5300000e+03   1.7351290e+02  -1.1994800e+00   1.4699500e+00   4.8318370e-02   7.0620133e-01   4.4241510e-02   2.7268336e-02   4.7917833e-04
   1.5310000e+03   1.7333200e+02  -1.1991090e+00   1.4678160e+00   4.8244460e-02   7.0718016e-01   4.4349862e-02   2.7291100e-02   4.7710628e-04
   1.5320000e+03   1.7315110e+02  -1.1986980e+00   1.4656830e+00   4.8170760e-02   7.0870546e-01   4.4442590e-02   2.7311484e-02   4.7507193e-04
   1.5330000e+03   1.7297060e+02  -1.1982510e+00   1.4635580e+00   4.8097270e-02   7.1008485e-01   4.4522843e-02   2.7335091e-02   4.7306728e-04
   1.5340000e+03   1.7279010e+02  -1.1977620e+00   1.4614370e+00   4.8023960e-02   7.1153628e-01   4.4596668e-02   2.7358317e-02   4.7110551e-04
   1.5350000e+03   1.7260990e+02  -1.1972320e+00   1.4593230e+00   4.7950920e-02   7.1315597e-01   4.4658993e-02   2.7383105e-02   4.6912078e-04
   1.5360000e+03   1.7243000e+02  -1.1966590e+00   1.4572120e+00   4.7878100e-02   7.1447230e-01   4.4713824e-02   2.7408667e-02   4.6714596e-04
   1.5370000e+03   1.7225040e+02  -1.1960530e+00   1.4551050e+00   4.7805500e-02   7.1600996e-01   4.4759344e-02   2.7435083e-02   4.6524485e-04
   1.5380000e+03   1.7207080e+02  -1.1954040e+00   1.4530070e+00   4.7733070e-02   7.1751265e-01   4.4793191e-02   2.7463337e-02   4.6338379e-04
   1.5390000e+03   1.7189150e+02  -1.1947150e+00   1.4509170e+00   4.7660930e-02   7.1921103e-01   4.4817007e-02   2.7489798e-02   4.6150180e-04
   1.5400000e+03   1.7171240e+02  -1.1939890e+00   1.4488280e+00   4.7588980e-02   7.2059855e-01   4.4836423e-02   2.7519977e-02   4.5968047e-04
   1.5410000e+03   1.7153360e+02  -1.1932210e+00   1.4467510e+00   4.7517280e-02   7.2220176e-01   4.4840287e-02   2.7549379e-02   4.5788726e-04
   1.5420000e+03   1.7135490e+02  -1.1924160e+00   1.4446800e+00   4.7445790e-02   7.2382126e-01   4.4838056e-02   2.7577559e-02   4.5615501e-04
   1.5430000e+03   1.7117620e+02  -1.1915700e+00   1.4426170e+00   4.7374530e-02   7.2543746e-01   4.4828029e-02   2.7607661e-02   4.5442871e-04
   1.5440000e+03   1.7099800e+02  -1.1906870e+00   1.4405650e+00   4.7303530e-02   7.2691051e-01   4.4807226e-02   2.7641107e-02   4.5280889e-04
   1.5450000e+03   1.7082000e+02  -1.1897660e+00   1.4385190e+00   4.7232750e-02   7.2858706e-01   4.4780320e-02   2.7671315e-02   4.5112706e-04
   1.5460000e+03   1.7064200e+02  -1.1888050e+00   1.4364820e+00   4.7162190e-02   7.3027620e-01   4.4744237e-02   2.7703804e-02   4.4955147e-04
   1.5470000e+03   1.7046440e+02  -1.1878020e+00   1.4344520e+00   4.7091890e-02   7.3216015e-01   4.4701303e-02   2.7734897e-02   4.4803532e-04
   1.5480000e+03   1.7028690e+02  -1.1867670e+00   1.4324380e+00   4.7021820e-02   7.3371285e-01   4.4649290e-02   2.7768918e-02   4.4656427e-04
   1.5490000e+03   1.7010950e+02  -1.1856900e+00   1.4304310e+00   4.6952000e-02   7.3528154e-01   4.4589614e-02   2.7802121e-02   4.4511792e-04
   1.5500000e+03   1.6993230e+02  -1.1845750e+00   1.4284350e+00   4.6882450e-02   7.3720569e-01   4.4521558e-02   2.7830805e-02   4.4371467e-04
   1.5510000e+03   1.6975550e+02  -1.1834210e+00   1.4264510e+00   4.6813100e-02   7.3865753e-01   4.4447320e-02   2.7865985e-02   4.4243090e-04
   1.5520000e+03   1.6957850e+02  -1.1822340e+00   1.4244740e+00   4.6744030e-02   7.4059664e-01   4.4365819e-02   2.7897314e-02   4.4110408e-04
   1.5530000e+03   1.6940190e+02  -1.1810050e+00   1.4225130e+00   4.6675190e-02   7.4221747e-01   4.4278473e-02   2.7933209e-02   4.3984775e-04
   1.5540000e+03   1.6922570e+02  -1.1797430e+00   1.4205570e+00   4.6606570e-02   7.4385558e-01   4.4186912e-02   2.7963473e-02   4.3866795e-04
   1.5550000e+03   1.6904920e+02  -1.1784430e+00   1.4186160e+00   4.6538150e-02   7.4569368e-01   4.4088730e-02   2.7997217e-02   4.3752676e-04
   1.5560000e+03   1.6887330e+02  -1.1771080e+00   1.4166790e+00   4.6469940e-02   7.4733364e-01   4.3983712e-02   2.8030567e-02   4.3645293e-04
   1.5570000e+03   1.6869720e+02  -1.1757390e+00   1.4147560e+00   4.6401960e-02   7.4881236e-01   4.3875465e-02   2.8062858e-02   4.3537496e-04
   1.5580000e+03   1.6852150e+02  -1.1743320e+00   1.4128400e+00   4.6334130e-02   7.5065945e-01   4.3766585e-02   2.8093950e-02   4.3440097e-04
   1.5590000e+03   1.6834550e+02  -1.1728940e+00   1.4109350e+00   4.6266540e-02   7.5235456e-01   4.3647585e-02   2.8125567e-02   4.3341862e-04
   1.5600000e+03   1.6817000e+02  -1.1714210e+00   1.4090410e+00   4.6199110e-02   7.5386117e-01   4.3522357e-02   2.8159129e-02   4.3248393e-04
   1.5610000e+03   1.6799440e+02  -1.1699180e+00   1.4071490e+00   4.6131900e-02   7.5594844e-01   4.3401080e-02   2.8188553e-02   4.3155195e-04
   1.5620000e+03   1.6781900e+02  -1.1683790e+00   1.4052710e+00   4.6064820e-02   7.5762084e-01   4.3276925e-02   2.8218039e-02   4.3069330e-04
   1.5630000e+03   1.6764370e+02  -1.1668110e+00   1.4034000e+00   4.5997860e-02   7.5916548e-01   4.3149099e-02   2.8249652e-02   4.2990060e-04
   1.5640000e+03   1.6746860e+02  -1.1652100e+00   1.4015360e+00   4.5931120e-02   7.6066319e-01   4.3017564e-02   2.8277143e-02   4.2911339e-04
   1.5650000e+03   1.6729350e+02  -1.1635770e+00   1.3996800e+00   4.5864520e-02   7.6257346e-01   4.2887566e-02   2.8307547e-02   4.2834632e-04
   1.5660000e+03   1.6711860e+02  -1.1619170e+00   1.3978320e+00   4.5798020e-02   7.6396062e-01   4.2754043e-02   2.8335003e-02   4.2763068e-04
   1.5670000e+03   1.6694380e+02  -1.1602230e+00   1.3959880e+00   4.5731650e-02   7.6550866e-01   4.2622081e-02   2.8361370e-02   4.2694327e-04
   1.5680000e+03   1.6676900e+02  -1.1585060e+00   1.3941560e+00   4.5665480e-02   7.6706135e-01   4.2488750e-02   2.8389619e-02   4.2624282e-04
   1.5690000e+03   1.6659420e+02  -1.1567550e+00   1.3923290e+00   4.5599350e-02   7.6861865e-01   4.2357821e-02   2.8414958e-02   4.2555837e-04
   1.5700000e+03   1.6641950e+02  -1.1549760e+00   1.3905070e+00   4.5533340e-02   7.7037714e-01   4.2225992e-02   2.8438391e-02   4.2495427e-04
   1.5710000e+03   1.6624470e+02  -1.1531690e+00   1.3886910e+00   4.5467490e-02   7.7194344e-01   4.2099802e-02   2.8461499e-02   4.2431250e-04
   1.5720000e+03   1.6607020e+02  -1.1513360e+00   1.3868840e+00   4.5401710e-02   7.7325600e-01   4.1968120e-02   2.8484357e-02   4.2372642e-04
   1.5730000e+03   1.6589570e+02  -1.1494750e+00   1.3850800e+00   4.5335980e-02   7.7465936e-01   4.1841192e-02   2.8501575e-02   4.2315761e-04
   1.5740000e+03   1.6572100e+02  -1.1475900e+00   1.3832830e+00   4.5270340e-02   7.7643344e-01   4.1720276e-02   2.8523944e-02   4.2264891e-04
   1.5750000e+03   1.6554660e+02  -1.1456780e+00   1.3814900e+00   4.5204800e-02   7.7779006e-01   4.1599725e-02   2.8544262e-02   4.2207774e-04
   1.5760000e+03   1.6537210e+02  -1.1437390e+00   1.3797030e+00   4.5139330e-02   7.7918097e-01   4.1481723e-02   2.8561231e-02   4.2153974e-04
   1.5770000e+03   1.6519770e+02  -1.1417790e+00   1.3779220e+00   4.5073910e-02   7.8058711e-01   4.1368616e-02   2.8577507e-02   4.2103239e-04
   1.5780000e+03   1.6502330e+02  -1.1397920e+00   1.3761440e+00   4.5008540e-02   7.8195226e-01   4.1259011e-02   2.8593077e-02   4.2051648e-04
   1.5790000e+03   1.6484900e+02  -1.1377800e+00   1.3743720e+00   4.4943220e-02   7.8299979e-01   4.1154722e-02   2.8604984e-02   4.2002310e-04
   1.5800000e+03   1.6467460e+02  -1.1357520e+00   1.3726020e+00   4.4877930e-02   7.8456643e-01   4.1058139e-02   2.8617915e-02   4.1953953e-04
   1.5810000e+03   1.6450000e+02  -1.1336920e+00   1.3708370e+00   4.4812700e-02   7.8577548e-01   4.0960432e-02   2.8625146e-02   4.1904584e-04
   1.5820000e+03   1.6432580e+02  -1.1316140e+00   1.3690750e+00   4.4747460e-02   7.8698084e-01   4.0872373e-02   2.8634203e-02   4.1858852e-04
   1.5830000e+03   1.6415100e+02  -1.1295160e+00   1.3673150e+00   4.4682250e-02   7.8815791e-01   4.0788027e-02   2.8639009e-02   4.1811258e-04
   1.5840000e+03   1.6397680e+02  -1.1273970e+00   1.3655620e+00   4.4617060e-02   7.8920027e-01   4.0713824e-02   2.8648165e-02   4.1764294e-04
   1.5850000e+03   1.6380200e+02  -1.1252560e+00   1.3638100e+00   4.4551880e-02   7.9058291e-01   4.0644089e-02   2.8650205e-02   4.1718581e-04
   1.5860000e+03   1.6362760e+02  -1.1230930e+00   1.3620620e+00   4.4486680e-02   7.9159673e-01   4.0580258e-02   2.8651429e-02   4.1665745e-04
   1.5870000e+03   1.6345320e+02  -1.1209110e+00   1.3603160e+00   4.4421470e-02   7.9243574e-01   4.0523537e-02   2.8652956e-02   4.1618479e-04
   1.5880000e+03   1.6327830e+02  -1.1187100e+00   1.3585700e+00   4.4356260e-02   7.9378587e-01   4.0475394e-02   2.8648758e-02   4.1571825e-04
   1.5890000e+03   1.6310350e+02  -1.1164920e+00   1.3568280e+00   4.4290990e-02   7.9460266e-01   4.0433452e-02   2.8644196e-02   4.1522221e-04
   1.5900000e+03   1.6292890e+02  -1.1142550e+00   1.3550880e+00   4.4225690e-02   7.9541386e-01   4.0400026e-02   2.8638670e-02   4.1471679e-04
   1.5910000e+03   1.6275420e+02  -1.1120040e+00   1.3533490e+00   4.4160380e-02   7.9626975e-01   4.0373759e-02   2.8628561e-02   4.1420647e-04
   1.5920000e+03   1.6257900e+02  -1.1097320e+00   1.3516110e+00   4.4094990e-02   7.9727606e-01   4.0355788e-02   2.8619072e-02   4.1371872e-04
   1.5930000e+03   1.6240410e+02  -1.1074430e+00   1.3498740e+00   4.4029580e-02   7.9804545e-01   4.0348410e-02   2.8602655e-02   4.1314709e-04
   1.5940000e+03   1.6222900e+02  -1.1051420e+00   1.3481380e+00   4.3964070e-02   7.9866388e-01   4.0347280e-02   2.8587352e-02   4.1258587e-04
   1.5950000e+03   1.6205400e+02  -1.1028220e+00   1.3464040e+00   4.3898520e-02   7.9928496e-01   4.0354509e-02   2.8572404e-02   4.1200799e-04
   1.5960000e+03   1.6187830e+02  -1.1004890e+00   1.3446690e+00   4.3832900e-02   8.0009764e-01   4.0370157e-02   2.8546610e-02   4.1139446e-04
   1.5970000e+03   1.6170310e+02  -1.0981380e+00   1.3429340e+00   4.3767160e-02   8.0070350e-01   4.0395092e-02   2.8528220e-02   4.1077624e-04
   1.5980000e+03   1.6152760e+02  -1.0957770e+00   1.3412010e+00   4.3701370e-02   8.0093767e-01   4.0425381e-02   2.8503443e-02   4.1013841e-04
   1.5990000e+03   1.6135180e+02  -1.0934020e+00   1.3394640e+00   4.3635480e-02   8.0169914e-01   4.0470790e-02   2.8475648e-02   4.0943903e-04
   1.6000000e+03   1.6117630e+02  -1.0910140e+00   1.3377280e+00   4.3569440e-02   8.0212524e-01   4.0521144e-02   2.8442261e-02   4.0877557e-04
   1.6010000e+03   1.6100020e+02  -1.0886110e+00   1.3359920e+00   4.3503360e-02   8.0252169e-01   4.0576088e-02   2.8409537e-02   4.0804595e-04
   1.6020000e+03   1.6082390e+02  -1.0861980e+00   1.3342540e+00   4.3437100e-02   8.0313434e-01   4.0644736e-02   2.8375076e-02   4.0727291e-04
   1.6030000e+03   1.6064800e+02  -1.0837750e+00   1.3325170e+00   4.3370780e-02   8.0312570e-01   4.0721348e-02   2.8337816e-02   4.0652598e-04
   1.6040000e+03   1.6047160e+02  -1.0813440e+00   1.3307800e+00   4.3304350e-02   8.0334263e-01   4.0806866e-02   2.8296023e-02   4.0573029e-04
   1.6050000e+03   1.6029540e+02  -1.0789000e+00   1.3290420e+00   4.3237840e-02   8.0337084e-01   4.0900564e-02   2.8250339e-02   4.0486969e-04
   1.6060000e+03   1.6011910e+02  -1.0764480e+00   1.3273060e+00   4.3171240e-02   8.0373592e-01   4.1000706e-02   2.8202996e-02   4.0403173e-04
   1.6070000e+03   1.5994220e+02  -1.0739880e+00   1.3255700e+00   4.3104570e-02   8.0394704e-01   4.1112034e-02   2.8156832e-02   4.0317191e-04
   1.6080000e+03   1.5976570e+02  -1.0715200e+00   1.3238320e+00   4.3037830e-02   8.0411194e-01   4.1230362e-02   2.8102855e-02   4.0227575e-04
   1.6090000e+03   1.5958920e+02  -1.0690450e+00   1.3221000e+00   4.2971030e-02   8.0375878e-01   4.1355250e-02   2.8051169e-02   4.0133762e-04
   1.6100000e+03   1.5941220e+02  -1.0665660e+00   1.3203670e+00   4.2904140e-02   8.0372864e-01   4.1489270e-02   2.7993131e-02   4.0041876e-04
   1.6110000e+03   1.5923540e+02  -1.0640820e+00   1.3186360e+00   4.2837220e-02   8.0375013e-01   4.1634979e-02   2.7935956e-02   3.9949528e-04
   1.6120000e+03   1.5905890e+02  -1.0615890e+00   1.3169050e+00   4.2770240e-02   8.0352369e-01   4.1783237e-02   2.7873555e-02   3.9853732e-04
   1.6130000e+03   1.5888170e+02  -1.0590947e+00   1.3151760e+00   4.2703240e-02   8.0330665e-01   4.1938204e-02   2.7810947e-02   3.9751367e-04
   1.6140000e+03   1.5870470e+02  -1.0565999e+00   1.3134520e+00   4.2636200e-02   8.0331439e-01   4.2103556e-02   2.7744702e-02   3.9652951e-04
   1.6150000e+03   1.5852790e+02  -1.0541007e+00   1.3117280e+00   4.2569100e-02   8.0270895e-01   4.2276257e-02   2.7675011e-02   3.9553020e-04
   1.6160000e+03   1.5835100e+02  -1.0515995e+00   1.3100070e+00   4.2502030e-02   8.0209961e-01   4.2452941e-02   2.7603597e-02   3.9448848e-04
   1.6170000e+03   1.5817400e+02  -1.0490994e+00   1.3082910e+00   4.2434900e-02   8.0212620e-01   4.2641325e-02   2.7528303e-02   3.9340692e-04
   1.6180000e+03   1.5799720e+02  -1.0465933e+00   1.3065750e+00   4.2367750e-02   8.0151368e-01   4.2830038e-02   2.7454460e-02   3.9240583e-04
   1.6190000e+03   1.5782030e+02  -1.0440941e+00   1.3048630e+00   4.2300600e-02   8.0091615e-01   4.3029583e-02   2.7374140e-02   3.9133016e-04
   1.6200000e+03   1.5764350e+02  -1.0415910e+00   1.3031580e+00   4.2233440e-02   8.0049655e-01   4.3229809e-02   2.7293957e-02   3.9026380e-04
   1.6210000e+03   1.5746670e+02  -1.0390940e+00   1.3014530e+00   4.2166330e-02   7.9988792e-01   4.3441369e-02   2.7210108e-02   3.8917809e-04
   1.6220000e+03   1.5728970e+02  -1.0365994e+00   1.2997560e+00   4.2099200e-02   7.9909018e-01   4.3655842e-02   2.7127479e-02   3.8807924e-04
   1.6230000e+03   1.5711300e+02  -1.0341039e+00   1.2980610e+00   4.2032070e-02   7.9852392e-01   4.3873532e-02   2.7038287e-02   3.8699649e-04
   1.6240000e+03   1.5693610e+02  -1.0316160e+00   1.2963690e+00   4.1964970e-02   7.9792417e-01   4.4094941e-02   2.6949523e-02   3.8586547e-04
   1.6250000e+03   1.5675960e+02  -1.0291329e+00   1.2946860e+00   4.1897900e-02   7.9709141e-01   4.4323718e-02   2.6860788e-02   3.8476651e-04
   1.6260000e+03   1.5658280e+02  -1.0266546e+00   1.2930050e+00   4.1830890e-02   7.9632933e-01   4.4553077e-02   2.6764772e-02   3.8365072e-04
   1.6270000e+03   1.5640640e+02  -1.0241800e+00   1.2913290e+00   4.1763880e-02   7.9549554e-01   4.4786155e-02   2.6668058e-02   3.8255356e-04
   1.6280000e+03   1.5622990e+02  -1.0217135e+00   1.2896610e+00   4.1696920e-02   7.9451431e-01   4.5020742e-02   2.6570059e-02   3.8140747e-04
   1.6290000e+03   1.5605370e+02  -1.0192554e+00   1.2879940e+00   4.1630010e-02   7.9372050e-01   4.5261751e-02   2.6469691e-02   3.8030876e-04
   1.6300000e+03   1.5587760e+02  -1.0168063e+00   1.2863380e+00   4.1563160e-02   7.9293480e-01   4.5505472e-02   2.6367679e-02   3.7919314e-04
   1.6310000e+03   1.5570150e+02  -1.0143649e+00   1.2846850e+00   4.1496410e-02   7.9152767e-01   4.5746718e-02   2.6264676e-02   3.7807631e-04
   1.6320000e+03   1.5552550e+02  -1.0119332e+00   1.2830420e+00   4.1429700e-02   7.9074315e-01   4.5991587e-02   2.6163107e-02   3.7692745e-04
   1.6330000e+03   1.5534960e+02  -1.0095146e+00   1.2814020e+00   4.1363040e-02   7.8957643e-01   4.6239709e-02   2.6053940e-02   3.7582366e-04
   1.6340000e+03   1.5517390e+02  -1.0071048e+00   1.2797730e+00   4.1296510e-02   7.8841437e-01   4.6486285e-02   2.5945533e-02   3.7467660e-04
   1.6350000e+03   1.5499830e+02  -1.0047064e+00   1.2781490e+00   4.1230020e-02   7.8739515e-01   4.6731724e-02   2.5833587e-02   3.7354524e-04
   1.6360000e+03   1.5482290e+02  -1.0023227e+00   1.2765310e+00   4.1163650e-02   7.8585685e-01   4.6981394e-02   2.5725742e-02   3.7244587e-04
   1.6370000e+03   1.5464760e+02  -9.9995030e-01   1.2749210e+00   4.1097370e-02   7.8504327e-01   4.7226761e-02   2.5607632e-02   3.7133438e-04
   1.6380000e+03   1.5447260e+02  -9.9759340e-01   1.2733210e+00   4.1031170e-02   7.8365840e-01   4.7472446e-02   2.5495958e-02   3.7020324e-04
   1.6390000e+03   1.5429770e+02  -9.9524850e-01   1.2717270e+00   4.0965100e-02   7.8230927e-01   4.7717858e-02   2.5375255e-02   3.6909600e-04
   1.6400000e+03   1.5412320e+02  -9.9292130e-01   1.2701410e+00   4.0899140e-02   7.8077722e-01   4.7959937e-02   2.5257144e-02   3.6800633e-04
   1.6410000e+03   1.5394840e+02  -9.9061070e-01   1.2685660e+00   4.0833310e-02   7.7959422e-01   4.8204112e-02   2.5139573e-02   3.6686503e-04
   1.6420000e+03   1.5377410e+02  -9.8831460e-01   1.2669990e+00   4.0767590e-02   7.7802234e-01   4.8438159e-02   2.5016923e-02   3.6580315e-04
   1.6430000e+03   1.5360020e+02  -9.8603860e-01   1.2654410e+00   4.0702020e-02   7.7627026e-01   4.8677695e-02   2.4895671e-02   3.6469654e-04
   1.6440000e+03   1.5342640e+02  -9.8377800e-01   1.2638910e+00   4.0636550e-02   7.7513658e-01   4.8907711e-02   2.4771966e-02   3.6358868e-04
   1.6450000e+03   1.5325280e+02  -9.8153760e-01   1.2623530e+00   4.0571270e-02   7.7337985e-01   4.9137239e-02   2.4646705e-02   3.6253483e-04
   1.6460000e+03   1.5307930e+02  -9.7931860e-01   1.2608220e+00   4.0506130e-02   7.7167740e-01   4.9363364e-02   2.4518586e-02   3.6144057e-04
   1.6470000e+03   1.5290610e+02  -9.7711930e-01   1.2593010e+00   4.0441120e-02   7.7032150e-01   4.9584332e-02   2.4391238e-02   3.6036094e-04
   1.6480000e+03   1.5273330e+02  -9.7494160e-01   1.2577930e+00   4.0376310e-02   7.6858326e-01   4.9802098e-02   2.4263562e-02   3.5927567e-04
   1.6490000e+03   1.5256070e+02  -9.7278390e-01   1.2562950e+00   4.0311620e-02   7.6684694e-01   5.0011950e-02   2.4135448e-02   3.5827248e-04
   1.6500000e+03   1.5238810e+02  -9.7064950e-01   1.2548070e+00   4.0247130e-02   7.6511923e-01   5.0218395e-02   2.4002686e-02   3.5717873e-04
   1.6510000e+03   1.5221620e+02  -9.6853880e-01   1.2533280e+00   4.0182830e-02   7.6339022e-01   5.0420629e-02   2.3873269e-02   3.5615230e-04
   1.6520000e+03   1.5204450e+02  -9.6645020e-01   1.2518620e+00   4.0118700e-02   7.6147171e-01   5.0613112e-02   2.3742724e-02   3.5508575e-04
   1.6530000e+03   1.5187280e+02  -9.6438570e-01   1.2504070e+00   4.0054730e-02   7.5975402e-01   5.0800712e-02   2.3611077e-02   3.5405952e-04
   1.6540000e+03   1.5170170e+02  -9.6234530e-01   1.2489590e+00   3.9990920e-02   7.5780473e-01   5.0983289e-02   2.3477407e-02   3.5306346e-04
   1.6550000e+03   1.5153070e+02  -9.6032570e-01   1.2475240e+00   3.9927270e-02   7.5593651e-01   5.1157090e-02   2.3341275e-02   3.5204275e-04
   1.6560000e+03   1.5136000e+02  -9.5833400e-01   1.2460990e+00   3.9863830e-02   7.5403522e-01   5.1328834e-02   2.3208561e-02   3.5101217e-04
   1.6570000e+03   1.5118980e+02  -9.5636450e-01   1.2446810e+00   3.9800540e-02   7.5211388e-01   5.1490422e-02   2.3072198e-02   3.5001354e-04
   1.6580000e+03   1.5101930e+02  -9.5441490e-01   1.2432720e+00   3.9737410e-02   7.5040138e-01   5.1642524e-02   2.2937888e-02   3.4904089e-04
   1.6590000e+03   1.5084960e+02  -9.5249330e-01   1.2418750e+00   3.9674450e-02   7.4813831e-01   5.1792325e-02   2.2801328e-02   3.4804460e-04
   1.6600000e+03   1.5067980e+02  -9.5059410e-01   1.2404840e+00   3.9611630e-02   7.4640811e-01   5.1931604e-02   2.2664070e-02   3.4706727e-04
   1.6610000e+03   1.5051050e+02  -9.4872190e-01   1.2391040e+00   3.9549020e-02   7.4433568e-01   5.2068739e-02   2.2527356e-02   3.4610696e-04
   1.6620000e+03   1.5034130e+02  -9.4686790e-01   1.2377300e+00   3.9486470e-02   7.4228537e-01   5.2190729e-02   2.2394407e-02   3.4516833e-04
   1.6630000e+03   1.5017260e+02  -9.4504260e-01   1.2363640e+00   3.9424160e-02   7.4055208e-01   5.2310083e-02   2.2257846e-02   3.4418622e-04
   1.6640000e+03   1.5000400e+02  -9.4324050e-01   1.2350100e+00   3.9361940e-02   7.3831911e-01   5.2423202e-02   2.2120816e-02   3.4325226e-04
   1.6650000e+03   1.4983570e+02  -9.4146130e-01   1.2336610e+00   3.9299880e-02   7.3625887e-01   5.2523734e-02   2.1987965e-02   3.4230216e-04
   1.6660000e+03   1.4966760e+02  -9.3970810e-01   1.2323200e+00   3.9238000e-02   7.3417455e-01   5.2623271e-02   2.1850966e-02   3.4140106e-04
   1.6670000e+03   1.4949940e+02  -9.3797870e-01   1.2309840e+00   3.9176220e-02   7.3212783e-01   5.2709784e-02   2.1713692e-02   3.4048526e-04
   1.6680000e+03   1.4933200e+02  -9.3627360e-01   1.2296550e+00   3.9114590e-02   7.3011125e-01   5.2789049e-02   2.1578517e-02   3.3953908e-04
   1.6690000e+03   1.4916470e+02  -9.3459280e-01   1.2283350e+00   3.9053100e-02   7.2803832e-01   5.2861184e-02   2.1446751e-02   3.3869493e-04
   1.6700000e+03   1.4899760e+02  -9.3293380e-01   1.2270200e+00   3.8991730e-02   7.2600768e-01   5.2921447e-02   2.1313148e-02   3.3777709e-04
   1.6710000e+03   1.4883070e+02  -9.3130400e-01   1.2257130e+00   3.8930530e-02   7.2358046e-01   5.2977347e-02   2.1180237e-02   3.3692057e-04
   1.6720000e+03   1.4866420e+02  -9.2969700e-01   1.2244090e+00   3.8869450e-02   7.2136858e-01   5.3021678e-02   2.1048742e-02   3.3606266e-04
   1.6730000e+03   1.4849790e+02  -9.2811410e-01   1.2231120e+00   3.8808520e-02   7.1931626e-01   5.3060805e-02   2.0914380e-02   3.3519579e-04
   1.6740000e+03   1.4833160e+02  -9.2655750e-01   1.2218210e+00   3.8747680e-02   7.1728132e-01   5.3090940e-02   2.0782264e-02   3.3435481e-04
   1.6750000e+03   1.4816560e+02  -9.2502450e-01   1.2205320e+00   3.8686960e-02   7.1547548e-01   5.3110002e-02   2.0650916e-02   3.3347554e-04
   1.6760000e+03   1.4800020e+02  -9.2351790e-01   1.2192510e+00   3.8626400e-02   7.1324700e-01   5.3122562e-02   2.0523364e-02   3.3269019e-04
   1.6770000e+03   1.4783470e+02  -9.2203420e-01   1.2179730e+00   3.8565950e-02   7.1106337e-01   5.3126525e-02   2.0394517e-02   3.3188075e-04
   1.6780000e+03   1.4766950e+02  -9.2057780e-01   1.2167040e+00   3.8505610e-02   7.0907314e-01   5.3120871e-02   2.0269293e-02   3.3105705e-04
   1.6790000e+03   1.4750430e+02  -9.1914540e-01   1.2154350e+00   3.8445390e-02   7.0705886e-01   5.3106509e-02   2.0144039e-02   3.3024968e-04
   1.6800000e+03   1.4733990e+02  -9.1773890e-01   1.2141700e+00   3.8385260e-02   7.0489896e-01   5.3084329e-02   2.0016977e-02   3.2948752e-04
   1.6810000e+03   1.4717540e+02  -9.1635750e-01   1.2129110e+00   3.8325270e-02   7.0269200e-01   5.3052423e-02   1.9895304e-02   3.2870763e-04
   1.6820000e+03   1.4701070e+02  -9.1500000e-01   1.2116560e+00   3.8265370e-02   7.0106935e-01   5.3011155e-02   1.9772207e-02   3.2800081e-04
   1.6830000e+03   1.4684680e+02  -9.1366960e-01   1.2104020e+00   3.8205600e-02   6.9858457e-01   5.2961825e-02   1.9650901e-02   3.2722725e-04
   1.6840000e+03   1.4668290e+02  -9.1236540e-01   1.2091530e+00   3.8145900e-02   6.9677167e-01   5.2903548e-02   1.9534068e-02   3.2650327e-04
   1.6850000e+03   1.4651920e+02  -9.1108460e-01   1.2079060e+00   3.8086330e-02   6.9518084e-01   5.2835169e-02   1.9416007e-02   3.2582022e-04
   1.6860000e+03   1.4635600e+02  -9.0983040e-01   1.2066600e+00   3.8026870e-02   6.9301419e-01   5.2757699e-02   1.9300769e-02   3.2507962e-04
   1.6870000e+03   1.4619270e+02  -9.0860270e-01   1.2054160e+00   3.7967490e-02   6.9106424e-01   5.2672684e-02   1.9185776e-02   3.2438341e-04
   1.6880000e+03   1.4602970e+02  -9.0739930e-01   1.2041780e+00   3.7908210e-02   6.8914602e-01   5.2576689e-02   1.9072568e-02   3.2370772e-04
   1.6890000e+03   1.4586670e+02  -9.0622330e-01   1.2029400e+00   3.7849050e-02   6.8717086e-01   5.2472962e-02   1.8963382e-02   3.2303294e-04
   1.6900000e+03   1.4570440e+02  -9.0507180e-01   1.2017030e+00   3.7789920e-02   6.8521841e-01   5.2358411e-02   1.8853036e-02   3.2239216e-04
   1.6910000e+03   1.4554190e+02  -9.0394690e-01   1.2004660e+00   3.7730940e-02   6.8348835e-01   5.2236098e-02   1.8748237e-02   3.2171497e-04
   1.6920000e+03   1.4537980e+02  -9.0284900e-01   1.1992330e+00   3.7672010e-02   6.8174544e-01   5.2104994e-02   1.8644415e-02   3.2108993e-04
   1.6930000e+03   1.4521800e+02  -9.0177580e-01   1.1980000e+00   3.7613190e-02   6.7980880e-01   5.1962858e-02   1.8540095e-02   3.2046278e-04
   1.6940000e+03   1.4505620e+02  -9.0072960e-01   1.1967670e+00   3.7554420e-02   6.7808518e-01   5.1812980e-02   1.8440779e-02   3.1988178e-04
   1.6950000e+03   1.4489460e+02  -8.9970950e-01   1.1955340e+00   3.7495740e-02   6.7652104e-01   5.1653001e-02   1.8342941e-02   3.1930810e-04
   1.6960000e+03   1.4473350e+02  -8.9871560e-01   1.1943030e+00   3.7437190e-02   6.7464579e-01   5.1484387e-02   1.8245741e-02   3.1868616e-04
   1.6970000e+03   1.4457210e+02  -8.9774850e-01   1.1930690e+00   3.7378690e-02   6.7289746e-01   5.1306776e-02   1.8152423e-02   3.1810398e-04
   1.6980000e+03   1.4441140e+02  -8.9680770e-01   1.1918370e+00   3.7320200e-02   6.7136994e-01   5.1119676e-02   1.8059633e-02   3.1760170e-04
   1.6990000e+03   1.4425040e+02  -8.9589320e-01   1.1906060e+00   3.7261870e-02   6.7001065e-01   5.0923104e-02   1.7972808e-02   3.1701938e-04
   1.7000000e+03   1.4408980e+02  -8.9500540e-01   1.1893700e+00   3.7203540e-02   6.6833006e-01   5.0716875e-02   1.7882894e-02   3.1652226e-04
   1.7010000e+03   1.4392940e+02  -8.9414450e-01   1.1881400e+00   3.7145310e-02   6.6677219e-01   5.0502617e-02   1.7799197e-02   3.1601035e-04
   1.7020000e+03   1.4376950e+02  -8.9330890e-01   1.1869030e+00   3.7087160e-02   6.6494131e-01   5.0277449e-02   1.7714277e-02   3.1549829e-04
   1.7030000e+03   1.4360950e+02  -8.9249980e-01   1.1856660e+00   3.7029060e-02   6.6379871e-01   5.0044905e-02   1.7635965e-02   3.1503050e-04
   1.7040000e+03   1.4344950e+02  -8.9171650e-01   1.1844270e+00   3.6971030e-02   6.6226065e-01   4.9803673e-02   1.7557645e-02   3.1455989e-04
   1.7050000e+03   1.4329010e+02  -8.9095830e-01   1.1831890e+00   3.6913090e-02   6.6091207e-01   4.9553160e-02   1.7481733e-02   3.1408822e-04
   1.7060000e+03   1.4313060e+02  -8.9022390e-01   1.1819450e+00   3.6855210e-02   6.5979765e-01   4.9294081e-02   1.7408129e-02   3.1363725e-04
   1.7070000e+03   1.4297140e+02  -8.8951450e-01   1.1807050e+00   3.6797420e-02   6.5827742e-01   4.9027844e-02   1.7337259e-02   3.1321214e-04
   1.7080000e+03   1.4281250e+02  -8.8882880e-01   1.1794610e+00   3.6739700e-02   6.5698896e-01   4.8753022e-02   1.7271919e-02   3.1275847e-04
   1.7090000e+03   1.4265370e+02  -8.8816660e-01   1.1782160e+00   3.6682090e-02   6.5588431e-01   4.8470586e-02   1.7206762e-02   3.1233352e-04
   1.7100000e+03   1.4249540e+02  -8.8752710e-01   1.1769670e+00   3.6624510e-02   6.5436605e-01   4.8180132e-02   1.7139636e-02   3.1191276e-04
   1.7110000e+03   1.4233700e+02  -8.8691050e-01   1.1757190e+00   3.6567030e-02   6.5347192e-01   4.7882241e-02   1.7079596e-02   3.1152065e-04
   1.7120000e+03   1.4217890e+02  -8.8631630e-01   1.1744680e+00   3.6509670e-02   6.5193395e-01   4.7577358e-02   1.7020361e-02   3.1112056e-04
   1.7130000e+03   1.4202100e+02  -8.8574330e-01   1.1732140e+00   3.6452380e-02   6.5124462e-01   4.7265153e-02   1.6964604e-02   3.1071674e-04
   1.7140000e+03   1.4186330e+02  -8.8519230e-01   1.1719610e+00   3.6395180e-02   6.5013640e-01   4.6946365e-02   1.6910198e-02   3.1030059e-04
   1.7150000e+03   1.4170620e+02  -8.8466230e-01   1.1707010e+00   3.6338060e-02   6.4885348e-01   4.6621200e-02   1.6857332e-02   3.0995996e-04
   1.7160000e+03   1.4154900e+02  -8.8415270e-01   1.1694410e+00   3.6281070e-02   6.4772851e-01   4.6288529e-02   1.6807501e-02   3.0956114e-04
   1.7170000e+03   1.4139200e+02  -8.8366340e-01   1.1681780e+00   3.6224110e-02   6.4698497e-01   4.5950522e-02   1.6759694e-02   3.0918314e-04
   1.7180000e+03   1.4123540e+02  -8.8319370e-01   1.1669140e+00   3.6167310e-02   6.4584969e-01   4.5605809e-02   1.6715951e-02   3.0877362e-04
   1.7190000e+03   1.4107900e+02  -8.8274350e-01   1.1656450e+00   3.6110580e-02   6.4493428e-01   4.5255560e-02   1.6668926e-02   3.0842680e-04
   1.7200000e+03   1.4092280e+02  -8.8231240e-01   1.1643750e+00   3.6053930e-02   6.4404810e-01   4.4899648e-02   1.6631365e-02   3.0805304e-04
   1.7210000e+03   1.4076680e+02  -8.8190010e-01   1.1631020e+00   3.5997410e-02   6.4316903e-01   4.4538230e-02   1.6591372e-02   3.0765313e-04
   1.7220000e+03   1.4061130e+02  -8.8150550e-01   1.1618280e+00   3.5941020e-02   6.4222929e-01   4.4172169e-02   1.6554198e-02   3.0726110e-04
   1.7230000e+03   1.4045590e+02  -8.8112900e-01   1.1605470e+00   3.5884690e-02   6.4116135e-01   4.3800631e-02   1.6517355e-02   3.0690374e-04
   1.7240000e+03   1.4030070e+02  -8.8076990e-01   1.1592670e+00   3.5828500e-02   6.4076986e-01   4.3424570e-02   1.6484933e-02   3.0651072e-04
   1.7250000e+03   1.4014590e+02  -8.8042720e-01   1.1579810e+00   3.5772370e-02   6.3956712e-01   4.3043697e-02   1.6456398e-02   3.0616316e-04
   1.7260000e+03   1.3999130e+02  -8.8010190e-01   1.1566930e+00   3.5716390e-02   6.3899401e-01   4.2659060e-02   1.6425574e-02   3.0576154e-04
   1.7270000e+03   1.3983710e+02  -8.7979230e-01   1.1554010e+00   3.5660530e-02   6.3807374e-01   4.2270089e-02   1.6397312e-02   3.0539219e-04
   1.7280000e+03   1.3968280e+02  -8.7949850e-01   1.1541070e+00   3.5604760e-02   6.3774060e-01   4.1877374e-02   1.6373855e-02   3.0499345e-04
   1.7290000e+03   1.3952930e+02  -8.7922040e-01   1.1528080e+00   3.5549130e-02   6.3666336e-01   4.1481708e-02   1.6348198e-02   3.0457023e-04
   1.7300000e+03   1.3937570e+02  -8.7895730e-01   1.1515080e+00   3.5493640e-02   6.3594934e-01   4.1082287e-02   1.6328000e-02   3.0415200e-04
   1.7310000e+03   1.3922230e+02  -8.7870800e-01   1.1502030e+00   3.5438180e-02   6.3557866e-01   4.0679414e-02   1.6307392e-02   3.0374471e-04
   1.7320000e+03   1.3906960e+02  -8.7847340e-01   1.1488900e+00   3.5382930e-02   6.3488428e-01   4.0274578e-02   1.6287950e-02   3.0330254e-04
   1.7330000e+03   1.3891700e+02  -8.7825240e-01   1.1475780e+00   3.5327750e-02   6.3433114e-01   3.9866416e-02   1.6271868e-02   3.0287535e-04
   1.7340000e+03   1.3876470e+02  -8.7804440e-01   1.1462620e+00   3.5272740e-02   6.3347947e-01   3.9456330e-02   1.6254368e-02   3.0241720e-04
   1.7350000e+03   1.3861260e+02  -8.7784990e-01   1.1449410e+00   3.5217820e-02   6.3292201e-01   3.9044602e-02   1.6238133e-02   3.0196477e-04
   1.7360000e+03   1.3846100e+02  -8.7766800e-01   1.1436160e+00   3.5163020e-02   6.3242742e-01   3.8631261e-02   1.6227031e-02   3.0151904e-04
   1.7370000e+03   1.3830950e+02  -8.7749800e-01   1.1422850e+00   3.5108370e-02   6.3183810e-01   3.8215495e-02   1.6214903e-02   3.0106649e-04
   1.7380000e+03   1.3815860e+02  -8.7733940e-01   1.1409520e+00   3.5053870e-02   6.3117478e-01   3.7799967e-02   1.6202437e-02   3.0053396e-04
   1.7390000e+03   1.3800750e+02  -8.7719260e-01   1.1396150e+00   3.4999460e-02   6.3078351e-01   3.7382240e-02   1.6193999e-02   3.0003224e-04
   1.7400000e+03   1.3785730e+02  -8.7705640e-01   1.1382730e+00   3.4945200e-02   6.3049382e-01   3.6964778e-02   1.6185686e-02   2.9950067e-04
   1.7410000e+03   1.3770690e+02  -8.7693110e-01   1.1369270e+00   3.4891110e-02   6.2993306e-01   3.6547413e-02   1.6180049e-02   2.9892760e-04
   1.7420000e+03   1.3755710e+02  -8.7681560e-01   1.1355720e+00   3.4837160e-02   6.2924972e-01   3.6129122e-02   1.6173407e-02   2.9837233e-04
   1.7430000e+03   1.3740770e+02  -8.7670920e-01   1.1342170e+00   3.4783300e-02   6.2869425e-01   3.5711824e-02   1.6165948e-02   2.9780357e-04
   1.7440000e+03   1.3725860e+02  -8.7661310e-01   1.1328550e+00   3.4729610e-02   6.2836705e-01   3.5294582e-02   1.6161126e-02   2.9720358e-04
   1.7450000e+03   1.3710960e+02  -8.7652540e-01   1.1314910e+00   3.4676080e-02   6.2800853e-01   3.4878899e-02   1.6158908e-02   2.9654926e-04
   1.7460000e+03   1.3696110e+02  -8.7644610e-01   1.1301180e+00   3.4622680e-02   6.2727124e-01   3.4464321e-02   1.6153760e-02   2.9590718e-04
   1.7470000e+03   1.3681280e+02  -8.7637550e-01   1.1287420e+00   3.4569420e-02   6.2689372e-01   3.4051097e-02   1.6150952e-02   2.9527952e-04
   1.7480000e+03   1.3666480e+02  -8.7631220e-01   1.1273600e+00   3.4516340e-02   6.2654233e-01   3.3640299e-02   1.6146839e-02   2.9455537e-04
   1.7490000e+03   1.3651740e+02  -8.7625590e-01   1.1259740e+00   3.4463370e-02   6.2620341e-01   3.3231225e-02   1.6147677e-02   2.9381588e-04
   1.7500000e+03   1.3637040e+02  -8.7620680e-01   1.1245830e+00   3.4410570e-02   6.2585678e-01   3.2825026e-02   1.6147161e-02   2.9308125e-04
   1.7510000e+03   1.3622330e+02  -8.7616430e-01   1.1231870e+00   3.4357920e-02   6.2554759e-01   3.2421888e-02   1.6147017e-02   2.9232496e-04
   1.7520000e+03   1.3607690e+02  -8.7612730e-01   1.1217810e+00   3.4305420e-02   6.2499004e-01   3.2022003e-02   1.6145026e-02   2.9151707e-04
   1.7530000e+03   1.3593090e+02  -8.7609650e-01   1.1203740e+00   3.4253110e-02   6.2456286e-01   3.1625794e-02   1.6144466e-02   2.9068594e-04
   1.7540000e+03   1.3578510e+02  -8.7607020e-01   1.1189600e+00   3.4200930e-02   6.2441198e-01   3.1233167e-02   1.6144760e-02   2.8984733e-04
   1.7550000e+03   1.3563970e+02  -8.7604920e-01   1.1175400e+00   3.4148910e-02   6.2386289e-01   3.0845485e-02   1.6146929e-02   2.8898902e-04
   1.7560000e+03   1.3549470e+02  -8.7603200e-01   1.1161160e+00   3.4096980e-02   6.2351139e-01   3.0462065e-02   1.6145790e-02   2.8808468e-04
   1.7570000e+03   1.3534980e+02  -8.7601840e-01   1.1146880e+00   3.4045220e-02   6.2334488e-01   3.0083447e-02   1.6148275e-02   2.8720701e-04
   1.7580000e+03   1.3520550e+02  -8.7600860e-01   1.1132510e+00   3.3993640e-02   6.2282390e-01   2.9710614e-02   1.6147171e-02   2.8631245e-04
   1.7590000e+03   1.3506110e+02  -8.7600130e-01   1.1118120e+00   3.3942170e-02   6.2257145e-01   2.9343668e-02   1.6148874e-02   2.8534455e-04
   1.7600000e+03   1.3491770e+02  -8.7599730e-01   1.1103640e+00   3.3890860e-02   6.2202859e-01   2.8982953e-02   1.6149873e-02   2.8440368e-04
   1.7610000e+03   1.3477400e+02  -8.7599410e-01   1.1089160e+00   3.3839670e-02   6.2184117e-01   2.8628018e-02   1.6152140e-02   2.8345592e-04
   1.7620000e+03   1.3463110e+02  -8.7599330e-01   1.1074580e+00   3.3788690e-02   6.2168417e-01   2.8280326e-02   1.6149391e-02   2.8246337e-04
   1.7630000e+03   1.3448810e+02  -8.7599310e-01   1.1059980e+00   3.3737770e-02   6.2112469e-01   2.7940037e-02   1.6152164e-02   2.8145341e-04
   1.7640000e+03   1.3434570e+02  -8.7599420e-01   1.1045330e+00   3.3686990e-02   6.2108061e-01   2.7606966e-02   1.6151681e-02   2.8048377e-04
   1.7650000e+03   1.3420350e+02  -8.7599480e-01   1.1030600e+00   3.3636340e-02   6.2070144e-01   2.7281683e-02   1.6153063e-02   2.7946208e-04
   1.7660000e+03   1.3406170e+02  -8.7599610e-01   1.1015820e+00   3.3585840e-02   6.2033307e-01   2.6965713e-02   1.6151683e-02   2.7846428e-04
   1.7670000e+03   1.3392020e+02  -8.7599550e-01   1.1001010e+00   3.3535460e-02   6.2034682e-01   2.6657062e-02   1.6150157e-02   2.7744852e-04
   1.7680000e+03   1.3377890e+02  -8.7599470e-01   1.0986130e+00   3.3485210e-02   6.2027457e-01   2.6357833e-02   1.6151924e-02   2.7646249e-04
   1.7690000e+03   1.3363810e+02  -8.7599230e-01   1.0971220e+00   3.3435100e-02   6.2007803e-01   2.6068394e-02   1.6149552e-02   2.7543797e-04
   1.7700000e+03   1.3349740e+02  -8.7598720e-01   1.0956250e+00   3.3385110e-02   6.1968185e-01   2.5787796e-02   1.6148365e-02   2.7440713e-04
   1.7710000e+03   1.3335730e+02  -8.7597990e-01   1.0941220e+00   3.3335220e-02   6.1929495e-01   2.5517427e-02   1.6149485e-02   2.7341065e-04
   1.7720000e+03   1.3321730e+02  -8.7597010e-01   1.0926150e+00   3.3285470e-02   6.1941927e-01   2.5257516e-02   1.6144081e-02   2.7239896e-04
   1.7730000e+03   1.3307750e+02  -8.7595660e-01   1.0911030e+00   3.3235850e-02   6.1906996e-01   2.5007608e-02   1.6143738e-02   2.7138917e-04
   1.7740000e+03   1.3293820e+02  -8.7593950e-01   1.0895810e+00   3.3186330e-02   6.1900454e-01   2.4768831e-02   1.6140757e-02   2.7038667e-04
   1.7750000e+03   1.3279930e+02  -8.7591800e-01   1.0880600e+00   3.3136950e-02   6.1862788e-01   2.4540802e-02   1.6137575e-02   2.6939552e-04
   1.7760000e+03   1.3266050e+02  -8.7589190e-01   1.0865340e+00   3.3087670e-02   6.1893354e-01   2.4323936e-02   1.6135451e-02   2.6839952e-04
   1.7770000e+03   1.3252190e+02  -8.7586110e-01   1.0849990e+00   3.3038520e-02   6.1858413e-01   2.4119253e-02   1.6129534e-02   2.6743364e-04
   1.7780000e+03   1.3238350e+02  -8.7582400e-01   1.0834610e+00   3.2989480e-02   6.1849930e-01   2.3925508e-02   1.6125084e-02   2.6645034e-04
   1.7790000e+03   1.3224590e+02  -8.7578130e-01   1.0819180e+00   3.2940520e-02   6.1827852e-01   2.3743060e-02   1.6121012e-02   2.6552275e-04
   1.7800000e+03   1.3210830e+02  -8.7573160e-01   1.0803710e+00   3.2891710e-02   6.1807606e-01   2.3573135e-02   1.6115802e-02   2.6457103e-04
   1.7810000e+03   1.3197090e+02  -8.7567570e-01   1.0788190e+00   3.2842980e-02   6.1851048e-01   2.3415018e-02   1.6110212e-02   2.6366742e-04
   1.7820000e+03   1.3183400e+02  -8.7561210e-01   1.0772600e+00   3.2794400e-02   6.1814615e-01   2.3268867e-02   1.6104200e-02   2.6272721e-04
   1.7830000e+03   1.3169720e+02  -8.7554040e-01   1.0756980e+00   3.2745860e-02   6.1824156e-01   2.3134767e-02   1.6098556e-02   2.6187158e-04
   1.7840000e+03   1.3156070e+02  -8.7546060e-01   1.0741300e+00   3.2697460e-02   6.1801152e-01   2.3012515e-02   1.6088540e-02   2.6098868e-04
   1.7850000e+03   1.3142460e+02  -8.7537230e-01   1.0725550e+00   3.2649180e-02   6.1801028e-01   2.2902426e-02   1.6082267e-02   2.6013009e-04
   1.7860000e+03   1.3128840e+02  -8.7527480e-01   1.0709790e+00   3.2600950e-02   6.1793944e-01   2.2804011e-02   1.6072317e-02   2.5934279e-04
   1.7870000e+03   1.3115280e+02  -8.7516730e-01   1.0693970e+00   3.2552860e-02   6.1827462e-01   2.2717547e-02   1.6065096e-02   2.5853414e-04
   1.7880000e+03   1.3101760e+02  -8.7505050e-01   1.0678110e+00   3.2504830e-02   6.1816884e-01   2.2642802e-02   1.6055588e-02   2.5776227e-04
   1.7890000e+03   1.3088250e+02  -8.7492300e-01   1.0662200e+00   3.2456960e-02   6.1812948e-01   2.2579587e-02   1.6047174e-02   2.5696267e-04
   1.7900000e+03   1.3074770e+02  -8.7478390e-01   1.0646220e+00   3.2409140e-02   6.1848184e-01   2.2526859e-02   1.6037065e-02   2.5627014e-04
   1.7910000e+03   1.3061300e+02  -8.7463380e-01   1.0630200e+00   3.2361400e-02   6.1856303e-01   2.2486262e-02   1.6026174e-02   2.5556665e-04
   1.7920000e+03   1.3047880e+02  -8.7447170e-01   1.0614150e+00   3.2313800e-02   6.1848341e-01   2.2455349e-02   1.6013636e-02   2.5489743e-04
   1.7930000e+03   1.3034440e+02  -8.7429790e-01   1.0598030e+00   3.2266250e-02   6.1880282e-01   2.2436447e-02   1.6004766e-02   2.5425643e-04
   1.7940000e+03   1.3021070e+02  -8.7411120e-01   1.0581880e+00   3.2218780e-02   6.1911371e-01   2.2426623e-02   1.5991994e-02   2.5366849e-04
   1.7950000e+03   1.3007750e+02  -8.7391100e-01   1.0565690e+00   3.2171420e-02   6.1891397e-01   2.2426786e-02   1.5979379e-02   2.5310102e-04
   1.7960000e+03   1.2994410e+02  -8.7369740e-01   1.0549410e+00   3.2124160e-02   6.1929771e-01   2.2436228e-02   1.5967034e-02   2.5253970e-04
   1.7970000e+03   1.2981110e+02  -8.7346930e-01   1.0533140e+00   3.2076950e-02   6.1932839e-01   2.2454689e-02   1.5953188e-02   2.5200841e-04
   1.7980000e+03   1.2967840e+02  -8.7322720e-01   1.0516800e+00   3.2029820e-02   6.1943024e-01   2.2482755e-02   1.5940373e-02   2.5160441e-04
   1.7990000e+03   1.2954590e+02  -8.7297010e-01   1.0500410e+00   3.1982780e-02   6.1971202e-01   2.2517826e-02   1.5927194e-02   2.5115186e-04
   1.8000000e+03   1.2941350e+02  -8.7269790e-01   1.0483990e+00   3.1935840e-02   6.2008266e-01   2.2561813e-02   1.5913280e-02   2.5075479e-04
   1.8010000e+03   1.2928140e+02  -8.7240950e-01   1.0467490e+00   3.1888970e-02   6.2052562e-01   2.2612279e-02   1.5896944e-02   2.5040793e-04
   1.8020000e+03   1.2914960e+02  -8.7210520e-01   1.0450970e+00   3.1842150e-02   6.2067243e-01   2.2669925e-02   1.5884060e-02   2.5011751e-04
   1.8030000e+03   1.2901810e+02  -8.7178470e-01   1.0434380e+00   3.1795410e-02   6.2078453e-01   2.2733586e-02   1.5866307e-02   2.4987394e-04
   1.8040000e+03   1.2888680e+02  -8.7144740e-01   1.0417750e+00   3.1748770e-02   6.2124406e-01   2.2803120e-02   1.5853022e-02   2.4963927e-04
   1.8050000e+03   1.2875570e+02  -8.7109680e-01   1.0401110e+00   3.1702240e-02   6.2177703e-01   2.2879496e-02   1.5836085e-02   2.4942054e-04
   1.8060000e+03   1.2862470e+02  -8.7072780e-01   1.0384410e+00   3.1655730e-02   6.2227969e-01   2.2959741e-02   1.5818930e-02   2.4928145e-04
   1.8070000e+03   1.2849410e+02  -8.7034260e-01   1.0367680e+00   3.1609310e-02   6.2236278e-01   2.3045468e-02   1.5803863e-02   2.4920063e-04
   1.8080000e+03   1.2836400e+02  -8.6994260e-01   1.0350910e+00   3.1563010e-02   6.2283260e-01   2.3135185e-02   1.5787075e-02   2.4908436e-04
   1.8090000e+03   1.2823370e+02  -8.6952640e-01   1.0334100e+00   3.1516730e-02   6.2338432e-01   2.3228911e-02   1.5771723e-02   2.4906012e-04
   1.8100000e+03   1.2810380e+02  -8.6909220e-01   1.0317250e+00   3.1470530e-02   6.2385874e-01   2.3325582e-02   1.5756178e-02   2.4906627e-04
   1.8110000e+03   1.2797420e+02  -8.6864230e-01   1.0300360e+00   3.1424480e-02   6.2415219e-01   2.3426054e-02   1.5738955e-02   2.4906435e-04
   1.8120000e+03   1.2784470e+02  -8.6817680e-01   1.0283450e+00   3.1378440e-02   6.2486853e-01   2.3528012e-02   1.5724858e-02   2.4912867e-04
   1.8130000e+03   1.2771550e+02  -8.6769330e-01   1.0266500e+00   3.1332520e-02   6.2517717e-01   2.3631887e-02   1.5708275e-02   2.4923424e-04
   1.8140000e+03   1.2758650e+02  -8.6719450e-01   1.0249523e+00   3.1286640e-02   6.2571741e-01   2.3738929e-02   1.5690058e-02   2.4941434e-04
   1.8150000e+03   1.2745770e+02  -8.6667940e-01   1.0232529e+00   3.1240890e-02   6.2658635e-01   2.3848337e-02   1.5675394e-02   2.4955481e-04
   1.8160000e+03   1.2732930e+02  -8.6614760e-01   1.0215489e+00   3.1195200e-02   6.2678865e-01   2.3958333e-02   1.5658561e-02   2.4974724e-04
   1.8170000e+03   1.2720100e+02  -8.6559910e-01   1.0198443e+00   3.1149590e-02   6.2721217e-01   2.4068769e-02   1.5643342e-02   2.4997873e-04
   1.8180000e+03   1.2707270e+02  -8.6503390e-01   1.0181364e+00   3.1104050e-02   6.2814879e-01   2.4180245e-02   1.5628810e-02   2.5027780e-04
   1.8190000e+03   1.2694500e+02  -8.6445180e-01   1.0164229e+00   3.1058590e-02   6.2885080e-01   2.4293045e-02   1.5612807e-02   2.5056104e-04
   1.8200000e+03   1.2681740e+02  -8.6385330e-01   1.0147110e+00   3.1013250e-02   6.2900648e-01   2.4403167e-02   1.5597268e-02   2.5086405e-04
   1.8210000e+03   1.2668980e+02  -8.6323730e-01   1.0129948e+00   3.0967950e-02   6.2976165e-01   2.4516361e-02   1.5583156e-02   2.5127048e-04
   1.8220000e+03   1.2656270e+02  -8.6260430e-01   1.0112788e+00   3.0922730e-02   6.3028918e-01   2.4627244e-02   1.5568650e-02   2.5164985e-04
   1.8230000e+03   1.2643560e+02  -8.6195340e-01   1.0095569e+00   3.0877630e-02   6.3082066e-01   2.4737479e-02   1.5552764e-02   2.5205659e-04
   1.8240000e+03   1.2630890e+02  -8.6128740e-01   1.0078331e+00   3.0832590e-02   6.3148000e-01   2.4847420e-02   1.5538151e-02   2.5249857e-04
   1.8250000e+03   1.2618230e+02  -8.6060410e-01   1.0061131e+00   3.0787630e-02   6.3238966e-01   2.4954171e-02   1.5527003e-02   2.5300329e-04
   1.8260000e+03   1.2605570e+02  -8.5990350e-01   1.0043854e+00   3.0742750e-02   6.3318964e-01   2.5062106e-02   1.5512406e-02   2.5349058e-04
   1.8270000e+03   1.2592970e+02  -8.5918480e-01   1.0026595e+00   3.0697960e-02   6.3369447e-01   2.5167743e-02   1.5499976e-02   2.5406040e-04
   1.8280000e+03   1.2580370e+02  -8.5845030e-01   1.0009303e+00   3.0653270e-02   6.3429559e-01   2.5271075e-02   1.5487111e-02   2.5461434e-04
   1.8290000e+03   1.2567780e+02  -8.5769700e-01   9.9920280e-01   3.0608650e-02   6.3495228e-01   2.5373806e-02   1.5477023e-02   2.5522115e-04
   1.8300000e+03   1.2555220e+02  -8.5692890e-01   9.9747090e-01   3.0564120e-02   6.3590352e-01   2.5472693e-02   1.5464646e-02   2.5582999e-04
   1.8310000e+03   1.2542690e+02  -8.5614110e-01   9.9573890e-01   3.0519670e-02   6.3624741e-01   2.5570797e-02   1.5453443e-02   2.5647591e-04
   1.8320000e+03   1.2530190e+02  -8.5533730e-01   9.9400570e-01   3.0475280e-02   6.3686514e-01   2.5664805e-02   1.5442585e-02   2.5716663e-04
   1.8330000e+03   1.2517660e+02  -8.5451620e-01   9.9227250e-01   3.0430990e-02   6.3788717e-01   2.5757448e-02   1.5433293e-02   2.5786346e-04
   1.8340000e+03   1.2505220e+02  -8.5367650e-01   9.9053900e-01   3.0386820e-02   6.3835114e-01   2.5847214e-02   1.5424381e-02   2.5859098e-04
   1.8350000e+03   1.2492750e+02  -8.5281900e-01   9.8880350e-01   3.0342710e-02   6.3906186e-01   2.5934079e-02   1.5414972e-02   2.5934478e-04
   1.8360000e+03   1.2480290e+02  -8.5194530e-01   9.8706850e-01   3.0298700e-02   6.4001588e-01   2.6017633e-02   1.5406563e-02   2.6009984e-04
   1.8370000e+03   1.2467880e+02  -8.5105290e-01   9.8533330e-01   3.0254750e-02   6.4060367e-01   2.6098594e-02   1.5399367e-02   2.6090363e-04
   1.8380000e+03   1.2455490e+02  -8.5014360e-01   9.8359740e-01   3.0210890e-02   6.4129581e-01   2.6176007e-02   1.5392987e-02   2.6175950e-04
   1.8390000e+03   1.2443110e+02  -8.4921590e-01   9.8186120e-01   3.0167130e-02   6.4206463e-01   2.6250052e-02   1.5385874e-02   2.6254380e-04
   1.8400000e+03   1.2430730e+02  -8.4827010e-01   9.8012530e-01   3.0123440e-02   6.4281569e-01   2.6320515e-02   1.5380374e-02   2.6344384e-04
   1.8410000e+03   1.2418400e+02  -8.4730770e-01   9.7838950e-01   3.0079880e-02   6.4338929e-01   2.6388394e-02   1.5375242e-02   2.6431803e-04
   1.8420000e+03   1.2406090e+02  -8.4632630e-01   9.7665360e-01   3.0036340e-02   6.4396471e-01   2.6452176e-02   1.5370460e-02   2.6525214e-04
   1.8430000e+03   1.2393770e+02  -8.4532830e-01   9.7491850e-01   2.9992950e-02   6.4452723e-01   2.6512296e-02   1.5366206e-02   2.6616122e-04
   1.8440000e+03   1.2381480e+02  -8.4431170e-01   9.7318380e-01   2.9949590e-02   6.4533209e-01   2.6568307e-02   1.5363024e-02   2.6713294e-04
   1.8450000e+03   1.2369200e+02  -8.4327610e-01   9.7144980e-01   2.9906370e-02   6.4610199e-01   2.6622132e-02   1.5360061e-02   2.6809086e-04
   1.8460000e+03   1.2356940e+02  -8.4222370e-01   9.6971590e-01   2.9863220e-02   6.4717990e-01   2.6669983e-02   1.5357648e-02   2.6910190e-04
   1.8470000e+03   1.2344700e+02  -8.4115260e-01   9.6798350e-01   2.9820160e-02   6.4762438e-01   2.6715790e-02   1.5355944e-02   2.7008612e-04
   1.8480000e+03   1.2332480e+02  -8.4006340e-01   9.6625160e-01   2.9777180e-02   6.4836218e-01   2.6756471e-02   1.5354853e-02   2.7114277e-04
   1.8490000e+03   1.2320290e+02  -8.3895550e-01   9.6452140e-01   2.9734290e-02   6.4909346e-01   2.6794227e-02   1.5354381e-02   2.7217385e-04
   1.8500000e+03   1.2308120e+02  -8.3782960e-01   9.6279160e-01   2.9691480e-02   6.4946008e-01   2.6827987e-02   1.5353976e-02   2.7326258e-04
   1.8510000e+03   1.2295930e+02  -8.3668630e-01   9.6106330e-01   2.9648780e-02   6.5028781e-01   2.6857296e-02   1.5354774e-02   2.7434424e-04
   1.8520000e+03   1.2283810e+02  -8.3552370e-01   9.5933710e-01   2.9606160e-02   6.5103037e-01   2.6883870e-02   1.5355745e-02   2.7542508e-04
   1.8530000e+03   1.2271670e+02  -8.3434310e-01   9.5761190e-01   2.9563610e-02   6.5146980e-01   2.6906388e-02   1.5357395e-02   2.7655495e-04
   1.8540000e+03   1.2259550e+02  -8.3314530e-01   9.5588780e-01   2.9521180e-02   6.5221712e-01   2.6924905e-02   1.5359311e-02   2.7768200e-04
   1.8550000e+03   1.2247430e+02  -8.3193170e-01   9.5416630e-01   2.9478830e-02   6.5296657e-01   2.6939557e-02   1.5362328e-02   2.7882275e-04
   1.8560000e+03   1.2235370e+02  -8.3069920e-01   9.5244600e-01   2.9436560e-02   6.5348979e-01   2.6950958e-02   1.5365462e-02   2.7998445e-04
   1.8570000e+03   1.2223320e+02  -8.2945040e-01   9.5072800e-01   2.9394390e-02   6.5400251e-01   2.6958948e-02   1.5369172e-02   2.8109862e-04
   1.8580000e+03   1.2211270e+02  -8.2818580e-01   9.4901140e-01   2.9352260e-02   6.5464071e-01   2.6963812e-02   1.5373143e-02   2.8230783e-04
   1.8590000e+03   1.2199220e+02  -8.2690310e-01   9.4729770e-01   2.9310230e-02   6.5504534e-01   2.6964831e-02   1.5378201e-02   2.8345055e-04
   1.8600000e+03   1.2187200e+02  -8.2560610e-01   9.4558540e-01   2.9268290e-02   6.5580519e-01   2.6963203e-02   1.5383161e-02   2.8465552e-04
   1.8610000e+03   1.2175190e+02  -8.2429310e-01   9.4387560e-01   2.9226420e-02   6.5670464e-01   2.6959297e-02   1.5388822e-02   2.8581992e-04
   1.8620000e+03   1.2163210e+02  -8.2296320e-01   9.4216840e-01   2.9184640e-02   6.5704700e-01   2.6951155e-02   1.5394867e-02   2.8701011e-04
   1.8630000e+03   1.2151230e+02  -8.2161850e-01   9.4046350e-01   2.9142900e-02   6.5745216e-01   2.6942395e-02   1.5401477e-02   2.8822336e-04
   1.8640000e+03   1.2139280e+02  -8.2025880e-01   9.3876110e-01   2.9101280e-02   6.5821540e-01   2.6928894e-02   1.5408061e-02   2.8936729e-04
   1.8650000e+03   1.2127330e+02  -8.1888400e-01   9.3706130e-01   2.9059720e-02   6.5871542e-01   2.6913387e-02   1.5415527e-02   2.9056842e-04
   1.8660000e+03   1.2115370e+02  -8.1749560e-01   9.3536450e-01   2.9018230e-02   6.5943023e-01   2.6896588e-02   1.5423111e-02   2.9174598e-04
   1.8670000e+03   1.2103470e+02  -8.1609180e-01   9.3367070e-01   2.8976810e-02   6.5962869e-01   2.6875923e-02   1.5431202e-02   2.9290946e-04
   1.8680000e+03   1.2091580e+02  -8.1467510e-01   9.3197970e-01   2.8935490e-02   6.5999104e-01   2.6853145e-02   1.5439788e-02   2.9407311e-04
   1.8690000e+03   1.2079670e+02  -8.1324360e-01   9.3029150e-01   2.8894230e-02   6.6081768e-01   2.6829860e-02   1.5448164e-02   2.9522451e-04
   1.8700000e+03   1.2067790e+02  -8.1179840e-01   9.2860650e-01   2.8853030e-02   6.6131997e-01   2.6803332e-02   1.5456889e-02   2.9641068e-04
   1.8710000e+03   1.2055960e+02  -8.1034080e-01   9.2692490e-01   2.8811910e-02   6.6154150e-01   2.6776432e-02   1.5466195e-02   2.9751441e-04
   1.8720000e+03   1.2044080e+02  -8.0886940e-01   9.2524680e-01   2.8770860e-02   6.6204579e-01   2.6747527e-02   1.5475751e-02   2.9862171e-04
   1.8730000e+03   1.2032250e+02  -8.0738440e-01   9.2357210e-01   2.8729850e-02   6.6277653e-01   2.6716719e-02   1.5485479e-02   2.9975374e-04
   1.8740000e+03   1.2020430e+02  -8.0588750e-01   9.2190070e-01   2.8688950e-02   6.6302892e-01   2.6685149e-02   1.5495736e-02   3.0082711e-04
   1.8750000e+03   1.2008610e+02  -8.0437850e-01   9.2023340e-01   2.8648080e-02   6.6330175e-01   2.6651807e-02   1.5505439e-02   3.0190773e-04
   1.8760000e+03   1.1996810e+02  -8.0285720e-01   9.1856920e-01   2.8607310e-02   6.6370650e-01   2.6618327e-02   1.5515148e-02   3.0294153e-04
   1.8770000e+03   1.1985020e+02  -8.0132500e-01   9.1690920e-01   2.8566570e-02   6.6416460e-01   2.6583193e-02   1.5525689e-02   3.0400394e-04
   1.8780000e+03   1.1973240e+02  -7.9978020e-01   9.1525330e-01   2.8525920e-02   6.6459598e-01   2.6547525e-02   1.5536216e-02   3.0498521e-04
   1.8790000e+03   1.1961470e+02  -7.9822360e-01   9.1360110e-01   2.8485330e-02   6.6532850e-01   2.6511220e-02   1.5546435e-02   3.0595841e-04
   1.8800000e+03   1.1949720e+02  -7.9665630e-01   9.1195300e-01   2.8444800e-02   6.6542631e-01   2.6475752e-02   1.5556409e-02   3.0692183e-04
   1.8810000e+03   1.1938000e+02  -7.9507930e-01   9.1030950e-01   2.8404300e-02   6.6579276e-01   2.6438739e-02   1.5566774e-02   3.0789160e-04
   1.8820000e+03   1.1926240e+02  -7.9349050e-01   9.0866950e-01   2.8363880e-02   6.6632861e-01   2.6400702e-02   1.5576979e-02   3.0878227e-04
   1.8830000e+03   1.1914530e+02  -7.9189170e-01   9.0703470e-01   2.8323510e-02   6.6668734e-01   2.6363725e-02   1.5587522e-02   3.0964844e-04
   1.8840000e+03   1.1902820e+02  -7.9028230e-01   9.0540430e-01   2.8283220e-02   6.6702470e-01   2.6327236e-02   1.5597047e-02   3.1051558e-04
   1.8850000e+03   1.1891090e+02  -7.8866280e-01   9.0377820e-01   2.8242980e-02   6.6733657e-01   2.6289816e-02   1.5606725e-02   3.1128974e-04
   1.8860000e+03   1.1879430e+02  -7.8703620e-01   9.0215720e-01   2.8202790e-02   6.6730237e-01   2.6253468e-02   1.5616654e-02   3.1209970e-04
   1.8870000e+03   1.1867730e+02  -7.8539800e-01   9.0054070e-01   2.8162630e-02   6.6786277e-01   2.6217775e-02   1.5626107e-02   3.1286377e-04
   1.8880000e+03   1.1856080e+02  -7.8375130e-01   8.9892890e-01   2.8122540e-02   6.6798666e-01   2.6182876e-02   1.5635053e-02   3.1356321e-04
   1.8890000e+03   1.1844400e+02  -7.8209430e-01   8.9732250e-01   2.8082500e-02   6.6857460e-01   2.6148113e-02   1.5643804e-02   3.1421448e-04
   1.8900000e+03   1.1832770e+02  -7.8043060e-01   8.9572130e-01   2.8042530e-02   6.6888930e-01   2.6114270e-02   1.5652392e-02   3.1487241e-04
   1.8910000e+03   1.1821120e+02  -7.7875830e-01   8.9412490e-01   2.8002610e-02   6.6899474e-01   2.6081669e-02   1.5660226e-02   3.1541992e-04
   1.8920000e+03   1.1809490e+02  -7.7707720e-01   8.9253410e-01   2.7962720e-02   6.6923264e-01   2.6050205e-02   1.5667840e-02   3.1593525e-04
   1.8930000e+03   1.1797860e+02  -7.7538930e-01   8.9094800e-01   2.7922890e-02   6.6963111e-01   2.6019584e-02   1.5675037e-02   3.1643474e-04
   1.8940000e+03   1.1786240e+02  -7.7369230e-01   8.8936820e-01   2.7883090e-02   6.7000633e-01   2.5991330e-02   1.5681598e-02   3.1689982e-04
   1.8950000e+03   1.1774650e+02  -7.7198890e-01   8.8779340e-01   2.7843350e-02   6.6987482e-01   2.5963434e-02   1.5687809e-02   3.1727127e-04
   1.8960000e+03   1.1763040e+02  -7.7027730e-01   8.8622480e-01   2.7803680e-02   6.7030394e-01   2.5938073e-02   1.5692954e-02   3.1763689e-04
   1.8970000e+03   1.1751460e+02  -7.6856000e-01   8.8466180e-01   2.7764000e-02   6.7023217e-01   2.5913740e-02   1.5698090e-02   3.1793875e-04
   1.8980000e+03   1.1739850e+02  -7.6683590e-01   8.8310460e-01   2.7724420e-02   6.7076445e-01   2.5891513e-02   1.5702432e-02   3.1817676e-04
   1.8990000e+03   1.1728300e+02  -7.6510540e-01   8.8155320e-01   2.7684850e-02   6.7087422e-01   2.5870858e-02   1.5705746e-02   3.1836854e-04
   1.9000000e+03   1.1716710e+02  -7.6336890e-01   8.8000800e-01   2.7645340e-02   6.7083405e-01   2.5852311e-02   1.5708821e-02   3.1848601e-04
   1.9010000e+03   1.1705160e+02  -7.6162570e-01   8.7846940e-01   2.7605850e-02   6.7110724e-01   2.5835465e-02   1.5710805e-02   3.1859965e-04
   1.9020000e+03   1.1693600e+02  -7.5987820e-01   8.7693610e-01   2.7566400e-02   6.7126630e-01   2.5820852e-02   1.5711966e-02   3.1864530e-04
   1.9030000e+03   1.1682050e+02  -7.5812520e-01   8.7540930e-01   2.7527010e-02   6.7144144e-01   2.5809084e-02   1.5712272e-02   3.1858763e-04
   1.9040000e+03   1.1670500e+02  -7.5636710e-01   8.7388900e-01   2.7487650e-02   6.7157113e-01   2.5799170e-02   1.5711810e-02   3.1849689e-04
   1.9050000e+03   1.1658970e+02  -7.5460450e-01   8.7237440e-01   2.7448340e-02   6.7189683e-01   2.5791649e-02   1.5710530e-02   3.1838260e-04
   1.9060000e+03   1.1647460e+02  -7.5283800e-01   8.7086630e-01   2.7409070e-02   6.7180738e-01   2.5786658e-02   1.5708246e-02   3.1818129e-04
   1.9070000e+03   1.1635920e+02  -7.5106750e-01   8.6936400e-01   2.7369840e-02   6.7207387e-01   2.5784335e-02   1.5705280e-02   3.1799419e-04
   1.9080000e+03   1.1624420e+02  -7.4929400e-01   8.6786810e-01   2.7330640e-02   6.7190059e-01   2.5785112e-02   1.5701351e-02   3.1771173e-04
   1.9090000e+03   1.1612920e+02  -7.4751690e-01   8.6637830e-01   2.7291560e-02   6.7190059e-01   2.5788216e-02   1.5696382e-02   3.1738285e-04
   1.9100000e+03   1.1601410e+02  -7.4573760e-01   8.6489480e-01   2.7252450e-02   6.7233696e-01   2.5794477e-02   1.5690658e-02   3.1704202e-04
   1.9110000e+03   1.1589920e+02  -7.4395580e-01   8.6341700e-01   2.7213400e-02   6.7230066e-01   2.5803520e-02   1.5683791e-02   3.1661896e-04
   1.9120000e+03   1.1578460e+02  -7.4217190e-01   8.6194610e-01   2.7174380e-02   6.7260641e-01   2.5815257e-02   1.5676788e-02   3.1620745e-04
   1.9130000e+03   1.1567000e+02  -7.4038620e-01   8.6048060e-01   2.7135450e-02   6.7206051e-01   2.5830159e-02   1.5668036e-02   3.1573434e-04
   1.9140000e+03   1.1555540e+02  -7.3859940e-01   8.5902170e-01   2.7096540e-02   6.7222238e-01   2.5848363e-02   1.5658234e-02   3.1521781e-04
   1.9150000e+03   1.1544080e+02  -7.3681150e-01   8.5756890e-01   2.7057710e-02   6.7236313e-01   2.5869368e-02   1.5647279e-02   3.1463205e-04
   1.9160000e+03   1.1532650e+02  -7.3502330e-01   8.5612200e-01   2.7018910e-02   6.7224933e-01   2.5893779e-02   1.5635974e-02   3.1404881e-04
   1.9170000e+03   1.1521200e+02  -7.3323430e-01   8.5468120e-01   2.6980160e-02   6.7238200e-01   2.5920772e-02   1.5623050e-02   3.1345186e-04
   1.9180000e+03   1.1509780e+02  -7.3144560e-01   8.5324710e-01   2.6941470e-02   6.7223868e-01   2.5951174e-02   1.5609750e-02   3.1276609e-04
   1.9190000e+03   1.1498380e+02  -7.2965750e-01   8.5181900e-01   2.6902810e-02   6.7223438e-01   2.5984556e-02   1.5595132e-02   3.1210680e-04
   1.9200000e+03   1.1486960e+02  -7.2786970e-01   8.5039660e-01   2.6864230e-02   6.7194712e-01   2.6021004e-02   1.5579083e-02   3.1142517e-04
   1.9210000e+03   1.1475560e+02  -7.2608350e-01   8.4898070e-01   2.6825660e-02   6.7191521e-01   2.6060923e-02   1.5562346e-02   3.1067379e-04
   1.9220000e+03   1.1464170e+02  -7.2429860e-01   8.4757080e-01   2.6787180e-02   6.7197620e-01   2.6103145e-02   1.5544474e-02   3.0995260e-04
   1.9230000e+03   1.1452780e+02  -7.2251600e-01   8.4616710e-01   2.6748790e-02   6.7193614e-01   2.6148700e-02   1.5525749e-02   3.0912644e-04
   1.9240000e+03   1.1441430e+02  -7.2073480e-01   8.4476930e-01   2.6710400e-02   6.7163400e-01   2.6197550e-02   1.5505648e-02   3.0830395e-04
   1.9250000e+03   1.1430040e+02  -7.1895660e-01   8.4337820e-01   2.6672040e-02   6.7168812e-01   2.6248628e-02   1.5484631e-02   3.0751405e-04
   1.9260000e+03   1.1418700e+02  -7.1718120e-01   8.4199280e-01   2.6633790e-02   6.7144041e-01   2.6303197e-02   1.5462210e-02   3.0663948e-04
   1.9270000e+03   1.1407370e+02  -7.1540870e-01   8.4061340e-01   2.6595570e-02   6.7114745e-01   2.6360160e-02   1.5439080e-02   3.0574283e-04
   1.9280000e+03   1.1396040e+02  -7.1364050e-01   8.3924040e-01   2.6557420e-02   6.7089115e-01   2.6420105e-02   1.5414500e-02   3.0488035e-04
   1.9290000e+03   1.1384730e+02  -7.1187620e-01   8.3787360e-01   2.6519330e-02   6.7089659e-01   2.6482756e-02   1.5389121e-02   3.0397811e-04
   1.9300000e+03   1.1373410e+02  -7.1011570e-01   8.3651300e-01   2.6481290e-02   6.7069507e-01   2.6547589e-02   1.5362604e-02   3.0304965e-04
   1.9310000e+03   1.1362120e+02  -7.0835950e-01   8.3515850e-01   2.6443310e-02   6.7013312e-01   2.6614872e-02   1.5334760e-02   3.0208134e-04
   1.9320000e+03   1.1350830e+02  -7.0660870e-01   8.3381000e-01   2.6405390e-02   6.7018705e-01   2.6684409e-02   1.5306202e-02   3.0113443e-04
   1.9330000e+03   1.1339570e+02  -7.0486340e-01   8.3246810e-01   2.6367520e-02   6.6982154e-01   2.6756535e-02   1.5276549e-02   3.0018552e-04
   1.9340000e+03   1.1328290e+02  -7.0312340e-01   8.3113140e-01   2.6329730e-02   6.6917320e-01   2.6830664e-02   1.5245322e-02   2.9918673e-04
   1.9350000e+03   1.1317040e+02  -7.0138920e-01   8.2980140e-01   2.6291960e-02   6.6901124e-01   2.6906612e-02   1.5212831e-02   2.9819256e-04
   1.9360000e+03   1.1305800e+02  -6.9966220e-01   8.2847750e-01   2.6254290e-02   6.6876586e-01   2.6984987e-02   1.5179484e-02   2.9719990e-04
   1.9370000e+03   1.1294550e+02  -6.9794150e-01   8.2715960e-01   2.6216700e-02   6.6845631e-01   2.7064734e-02   1.5144820e-02   2.9616609e-04
   1.9380000e+03   1.1283320e+02  -6.9622790e-01   8.2584800e-01   2.6179130e-02   6.6819854e-01   2.7146154e-02   1.5109668e-02   2.9514459e-04
   1.9390000e+03   1.1272130e+02  -6.9452180e-01   8.2454300e-01   2.6141660e-02   6.6763813e-01   2.7229037e-02   1.5072906e-02   2.9411554e-04
   1.9400000e+03   1.1260930e+02  -6.9282340e-01   8.2324340e-01   2.6104230e-02   6.6702941e-01   2.7313552e-02   1.5034924e-02   2.9308993e-04
   1.9410000e+03   1.1249700e+02  -6.9113310e-01   8.2195020e-01   2.6066880e-02   6.6684931e-01   2.7399104e-02   1.4996179e-02   2.9203718e-04
   1.9420000e+03   1.1238540e+02  -6.8945110e-01   8.2066310e-01   2.6029560e-02   6.6655436e-01   2.7485665e-02   1.4955763e-02   2.9098757e-04
   1.9430000e+03   1.1227370e+02  -6.8777810e-01   8.1938190e-01   2.5992360e-02   6.6604055e-01   2.7573096e-02   1.4914157e-02   2.8993454e-04
   1.9440000e+03   1.1216240e+02  -6.8611420e-01   8.1810700e-01   2.5955210e-02   6.6534806e-01   2.7661518e-02   1.4871997e-02   2.8882997e-04
   1.9450000e+03   1.1205090e+02  -6.8446020e-01   8.1683880e-01   2.5918110e-02   6.6495020e-01   2.7750403e-02   1.4828573e-02   2.8779262e-04
   1.9460000e+03   1.1193970e+02  -6.8281550e-01   8.1557610e-01   2.5881080e-02   6.6422688e-01   2.7839702e-02   1.4783739e-02   2.8672609e-04
   1.9470000e+03   1.1182860e+02  -6.8118120e-01   8.1431950e-01   2.5844150e-02   6.6363983e-01   2.7929503e-02   1.4737867e-02   2.8564384e-04
   1.9480000e+03   1.1171720e+02  -6.7955760e-01   8.1306890e-01   2.5807280e-02   6.6339343e-01   2.8019516e-02   1.4691280e-02   2.8458175e-04
   1.9490000e+03   1.1160650e+02  -6.7794520e-01   8.1182510e-01   2.5770450e-02   6.6244551e-01   2.8109944e-02   1.4643302e-02   2.8350598e-04
   1.9500000e+03   1.1149580e+02  -6.7634340e-01   8.1058690e-01   2.5733690e-02   6.6201876e-01   2.8199394e-02   1.4594085e-02   2.8246042e-04
   1.9510000e+03   1.1138490e+02  -6.7475360e-01   8.0935510e-01   2.5697010e-02   6.6147973e-01   2.8288681e-02   1.4544033e-02   2.8136531e-04
   1.9520000e+03   1.1127440e+02  -6.7317580e-01   8.0812920e-01   2.5660420e-02   6.6065476e-01   2.8377565e-02   1.4492644e-02   2.8026891e-04
   1.9530000e+03   1.1116410e+02  -6.7160940e-01   8.0690900e-01   2.5623900e-02   6.5987481e-01   2.8465942e-02   1.4439976e-02   2.7922851e-04
   1.9540000e+03   1.1105360e+02  -6.7005470e-01   8.0569550e-01   2.5587440e-02   6.5948232e-01   2.8553511e-02   1.4386769e-02   2.7816417e-04
   1.9550000e+03   1.1094340e+02  -6.6851280e-01   8.0448700e-01   2.5551100e-02   6.5893183e-01   2.8639948e-02   1.4332213e-02   2.7706633e-04
   1.9560000e+03   1.1083350e+02  -6.6698290e-01   8.0328540e-01   2.5514780e-02   6.5779636e-01   2.8725746e-02   1.4276829e-02   2.7603990e-04
   1.9570000e+03   1.1072350e+02  -6.6546500e-01   8.0208940e-01   2.5478550e-02   6.5727421e-01   2.8810677e-02   1.4220826e-02   2.7497223e-04
   1.9580000e+03   1.1061370e+02  -6.6395990e-01   8.0089840e-01   2.5442430e-02   6.5619917e-01   2.8894499e-02   1.4163651e-02   2.7389090e-04
   1.9590000e+03   1.1050400e+02  -6.6246730e-01   7.9971430e-01   2.5406350e-02   6.5576351e-01   2.8976165e-02   1.4105413e-02   2.7283272e-04
   1.9600000e+03   1.1039450e+02  -6.6098750e-01   7.9853510e-01   2.5370390e-02   6.5496365e-01   2.9057604e-02   1.4046866e-02   2.7175859e-04
   1.9610000e+03   1.1028490e+02  -6.5952030e-01   7.9736170e-01   2.5334490e-02   6.5408893e-01   2.9137263e-02   1.3986923e-02   2.7069275e-04
   1.9620000e+03   1.1017580e+02  -6.5806650e-01   7.9619420e-01   2.5298640e-02   6.5343516e-01   2.9215722e-02   1.3926722e-02   2.6964575e-04
   1.9630000e+03   1.1006680e+02  -6.5662530e-01   7.9503230e-01   2.5262920e-02   6.5232964e-01   2.9291934e-02   1.3865268e-02   2.6854044e-04
   1.9640000e+03   1.0995760e+02  -6.5519770e-01   7.9387540e-01   2.5227250e-02   6.5169202e-01   2.9366911e-02   1.3803431e-02   2.6751230e-04
   1.9650000e+03   1.0984880e+02  -6.5378340e-01   7.9272440e-01   2.5191720e-02   6.5070369e-01   2.9439382e-02   1.3740620e-02   2.6643618e-04
   1.9660000e+03   1.0973980e+02  -6.5238260e-01   7.9157850e-01   2.5156250e-02   6.5011517e-01   2.9510725e-02   1.3676853e-02   2.6539661e-04
   1.9670000e+03   1.0963120e+02  -6.5099480e-01   7.9043850e-01   2.5120830e-02   6.4917346e-01   2.9579639e-02   1.3613213e-02   2.6434989e-04
   1.9680000e+03   1.0952280e+02  -6.4962120e-01   7.8930330e-01   2.5085560e-02   6.4851948e-01   2.9646554e-02   1.3548428e-02   2.6327229e-04
   1.9690000e+03   1.0941430e+02  -6.4826150e-01   7.8817350e-01   2.5050340e-02   6.4761924e-01   2.9710997e-02   1.3483718e-02   2.6221996e-04
   1.9700000e+03   1.0930630e+02  -6.4691540e-01   7.8704920e-01   2.5015200e-02   6.4653883e-01   2.9773372e-02   1.3417986e-02   2.6118946e-04
   1.9710000e+03   1.0919800e+02  -6.4558330e-01   7.8592980e-01   2.4980210e-02   6.4587512e-01   2.9833071e-02   1.3351867e-02   2.6012364e-04
   1.9720000e+03   1.0909020e+02  -6.4426600e-01   7.8481570e-01   2.4945280e-02   6.4489806e-01   2.9890950e-02   1.3285312e-02   2.5909879e-04
   1.9730000e+03   1.0898200e+02  -6.4296300e-01   7.8370660e-01   2.4910440e-02   6.4427220e-01   2.9945644e-02   1.3218340e-02   2.5804453e-04
   1.9740000e+03   1.0887440e+02  -6.4167330e-01   7.8260270e-01   2.4875690e-02   6.4341713e-01   2.9997633e-02   1.3151096e-02   2.5698242e-04
   1.9750000e+03   1.0876670e+02  -6.4039890e-01   7.8150340e-01   2.4841040e-02   6.4235297e-01   3.0047258e-02   1.3082783e-02   2.5597035e-04
   1.9760000e+03   1.0865920e+02  -6.3913910e-01   7.8040940e-01   2.4806500e-02   6.4165165e-01   3.0094277e-02   1.3014907e-02   2.5489379e-04
   1.9770000e+03   1.0855190e+02  -6.3789440e-01   7.7932010e-01   2.4772050e-02   6.4038868e-01   3.0138272e-02   1.2946469e-02   2.5387602e-04
   1.9780000e+03   1.0844470e+02  -6.3666460e-01   7.7823590e-01   2.4737690e-02   6.3969664e-01   3.0179457e-02   1.2878490e-02   2.5284767e-04
   1.9790000e+03   1.0833780e+02  -6.3544940e-01   7.7715620e-01   2.4703440e-02   6.3876962e-01   3.0216956e-02   1.2809266e-02   2.5181682e-04
   1.9800000e+03   1.0823070e+02  -6.3424940e-01   7.7608150e-01   2.4669290e-02   6.3821836e-01   3.0251266e-02   1.2740459e-02   2.5078961e-04
   1.9810000e+03   1.0812380e+02  -6.3306490e-01   7.7501170e-01   2.4635250e-02   6.3711883e-01   3.0283183e-02   1.2671190e-02   2.4975776e-04
   1.9820000e+03   1.0801730e+02  -6.3189570e-01   7.7394590e-01   2.4601300e-02   6.3634181e-01   3.0311319e-02   1.2601607e-02   2.4873584e-04
   1.9830000e+03   1.0791070e+02  -6.3074240e-01   7.7288540e-01   2.4567480e-02   6.3551380e-01   3.0336404e-02   1.2532784e-02   2.4771812e-04
   1.9840000e+03   1.0780420e+02  -6.2960400e-01   7.7182900e-01   2.4533760e-02   6.3465700e-01   3.0357783e-02   1.2463265e-02   2.4668845e-04
   1.9850000e+03   1.0769790e+02  -6.2848200e-01   7.7077750e-01   2.4500110e-02   6.3399359e-01   3.0375942e-02   1.2394181e-02   2.4571939e-04
   1.9860000e+03   1.0759190e+02  -6.2737580e-01   7.6973010e-01   2.4466610e-02   6.3294470e-01   3.0390598e-02   1.2324904e-02   2.4465808e-04
   1.9870000e+03   1.0748580e+02  -6.2628560e-01   7.6868760e-01   2.4433210e-02   6.3240279e-01   3.0401133e-02   1.2255882e-02   2.4364062e-04
   1.9880000e+03   1.0738000e+02  -6.2521140e-01   7.6764880e-01   2.4399910e-02   6.3146532e-01   3.0409010e-02   1.2186620e-02   2.4265539e-04
   1.9890000e+03   1.0727440e+02  -6.2415380e-01   7.6661520e-01   2.4366720e-02   6.3063552e-01   3.0412094e-02   1.2118088e-02   2.4165611e-04
   1.9900000e+03   1.0716850e+02  -6.2311180e-01   7.6558580e-01   2.4333660e-02   6.3022840e-01   3.0411275e-02   1.2049176e-02   2.4061797e-04
   1.9910000e+03   1.0706300e+02  -6.2208690e-01   7.6456010e-01   2.4300690e-02   6.2946856e-01   3.0407250e-02   1.1981126e-02   2.3965949e-04
   1.9920000e+03   1.0695780e+02  -6.2107900e-01   7.6353870e-01   2.4267840e-02   6.2822657e-01   3.0399510e-02   1.1912564e-02   2.3863244e-04
   1.9930000e+03   1.0685250e+02  -6.2008730e-01   7.6252150e-01   2.4235120e-02   6.2757687e-01   3.0387136e-02   1.1844916e-02   2.3764808e-04
   1.9940000e+03   1.0674750e+02  -6.1911240e-01   7.6150830e-01   2.4202500e-02   6.2710804e-01   3.0370227e-02   1.1777498e-02   2.3665810e-04
   1.9950000e+03   1.0664260e+02  -6.1815430e-01   7.6049970e-01   2.4170000e-02   6.2614201e-01   3.0350195e-02   1.1710611e-02   2.3568352e-04
   1.9960000e+03   1.0653750e+02  -6.1721420e-01   7.5949470e-01   2.4137630e-02   6.2570001e-01   3.0326237e-02   1.1644138e-02   2.3468740e-04
   1.9970000e+03   1.0643300e+02  -6.1629100e-01   7.5849380e-01   2.4105370e-02   6.2483829e-01   3.0297062e-02   1.1577886e-02   2.3369928e-04
   1.9980000e+03   1.0632840e+02  -6.1538500e-01   7.5749650e-01   2.4073230e-02   6.2455428e-01   3.0264010e-02   1.1511882e-02   2.3272310e-04
   1.9990000e+03   1.0622410e+02  -6.1449620e-01   7.5650340e-01   2.4041230e-02   6.2409356e-01   3.0226416e-02   1.1446625e-02   2.3172374e-04
   2.0000000e+03   1.0611960e+02  -6.1362550e-01   7.5551410e-01   2.4009340e-02   6.2324834e-01   3.0184937e-02   1.1382099e-02   2.3074200e-04
   2.0010000e+03   1.0601560e+02  -6.1277250e-01   7.5452840e-01   2.3977560e-02   6.2270596e-01   3.0138610e-02   1.1318046e-02   2.2977518e-04
   2.0020000e+03   1.0591200e+02  -6.1193640e-01   7.5354610e-01   2.3945910e-02   6.2190978e-01   3.0087701e-02   1.1254546e-02   2.2878503e-04
   2.0030000e+03   1.0580800e+02  -6.1111770e-01   7.5256790e-01   2.3914380e-02   6.2145171e-01   3.0032830e-02   1.1192287e-02   2.2779771e-04
   2.0040000e+03   1.0570410e+02  -6.1031640e-01   7.5159270e-01   2.3882960e-02   6.2106404e-01   2.9973402e-02   1.1129999e-02   2.2683183e-04
   2.0050000e+03   1.0560060e+02  -6.0953110e-01   7.5062100e-01   2.3851660e-02   6.2032361e-01   2.9909696e-02   1.1068787e-02   2.2590412e-04
   2.0060000e+03   1.0549700e+02  -6.0876320e-01   7.4965220e-01   2.3820470e-02   6.2009605e-01   2.9841773e-02   1.1007883e-02   2.2492177e-04
   2.0070000e+03   1.0539390e+02  -6.0801090e-01   7.4868620e-01   2.3789390e-02   6.1950759e-01   2.9769089e-02   1.0948097e-02   2.2396026e-04
   2.0080000e+03   1.0529080e+02  -6.0727420e-01   7.4772340e-01   2.3758410e-02   6.1907975e-01   2.9692561e-02   1.0889003e-02   2.2300874e-04
   2.0090000e+03   1.0518780e+02  -6.0655420e-01   7.4676290e-01   2.3727500e-02   6.1856174e-01   2.9611643e-02   1.0830541e-02   2.2210858e-04
   2.0100000e+03   1.0508480e+02  -6.0584850e-01   7.4580530e-01   2.3696700e-02   6.1811178e-01   2.9527068e-02   1.0773443e-02   2.2116655e-04
   2.0110000e+03   1.0498200e+02  -6.0515860e-01   7.4484980e-01   2.3666030e-02   6.1778349e-01   2.9438220e-02   1.0716437e-02   2.2025509e-04
   2.0120000e+03   1.0487920e+02  -6.0448310e-01   7.4389700e-01   2.3635440e-02   6.1747493e-01   2.9344847e-02   1.0660795e-02   2.1933559e-04
   2.0130000e+03   1.0477660e+02  -6.0382250e-01   7.4294560e-01   2.3604950e-02   6.1725219e-01   2.9247516e-02   1.0605850e-02   2.1843591e-04
   2.0140000e+03   1.0467460e+02  -6.0317650e-01   7.4199680e-01   2.3574500e-02   6.1680669e-01   2.9146509e-02   1.0551883e-02   2.1758202e-04
   2.0150000e+03   1.0457200e+02  -6.0254450e-01   7.4104950e-01   2.3544150e-02   6.1650322e-01   2.9041334e-02   1.0498692e-02   2.1673216e-04
   2.0160000e+03   1.0447010e+02  -6.0192610e-01   7.4010440e-01   2.3513890e-02   6.1610956e-01   2.8932498e-02   1.0446626e-02   2.1588823e-04
   2.0170000e+03   1.0436820e+02  -6.0132190e-01   7.3916020e-01   2.3483720e-02   6.1575479e-01   2.8820311e-02   1.0395079e-02   2.1505250e-04
   2.0180000e+03   1.0426630e+02  -6.0073020e-01   7.3821790e-01   2.3453610e-02   6.1536332e-01   2.8702668e-02   1.0345280e-02   2.1426643e-04
   2.0190000e+03   1.0416470e+02  -6.0015200e-01   7.3727690e-01   2.3423560e-02   6.1506459e-01   2.8582748e-02   1.0295761e-02   2.1346333e-04
   2.0200000e+03   1.0406300e+02  -5.9958680e-01   7.3633690e-01   2.3393590e-02   6.1489909e-01   2.8459027e-02   1.0247446e-02   2.1267670e-04
   2.0210000e+03   1.0396150e+02  -5.9903380e-01   7.3539840e-01   2.3363680e-02   6.1475546e-01   2.8330723e-02   1.0200440e-02   2.1192034e-04
   2.0220000e+03   1.0386010e+02  -5.9849350e-01   7.3446020e-01   2.3333840e-02   6.1458540e-01   2.8199620e-02   1.0153797e-02   2.1116995e-04
   2.0230000e+03   1.0375920e+02  -5.9796530e-01   7.3352320e-01   2.3304060e-02   6.1419899e-01   2.8064911e-02   1.0108422e-02   2.1045946e-04
   2.0240000e+03   1.0365800e+02  -5.9744830e-01   7.3258670e-01   2.3274350e-02   6.1365825e-01   2.7926741e-02   1.0064159e-02   2.0975883e-04
   2.0250000e+03   1.0355680e+02  -5.9694360e-01   7.3165050e-01   2.3244670e-02   6.1367487e-01   2.7784795e-02   1.0020758e-02   2.0907713e-04
   2.0260000e+03   1.0345620e+02  -5.9644950e-01   7.3071490e-01   2.3215040e-02   6.1340376e-01   2.7639883e-02   9.9787491e-03   2.0844803e-04
   2.0270000e+03   1.0335560e+02  -5.9596640e-01   7.2977960e-01   2.3185500e-02   6.1321814e-01   2.7491053e-02   9.9377183e-03   2.0781888e-04
   2.0280000e+03   1.0325490e+02  -5.9549480e-01   7.2884400e-01   2.3155960e-02   6.1285805e-01   2.7339861e-02   9.8975765e-03   2.0721462e-04
   2.0290000e+03   1.0315460e+02  -5.9503310e-01   7.2790860e-01   2.3126460e-02   6.1274468e-01   2.7185327e-02   9.8582335e-03   2.0663853e-04
   2.0300000e+03   1.0305400e+02  -5.9458190e-01   7.2697270e-01   2.3097010e-02   6.1253970e-01   2.7027910e-02   9.8201868e-03   2.0610374e-04
   2.0310000e+03   1.0295430e+02  -5.9414060e-01   7.2603700e-01   2.3067610e-02   6.1238823e-01   2.6867185e-02   9.7834353e-03   2.0556410e-04
   2.0320000e+03   1.0285400e+02  -5.9370900e-01   7.2510040e-01   2.3038200e-02   6.1227808e-01   2.6703341e-02   9.7474568e-03   2.0506928e-04
   2.0330000e+03   1.0275410e+02  -5.9328710e-01   7.2416350e-01   2.3008880e-02   6.1184211e-01   2.6537133e-02   9.7126277e-03   2.0460135e-04
   2.0340000e+03   1.0265420e+02  -5.9287420e-01   7.2322600e-01   2.2979590e-02   6.1204208e-01   2.6367645e-02   9.6785509e-03   2.0416045e-04
   2.0350000e+03   1.0255460e+02  -5.9247020e-01   7.2228700e-01   2.2950240e-02   6.1194393e-01   2.6195932e-02   9.6458821e-03   2.0374118e-04
   2.0360000e+03   1.0245520e+02  -5.9207510e-01   7.2134770e-01   2.2920990e-02   6.1178896e-01   2.6020891e-02   9.6138496e-03   2.0334367e-04
   2.0370000e+03   1.0235570e+02  -5.9168850e-01   7.2040710e-01   2.2891720e-02   6.1164242e-01   2.5843647e-02   9.5830361e-03   2.0300907e-04
   2.0380000e+03   1.0225660e+02  -5.9130980e-01   7.1946460e-01   2.2862510e-02   6.1109105e-01   2.5664082e-02   9.5531178e-03   2.0265857e-04
   2.0390000e+03   1.0215730e+02  -5.9093890e-01   7.1852120e-01   2.2833280e-02   6.1098864e-01   2.5482083e-02   9.5239878e-03   2.0238069e-04
   2.0400000e+03   1.0205810e+02  -5.9057640e-01   7.1757600e-01   2.2804080e-02   6.1096035e-01   2.5298165e-02   9.4962716e-03   2.0212143e-04
   2.0410000e+03   1.0195940e+02  -5.9022030e-01   7.1662940e-01   2.2774830e-02   6.1079642e-01   2.5110912e-02   9.4691811e-03   2.0189799e-04
   2.0420000e+03   1.0186050e+02  -5.8987180e-01   7.1568090e-01   2.2745660e-02   6.1037534e-01   2.4922167e-02   9.4435559e-03   2.0167259e-04
   2.0430000e+03   1.0176180e+02  -5.8953070e-01   7.1473050e-01   2.2716460e-02   6.1059930e-01   2.4731499e-02   9.4185194e-03   2.0150053e-04
   2.0440000e+03   1.0166320e+02  -5.8919550e-01   7.1377760e-01   2.2687230e-02   6.1053889e-01   2.4538741e-02   9.3942354e-03   2.0139335e-04
   2.0450000e+03   1.0156470e+02  -5.8886690e-01   7.1282250e-01   2.2658020e-02   6.1029338e-01   2.4344029e-02   9.3705447e-03   2.0130309e-04
   2.0460000e+03   1.0146640e+02  -5.8854440e-01   7.1186550e-01   2.2628820e-02   6.1019855e-01   2.4147538e-02   9.3484730e-03   2.0121738e-04
   2.0470000e+03   1.0136840e+02  -5.8822830e-01   7.1090550e-01   2.2599580e-02   6.0970762e-01   2.3949368e-02   9.3267284e-03   2.0117925e-04
   2.0480000e+03   1.0127030e+02  -5.8791710e-01   7.0994300e-01   2.2570330e-02   6.0976590e-01   2.3749761e-02   9.3057307e-03   2.0121731e-04
   2.0490000e+03   1.0117260e+02  -5.8761130e-01   7.0897800e-01   2.2541090e-02   6.0961139e-01   2.3548515e-02   9.2858533e-03   2.0119003e-04
   2.0500000e+03   1.0107430e+02  -5.8731080e-01   7.0800950e-01   2.2511820e-02   6.0952131e-01   2.3346020e-02   9.2665999e-03   2.0129899e-04
   2.0510000e+03   1.0097690e+02  -5.8701540e-01   7.0703860e-01   2.2482530e-02   6.0935439e-01   2.3142393e-02   9.2480900e-03   2.0138723e-04
   2.0520000e+03   1.0087940e+02  -5.8672440e-01   7.0606430e-01   2.2453210e-02   6.0935507e-01   2.2937390e-02   9.2300530e-03   2.0152756e-04
   2.0530000e+03   1.0078190e+02  -5.8643770e-01   7.0508670e-01   2.2423860e-02   6.0903849e-01   2.2731579e-02   9.2130259e-03   2.0171983e-04
   2.0540000e+03   1.0068446e+02  -5.8615540e-01   7.0410640e-01   2.2394500e-02   6.0885050e-01   2.2524442e-02   9.1968725e-03   2.0192300e-04
   2.0550000e+03   1.0058728e+02  -5.8587710e-01   7.0312290e-01   2.2365120e-02   6.0860738e-01   2.2317362e-02   9.1804073e-03   2.0217262e-04
   2.0560000e+03   1.0049027e+02  -5.8560210e-01   7.0213630e-01   2.2335750e-02   6.0863540e-01   2.2108612e-02   9.1656312e-03   2.0243547e-04
   2.0570000e+03   1.0039335e+02  -5.8533140e-01   7.0114650e-01   2.2306320e-02   6.0849208e-01   2.1900263e-02   9.1506382e-03   2.0273712e-04
   2.0580000e+03   1.0029647e+02  -5.8506370e-01   7.0015350e-01   2.2276920e-02   6.0819589e-01   2.1691772e-02   9.1367816e-03   2.0304737e-04
   2.0590000e+03   1.0019984e+02  -5.8479980e-01   6.9915760e-01   2.2247460e-02   6.0818925e-01   2.1482512e-02   9.1230554e-03   2.0341028e-04
   2.0600000e+03   1.0010324e+02  -5.8453840e-01   6.9815860e-01   2.2217970e-02   6.0795069e-01   2.1273303e-02   9.1103012e-03   2.0380188e-04
   2.0610000e+03   1.0000690e+02  -5.8427960e-01   6.9715620e-01   2.2188540e-02   6.0786844e-01   2.1064193e-02   9.0979191e-03   2.0419100e-04
   2.0620000e+03   9.9910710e+01  -5.8402410e-01   6.9615090e-01   2.2159020e-02   6.0781656e-01   2.0856004e-02   9.0858195e-03   2.0464658e-04
   2.0630000e+03   9.9814400e+01  -5.8377080e-01   6.9514230e-01   2.2129540e-02   6.0754631e-01   2.0647650e-02   9.0740342e-03   2.0505108e-04
   2.0640000e+03   9.9718290e+01  -5.8351960e-01   6.9413080e-01   2.2100030e-02   6.0735393e-01   2.0440648e-02   9.0629616e-03   2.0553617e-04
   2.0650000e+03   9.9622490e+01  -5.8327060e-01   6.9311560e-01   2.2070510e-02   6.0737784e-01   2.0234042e-02   9.0522668e-03   2.0601347e-04
   2.0660000e+03   9.9526740e+01  -5.8302280e-01   6.9209800e-01   2.2040970e-02   6.0717391e-01   2.0028072e-02   9.0418605e-03   2.0653108e-04
   2.0670000e+03   9.9431080e+01  -5.8277710e-01   6.9107700e-01   2.2011410e-02   6.0704542e-01   1.9823361e-02   9.0316142e-03   2.0704952e-04
   2.0680000e+03   9.9335670e+01  -5.8253270e-01   6.9005190e-01   2.1981860e-02   6.0695063e-01   1.9619420e-02   9.0218141e-03   2.0757933e-04
   2.0690000e+03   9.9240300e+01  -5.8228990e-01   6.8902460e-01   2.1952320e-02   6.0692959e-01   1.9417745e-02   9.0122217e-03   2.0811787e-04
   2.0700000e+03   9.9145120e+01  -5.8204750e-01   6.8799430e-01   2.1922730e-02   6.0683683e-01   1.9217046e-02   9.0034206e-03   2.0868922e-04
   2.0710000e+03   9.9050050e+01  -5.8180620e-01   6.8696020e-01   2.1893150e-02   6.0675672e-01   1.9017925e-02   8.9946657e-03   2.0927461e-04
   2.0720000e+03   9.8955130e+01  -5.8156550e-01   6.8592300e-01   2.1863580e-02   6.0670318e-01   1.8821014e-02   8.9857137e-03   2.0985544e-04
   2.0730000e+03   9.8860370e+01  -5.8132540e-01   6.8488310e-01   2.1834030e-02   6.0661981e-01   1.8626365e-02   8.9773234e-03   2.1041317e-04
   2.0740000e+03   9.8765730e+01  -5.8108500e-01   6.8383950e-01   2.1804400e-02   6.0661007e-01   1.8432791e-02   8.9691664e-03   2.1102089e-04
   2.0750000e+03   9.8671260e+01  -5.8084500e-01   6.8279200e-01   2.1774840e-02   6.0659739e-01   1.8242741e-02   8.9610535e-03   2.1163124e-04
   2.0760000e+03   9.8576920e+01  -5.8060460e-01   6.8174230e-01   2.1745230e-02   6.0655776e-01   1.8054648e-02   8.9529658e-03   2.1221671e-04
   2.0770000e+03   9.8482730e+01  -5.8036400e-01   6.8068920e-01   2.1715640e-02   6.0655470e-01   1.7869645e-02   8.9451648e-03   2.1287233e-04
   2.0780000e+03   9.8388710e+01  -5.8012250e-01   6.7963250e-01   2.1686050e-02   6.0658806e-01   1.7687328e-02   8.9375575e-03   2.1346944e-04
   2.0790000e+03   9.8294830e+01  -5.7988030e-01   6.7857280e-01   2.1656450e-02   6.0662585e-01   1.7507538e-02   8.9296465e-03   2.1411098e-04
   2.0800000e+03   9.8201100e+01  -5.7963730e-01   6.7750980e-01   2.1626870e-02   6.0664503e-01   1.7331259e-02   8.9222853e-03   2.1471784e-04
   2.0810000e+03   9.8107530e+01  -5.7939290e-01   6.7644340e-01   2.1597290e-02   6.0667509e-01   1.7158077e-02   8.9148273e-03   2.1531804e-04
   2.0820000e+03   9.8014080e+01  -5.7914680e-01   6.7537410e-01   2.1567670e-02   6.0681388e-01   1.6988021e-02   8.9072099e-03   2.1595691e-04
   2.0830000e+03   9.7920830e+01  -5.7889960e-01   6.7430100e-01   2.1538120e-02   6.0686362e-01   1.6822084e-02   8.9000014e-03   2.1651945e-04
   2.0840000e+03   9.7827680e+01  -5.7865090e-01   6.7322520e-01   2.1508520e-02   6.0703892e-01   1.6659896e-02   8.8925827e-03   2.1716599e-04
   2.0850000e+03   9.7734730e+01  -5.7839970e-01   6.7214570e-01   2.1478950e-02   6.0714639e-01   1.6501479e-02   8.8853370e-03   2.1771094e-04
   2.0860000e+03   9.7641910e+01  -5.7814620e-01   6.7106300e-01   2.1449360e-02   6.0727936e-01   1.6346958e-02   8.8782297e-03   2.1830415e-04
   2.0870000e+03   9.7549300e+01  -5.7789030e-01   6.6997690e-01   2.1419820e-02   6.0744984e-01   1.6196031e-02   8.8700148e-03   2.1887352e-04
   2.0880000e+03   9.7456800e+01  -5.7763200e-01   6.6888770e-01   2.1390230e-02   6.0762788e-01   1.6049729e-02   8.8626357e-03   2.1945329e-04
   2.0890000e+03   9.7364490e+01  -5.7737100e-01   6.6779450e-01   2.1360710e-02   6.0786212e-01   1.5908029e-02   8.8552310e-03   2.1994825e-04
   2.0900000e+03   9.7272330e+01  -5.7710630e-01   6.6669890e-01   2.1331150e-02   6.0807688e-01   1.5770538e-02   8.8478577e-03   2.2048887e-04
   2.0910000e+03   9.7180300e+01  -5.7683940e-01   6.6559950e-01   2.1301600e-02   6.0835424e-01   1.5637782e-02   8.8398397e-03   2.2102396e-04
   2.0920000e+03   9.7088490e+01  -5.7656840e-01   6.6449670e-01   2.1272070e-02   6.0864320e-01   1.5509678e-02   8.8322405e-03   2.2150241e-04
   2.0930000e+03   9.6996770e+01  -5.7629390e-01   6.6339070e-01   2.1242570e-02   6.0896391e-01   1.5386337e-02   8.8239591e-03   2.2201272e-04
   2.0940000e+03   9.6905300e+01  -5.7601520e-01   6.6228140e-01   2.1213060e-02   6.0926666e-01   1.5267588e-02   8.8160316e-03   2.2242564e-04
   2.0950000e+03   9.6813950e+01  -5.7573310e-01   6.6116850e-01   2.1183570e-02   6.0963982e-01   1.5153886e-02   8.8077986e-03   2.2284855e-04
   2.0960000e+03   9.6722790e+01  -5.7544660e-01   6.6005290e-01   2.1154120e-02   6.0998435e-01   1.5045086e-02   8.7997371e-03   2.2324228e-04
   2.0970000e+03   9.6631770e+01  -5.7515550e-01   6.5893350e-01   2.1124640e-02   6.1043088e-01   1.4941416e-02   8.7913283e-03   2.2359947e-04
   2.0980000e+03   9.6540960e+01  -5.7485990e-01   6.5781020e-01   2.1095180e-02   6.1081647e-01   1.4842503e-02   8.7828789e-03   2.2395001e-04
   2.0990000e+03   9.6450250e+01  -5.7455960e-01   6.5668420e-01   2.1065780e-02   6.1130203e-01   1.4749059e-02   8.7739961e-03   2.2427673e-04
   2.1000000e+03   9.6359800e+01  -5.7425430e-01   6.5555450e-01   2.1036370e-02   6.1177818e-01   1.4660568e-02   8.7649830e-03   2.2452585e-04
   2.1010000e+03   9.6269470e+01  -5.7394320e-01   6.5442130e-01   2.1006980e-02   6.1230114e-01   1.4577137e-02   8.7556734e-03   2.2477109e-04
   2.1020000e+03   9.6179300e+01  -5.7362740e-01   6.5328490e-01   2.0977570e-02   6.1286841e-01   1.4498578e-02   8.7465082e-03   2.2500311e-04
   2.1030000e+03   9.6089350e+01  -5.7330570e-01   6.5214520e-01   2.0948220e-02   6.1343519e-01   1.4425444e-02   8.7372746e-03   2.2520533e-04
   2.1040000e+03   9.5999560e+01  -5.7297830e-01   6.5100240e-01   2.0918900e-02   6.1398640e-01   1.4356795e-02   8.7278694e-03   2.2533992e-04
   2.1050000e+03   9.5909920e+01  -5.7264580e-01   6.4985690e-01   2.0889550e-02   6.1461845e-01   1.4293719e-02   8.7183024e-03   2.2545623e-04
   2.1060000e+03   9.5820480e+01  -5.7230670e-01   6.4870790e-01   2.0860280e-02   6.1524086e-01   1.4234944e-02   8.7085172e-03   2.2554690e-04
   2.1070000e+03   9.5731150e+01  -5.7196230e-01   6.4755650e-01   2.0830980e-02   6.1591931e-01   1.4181096e-02   8.6984907e-03   2.2560460e-04
   2.1080000e+03   9.5642000e+01  -5.7161110e-01   6.4640160e-01   2.0801740e-02   6.1658856e-01   1.4132159e-02   8.6882873e-03   2.2562724e-04
   2.1090000e+03   9.5553010e+01  -5.7125380e-01   6.4524410e-01   2.0772490e-02   6.1729312e-01   1.4087670e-02   8.6781713e-03   2.2565154e-04
   2.1100000e+03   9.5464250e+01  -5.7089030e-01   6.4408450e-01   2.0743320e-02   6.1801434e-01   1.4048144e-02   8.6679303e-03   2.2558748e-04
   2.1110000e+03   9.5375590e+01  -5.7051960e-01   6.4292160e-01   2.0714120e-02   6.1871818e-01   1.4012643e-02   8.6572162e-03   2.2554812e-04
   2.1120000e+03   9.5287100e+01  -5.7014240e-01   6.4175680e-01   2.0684970e-02   6.1940096e-01   1.3981800e-02   8.6463254e-03   2.2548601e-04
   2.1130000e+03   9.5198810e+01  -5.6975860e-01   6.4058900e-01   2.0655850e-02   6.2015000e-01   1.3954930e-02   8.6358151e-03   2.2536044e-04
   2.1140000e+03   9.5110610e+01  -5.6936770e-01   6.3941890e-01   2.0626800e-02   6.2088692e-01   1.3932320e-02   8.6249681e-03   2.2521947e-04
   2.1150000e+03   9.5022650e+01  -5.6896970e-01   6.3824710e-01   2.0597710e-02   6.2163095e-01   1.3913611e-02   8.6138792e-03   2.2504490e-04
   2.1160000e+03   9.4934770e+01  -5.6856460e-01   6.3707260e-01   2.0568690e-02   6.2242939e-01   1.3899209e-02   8.6029149e-03   2.2490547e-04
   2.1170000e+03   9.4847050e+01  -5.6815220e-01   6.3589610e-01   2.0539710e-02   6.2319797e-01   1.3888207e-02   8.5914344e-03   2.2466594e-04
   2.1180000e+03   9.4759560e+01  -5.6773210e-01   6.3471780e-01   2.0510700e-02   6.2391545e-01   1.3880842e-02   8.5804288e-03   2.2444412e-04
   2.1190000e+03   9.4672130e+01  -5.6730440e-01   6.3353740e-01   2.0481780e-02   6.2465396e-01   1.3876641e-02   8.5691469e-03   2.2424217e-04
   2.1200000e+03   9.4584940e+01  -5.6686900e-01   6.3235480e-01   2.0452880e-02   6.2542483e-01   1.3875967e-02   8.5576964e-03   2.2396041e-04
   2.1210000e+03   9.4497860e+01  -5.6642560e-01   6.3117100e-01   2.0424030e-02   6.2614162e-01   1.3878161e-02   8.5463162e-03   2.2366363e-04
   2.1220000e+03   9.4410940e+01  -5.6597420e-01   6.2998520e-01   2.0395210e-02   6.2687125e-01   1.3883585e-02   8.5344451e-03   2.2337098e-04
   2.1230000e+03   9.4324160e+01  -5.6551460e-01   6.2879750e-01   2.0366410e-02   6.2763030e-01   1.3891709e-02   8.5232187e-03   2.2301872e-04
   2.1240000e+03   9.4237520e+01  -5.6504670e-01   6.2760890e-01   2.0337680e-02   6.2834805e-01   1.3902721e-02   8.5118645e-03   2.2265919e-04
   2.1250000e+03   9.4151040e+01  -5.6457080e-01   6.2641870e-01   2.0308950e-02   6.2903213e-01   1.3916152e-02   8.4999011e-03   2.2235336e-04
   2.1260000e+03   9.4064690e+01  -5.6408560e-01   6.2522670e-01   2.0280280e-02   6.2973130e-01   1.3931840e-02   8.4888211e-03   2.2195205e-04
   2.1270000e+03   9.3978520e+01  -5.6359220e-01   6.2403370e-01   2.0251640e-02   6.3041723e-01   1.3949886e-02   8.4772025e-03   2.2157189e-04
   2.1280000e+03   9.3892470e+01  -5.6309000e-01   6.2283950e-01   2.0223080e-02   6.3109674e-01   1.3969466e-02   8.4660946e-03   2.2110579e-04
   2.1290000e+03   9.3806540e+01  -5.6257820e-01   6.2164410e-01   2.0194530e-02   6.3173456e-01   1.3991330e-02   8.4542983e-03   2.2071485e-04
   2.1300000e+03   9.3720790e+01  -5.6205790e-01   6.2044800e-01   2.0166030e-02   6.3234603e-01   1.4014705e-02   8.4433472e-03   2.2028630e-04
   2.1310000e+03   9.3635200e+01  -5.6152800e-01   6.1925020e-01   2.0137560e-02   6.3292950e-01   1.4039674e-02   8.4318039e-03   2.1981705e-04
   2.1320000e+03   9.3549700e+01  -5.6098880e-01   6.1805220e-01   2.0109180e-02   6.3349758e-01   1.4065842e-02   8.4204651e-03   2.1935228e-04
   2.1330000e+03   9.3464360e+01  -5.6044040e-01   6.1685300e-01   2.0080810e-02   6.3404590e-01   1.4093397e-02   8.4095015e-03   2.1888123e-04
   2.1340000e+03   9.3379120e+01  -5.5988210e-01   6.1565300e-01   2.0052490e-02   6.3458177e-01   1.4121421e-02   8.3983775e-03   2.1837510e-04
   2.1350000e+03   9.3294050e+01  -5.5931380e-01   6.1445280e-01   2.0024220e-02   6.3508302e-01   1.4150875e-02   8.3877680e-03   2.1791227e-04
   2.1360000e+03   9.3209110e+01  -5.5873600e-01   6.1325180e-01   1.9996030e-02   6.3554920e-01   1.4180471e-02   8.3765828e-03   2.1736604e-04
   2.1370000e+03   9.3124320e+01  -5.5814810e-01   6.1205040e-01   1.9967830e-02   6.3597783e-01   1.4211070e-02   8.3657743e-03   2.1687785e-04
   2.1380000e+03   9.3039660e+01  -5.5754970e-01   6.1084850e-01   1.9939740e-02   6.3635454e-01   1.4242011e-02   8.3556789e-03   2.1635144e-04
   2.1390000e+03   9.2955110e+01  -5.5694140e-01   6.0964630e-01   1.9911670e-02   6.3671912e-01   1.4272806e-02   8.3451196e-03   2.1581853e-04
   2.1400000e+03   9.2870730e+01  -5.5632220e-01   6.0844380e-01   1.9883670e-02   6.3700388e-01   1.4304295e-02   8.3348418e-03   2.1527057e-04
   2.1410000e+03   9.2786460e+01  -5.5569290e-01   6.0724100e-01   1.9855700e-02   6.3729844e-01   1.4335549e-02   8.3248164e-03   2.1475022e-04
   2.1420000e+03   9.2702320e+01  -5.5505210e-01   6.0603820e-01   1.9827790e-02   6.3751764e-01   1.4366276e-02   8.3150587e-03   2.1420319e-04
   2.1430000e+03   9.2618280e+01  -5.5440170e-01   6.0483550e-01   1.9799960e-02   6.3770799e-01   1.4396943e-02   8.3049969e-03   2.1364090e-04
   2.1440000e+03   9.2534410e+01  -5.5373920e-01   6.0363310e-01   1.9772170e-02   6.3782334e-01   1.4427248e-02   8.2956667e-03   2.1306195e-04
   2.1450000e+03   9.2450630e+01  -5.5306630e-01   6.0243080e-01   1.9744430e-02   6.3796591e-01   1.4456441e-02   8.2866927e-03   2.1249222e-04
   2.1460000e+03   9.2366980e+01  -5.5238150e-01   6.0122840e-01   1.9716760e-02   6.3798234e-01   1.4485115e-02   8.2778436e-03   2.1191848e-04
   2.1470000e+03   9.2283490e+01  -5.5168590e-01   6.0002660e-01   1.9689130e-02   6.3797365e-01   1.4513159e-02   8.2689152e-03   2.1137786e-04
   2.1480000e+03   9.2200080e+01  -5.5097860e-01   5.9882540e-01   1.9661590e-02   6.3793390e-01   1.4540242e-02   8.2605552e-03   2.1078092e-04
   2.1490000e+03   9.2116830e+01  -5.5025950e-01   5.9762410e-01   1.9634100e-02   6.3780436e-01   1.4566170e-02   8.2517295e-03   2.1020674e-04
   2.1500000e+03   9.2033660e+01  -5.4952870e-01   5.9642380e-01   1.9606660e-02   6.3764321e-01   1.4590623e-02   8.2439601e-03   2.0967462e-04
   2.1510000e+03   9.1950650e+01  -5.4878580e-01   5.9522430e-01   1.9579300e-02   6.3739887e-01   1.4614160e-02   8.2361541e-03   2.0907207e-04
   2.1520000e+03   9.1867710e+01  -5.4803140e-01   5.9402500e-01   1.9551990e-02   6.3712732e-01   1.4635869e-02   8.2285274e-03   2.0851282e-04
   2.1530000e+03   9.1784940e+01  -5.4726500e-01   5.9282690e-01   1.9524730e-02   6.3675421e-01   1.4656396e-02   8.2215618e-03   2.0797943e-04
   2.1540000e+03   9.1702260e+01  -5.4648730e-01   5.9162930e-01   1.9497570e-02   6.3639563e-01   1.4675559e-02   8.2145225e-03   2.0738840e-04
   2.1550000e+03   9.1619680e+01  -5.4569840e-01   5.9043280e-01   1.9470440e-02   6.3588331e-01   1.4692882e-02   8.2077923e-03   2.0682859e-04
   2.1560000e+03   9.1537250e+01  -5.4489760e-01   5.8923720e-01   1.9443400e-02   6.3540390e-01   1.4708772e-02   8.2017198e-03   2.0627168e-04
   2.1570000e+03   9.1454910e+01  -5.4408520e-01   5.8804240e-01   1.9416370e-02   6.3484634e-01   1.4722909e-02   8.1956926e-03   2.0571804e-04
   2.1580000e+03   9.1372680e+01  -5.4326210e-01   5.8684880e-01   1.9389420e-02   6.3428957e-01   1.4735939e-02   8.1903428e-03   2.0515029e-04
   2.1590000e+03   9.1290540e+01  -5.4242800e-01   5.8565580e-01   1.9362510e-02   6.3367307e-01   1.4746592e-02   8.1844484e-03   2.0462031e-04
   2.1600000e+03   9.1208540e+01  -5.4158230e-01   5.8446430e-01   1.9335670e-02   6.3299942e-01   1.4755810e-02   8.1799739e-03   2.0407048e-04
   2.1610000e+03   9.1126670e+01  -5.4072610e-01   5.8327410e-01   1.9308910e-02   6.3228268e-01   1.4763182e-02   8.1750870e-03   2.0351059e-04
   2.1620000e+03   9.1044870e+01  -5.3985910e-01   5.8208480e-01   1.9282170e-02   6.3153818e-01   1.4768770e-02   8.1709939e-03   2.0298462e-04
   2.1630000e+03   9.0963170e+01  -5.3898190e-01   5.8089700e-01   1.9255470e-02   6.3074170e-01   1.4772979e-02   8.1669644e-03   2.0247485e-04
   2.1640000e+03   9.0881610e+01  -5.3809310e-01   5.7971060e-01   1.9228840e-02   6.2995137e-01   1.4774801e-02   8.1636335e-03   2.0194642e-04
   2.1650000e+03   9.0800120e+01  -5.3719460e-01   5.7852510e-01   1.9202260e-02   6.2909102e-01   1.4775286e-02   8.1604112e-03   2.0139724e-04
   2.1660000e+03   9.0718800e+01  -5.3628550e-01   5.7734120e-01   1.9175700e-02   6.2819182e-01   1.4773876e-02   8.1574205e-03   2.0092582e-04
   2.1670000e+03   9.0637500e+01  -5.3536650e-01   5.7615890e-01   1.9149230e-02   6.2731357e-01   1.4770580e-02   8.1549660e-03   2.0038817e-04
   2.1680000e+03   9.0556390e+01  -5.3443670e-01   5.7497800e-01   1.9122770e-02   6.2636419e-01   1.4765287e-02   8.1531484e-03   1.9990329e-04
   2.1690000e+03   9.0475320e+01  -5.3349710e-01   5.7379890e-01   1.9096410e-02   6.2543896e-01   1.4758385e-02   8.1510313e-03   1.9938223e-04
   2.1700000e+03   9.0394350e+01  -5.3254760e-01   5.7262140e-01   1.9070060e-02   6.2446028e-01   1.4749932e-02   8.1499057e-03   1.9893299e-04
   2.1710000e+03   9.0313480e+01  -5.3158840e-01   5.7144520e-01   1.9043750e-02   6.2347854e-01   1.4739497e-02   8.1487883e-03   1.9842387e-04
   2.1720000e+03   9.0232720e+01  -5.3061910e-01   5.7027100e-01   1.9017480e-02   6.2246718e-01   1.4727057e-02   8.1483358e-03   1.9795873e-04
   2.1730000e+03   9.0152050e+01  -5.2964000e-01   5.6909830e-01   1.8991250e-02   6.2143123e-01   1.4713168e-02   8.1477069e-03   1.9752946e-04
   2.1740000e+03   9.0071470e+01  -5.2865200e-01   5.6792780e-01   1.8965080e-02   6.2043070e-01   1.4698083e-02   8.1480523e-03   1.9705916e-04
   2.1750000e+03   8.9991010e+01  -5.2765430e-01   5.6675880e-01   1.8938940e-02   6.1937474e-01   1.4680263e-02   8.1481835e-03   1.9661589e-04
   2.1760000e+03   8.9910640e+01  -5.2664700e-01   5.6559210e-01   1.8912850e-02   6.1833027e-01   1.4661256e-02   8.1492762e-03   1.9613488e-04
   2.1770000e+03   8.9830350e+01  -5.2563040e-01   5.6442690e-01   1.8886780e-02   6.1726613e-01   1.4640640e-02   8.1499747e-03   1.9574157e-04
   2.1780000e+03   8.9750140e+01  -5.2460510e-01   5.6326410e-01   1.8860770e-02   6.1617830e-01   1.4618094e-02   8.1513015e-03   1.9531161e-04
   2.1790000e+03   8.9670040e+01  -5.2357050e-01   5.6210350e-01   1.8834790e-02   6.1511927e-01   1.4594438e-02   8.1531614e-03   1.9489969e-04
   2.1800000e+03   8.9590010e+01  -5.2252690e-01   5.6094450e-01   1.8808820e-02   6.1403418e-01   1.4569071e-02   8.1549571e-03   1.9450583e-04
   2.1810000e+03   8.9510060e+01  -5.2147490e-01   5.5978810e-01   1.8782900e-02   6.1299514e-01   1.4542003e-02   8.1571102e-03   1.9411335e-04
   2.1820000e+03   8.9430240e+01  -5.2041390e-01   5.5863380e-01   1.8757020e-02   6.1193573e-01   1.4513315e-02   8.1596236e-03   1.9372064e-04
   2.1830000e+03   8.9350510e+01  -5.1934410e-01   5.5748150e-01   1.8731190e-02   6.1086249e-01   1.4483241e-02   8.1622324e-03   1.9332680e-04
   2.1840000e+03   8.9270820e+01  -5.1826620e-01   5.5633200e-01   1.8705380e-02   6.0980563e-01   1.4451733e-02   8.1655767e-03   1.9295384e-04
   2.1850000e+03   8.9191230e+01  -5.1717950e-01   5.5518480e-01   1.8679550e-02   6.0875703e-01   1.4419130e-02   8.1686610e-03   1.9262214e-04
   2.1860000e+03   8.9111740e+01  -5.1608450e-01   5.5403980e-01   1.8653800e-02   6.0771609e-01   1.4384970e-02   8.1723716e-03   1.9227145e-04
   2.1870000e+03   8.9032320e+01  -5.1498140e-01   5.5289730e-01   1.8628080e-02   6.0672962e-01   1.4349655e-02   8.1759978e-03   1.9189159e-04
   2.1880000e+03   8.8952990e+01  -5.1387040e-01   5.5175750e-01   1.8602380e-02   6.0572203e-01   1.4312853e-02   8.1798292e-03   1.9156608e-04
   2.1890000e+03   8.8873740e+01  -5.1275110e-01   5.5062020e-01   1.8576700e-02   6.0472037e-01   1.4275131e-02   8.1837142e-03   1.9124195e-04
   2.1900000e+03   8.8794550e+01  -5.1162430e-01   5.4948550e-01   1.8551040e-02   6.0375654e-01   1.4236604e-02   8.1881962e-03   1.9092908e-04
   2.1910000e+03   8.8715470e+01  -5.1048890e-01   5.4835340e-01   1.8525430e-02   6.0281384e-01   1.4196357e-02   8.1925844e-03   1.9063808e-04
   2.1920000e+03   8.8636430e+01  -5.0934650e-01   5.4722420e-01   1.8499820e-02   6.0189610e-01   1.4155469e-02   8.1968807e-03   1.9034847e-04
   2.1930000e+03   8.8557490e+01  -5.0819650e-01   5.4609750e-01   1.8474250e-02   6.0105211e-01   1.4113453e-02   8.2018474e-03   1.9007082e-04
   2.1940000e+03   8.8478660e+01  -5.0703890e-01   5.4497390e-01   1.8448680e-02   6.0014351e-01   1.4070476e-02   8.2064120e-03   1.8977920e-04
   2.1950000e+03   8.8399820e+01  -5.0587380e-01   5.4385300e-01   1.8423140e-02   5.9930799e-01   1.4027086e-02   8.2112749e-03   1.8950046e-04
   2.1960000e+03   8.8321110e+01  -5.0470180e-01   5.4273520e-01   1.8397630e-02   5.9849339e-01   1.3982259e-02   8.2159014e-03   1.8924118e-04
   2.1970000e+03   8.8242450e+01  -5.0352180e-01   5.4162060e-01   1.8372150e-02   5.9770769e-01   1.3937104e-02   8.2211518e-03   1.8899027e-04
   2.1980000e+03   8.8163890e+01  -5.0233570e-01   5.4050860e-01   1.8346680e-02   5.9694404e-01   1.3891536e-02   8.2258844e-03   1.8872095e-04
   2.1990000e+03   8.8085410e+01  -5.0114180e-01   5.3939980e-01   1.8321200e-02   5.9622418e-01   1.3845276e-02   8.2304964e-03   1.8851352e-04
   2.2000000e+03   8.8006950e+01  -4.9994160e-01   5.3829450e-01   1.8295760e-02   5.9560835e-01   1.3798176e-02   8.2353599e-03   1.8829448e-04
   2.2010000e+03   8.7928580e+01  -4.9873470e-01   5.3719190e-01   1.8270360e-02   5.9491044e-01   1.3750584e-02   8.2404377e-03   1.8805402e-04
   2.2020000e+03   8.7850270e+01  -4.9752080e-01   5.3609240e-01   1.8244920e-02   5.9433174e-01   1.3702942e-02   8.2449091e-03   1.8782608e-04
   2.2030000e+03   8.7772030e+01  -4.9630080e-01   5.3499670e-01   1.8219550e-02   5.9379619e-01   1.3655026e-02   8.2497038e-03   1.8763497e-04
   2.2040000e+03   8.7693870e+01  -4.9507450e-01   5.3390380e-01   1.8194140e-02   5.9332397e-01   1.3607543e-02   8.2540590e-03   1.8746658e-04
   2.2050000e+03   8.7615780e+01  -4.9384230e-01   5.3281450e-01   1.8168810e-02   5.9283815e-01   1.3559334e-02   8.2587063e-03   1.8727867e-04
   2.2060000e+03   8.7537780e+01  -4.9260390e-01   5.3172840e-01   1.8143480e-02   5.9235733e-01   1.3511155e-02   8.2630452e-03   1.8708374e-04
   2.2070000e+03   8.7459800e+01  -4.9136010e-01   5.3064520e-01   1.8118140e-02   5.9194239e-01   1.3463455e-02   8.2666503e-03   1.8692473e-04
   2.2080000e+03   8.7381950e+01  -4.9011100e-01   5.2956590e-01   1.8092860e-02   5.9156650e-01   1.3415858e-02   8.2710606e-03   1.8672984e-04
   2.2090000e+03   8.7304130e+01  -4.8885660e-01   5.2848960e-01   1.8067630e-02   5.9122534e-01   1.3368545e-02   8.2746516e-03   1.8656890e-04
   2.2100000e+03   8.7226420e+01  -4.8759690e-01   5.2741730e-01   1.8042380e-02   5.9088329e-01   1.3321464e-02   8.2786749e-03   1.8643778e-04
   2.2110000e+03   8.7148720e+01  -4.8633270e-01   5.2634790e-01   1.8017150e-02   5.9062106e-01   1.3275406e-02   8.2821578e-03   1.8626420e-04
   2.2120000e+03   8.7071120e+01  -4.8506330e-01   5.2528210e-01   1.7991960e-02   5.9037039e-01   1.3229720e-02   8.2853612e-03   1.8615417e-04
   2.2130000e+03   8.6993590e+01  -4.8378960e-01   5.2421930e-01   1.7966810e-02   5.9016662e-01   1.3184477e-02   8.2881487e-03   1.8600713e-04
   2.2140000e+03   8.6916150e+01  -4.8251160e-01   5.2316050e-01   1.7941690e-02   5.8990832e-01   1.3140138e-02   8.2907749e-03   1.8587521e-04
   2.2150000e+03   8.6838770e+01  -4.8122910e-01   5.2210510e-01   1.7916580e-02   5.8972615e-01   1.3096703e-02   8.2935756e-03   1.8575043e-04
   2.2160000e+03   8.6761460e+01  -4.7994340e-01   5.2105340e-01   1.7891530e-02   5.8955956e-01   1.3054243e-02   8.2961509e-03   1.8564094e-04
   2.2170000e+03   8.6684240e+01  -4.7865290e-01   5.2000500e-01   1.7866480e-02   5.8943774e-01   1.3013203e-02   8.2980485e-03   1.8554521e-04
   2.2180000e+03   8.6607100e+01  -4.7735950e-01   5.1896000e-01   1.7841490e-02   5.8932753e-01   1.2972924e-02   8.2995096e-03   1.8539656e-04
   2.2190000e+03   8.6529970e+01  -4.7606250e-01   5.1791870e-01   1.7816520e-02   5.8927033e-01   1.2933575e-02   8.3008552e-03   1.8533792e-04
   2.2200000e+03   8.6452980e+01  -4.7476240e-01   5.1688100e-01   1.7791590e-02   5.8913778e-01   1.2896075e-02   8.3020944e-03   1.8522834e-04
   2.2210000e+03   8.6376060e+01  -4.7345940e-01   5.1584750e-01   1.7766690e-02   5.8912130e-01   1.2859500e-02   8.3029808e-03   1.8514126e-04
   2.2220000e+03   8.6299150e+01  -4.7215300e-01   5.1481720e-01   1.7741830e-02   5.8910089e-01   1.2824787e-02   8.3038599e-03   1.8506560e-04
   2.2230000e+03   8.6222390e+01  -4.7084420e-01   5.1379070e-01   1.7717030e-02   5.8904472e-01   1.2790984e-02   8.3039336e-03   1.8496867e-04
   2.2240000e+03   8.6145710e+01  -4.6953290e-01   5.1276760e-01   1.7692240e-02   5.8901475e-01   1.2759101e-02   8.3035216e-03   1.8488137e-04
   2.2250000e+03   8.6069050e+01  -4.6821930e-01   5.1174860e-01   1.7667500e-02   5.8902054e-01   1.2729007e-02   8.3031300e-03   1.8482142e-04
   2.2260000e+03   8.5992480e+01  -4.6690390e-01   5.1073320e-01   1.7642830e-02   5.8905601e-01   1.2700692e-02   8.3023539e-03   1.8473004e-04
   2.2270000e+03   8.5916000e+01  -4.6558630e-01   5.0972160e-01   1.7618190e-02   5.8908305e-01   1.2673836e-02   8.3009802e-03   1.8468321e-04
   2.2280000e+03   8.5839620e+01  -4.6426670e-01   5.0871370e-01   1.7593570e-02   5.8912405e-01   1.2648801e-02   8.2992910e-03   1.8461147e-04
   2.2290000e+03   8.5763320e+01  -4.6294590e-01   5.0770940e-01   1.7569020e-02   5.8913948e-01   1.2625912e-02   8.2965066e-03   1.8454617e-04
   2.2300000e+03   8.5687030e+01  -4.6162340e-01   5.0670940e-01   1.7544500e-02   5.8922647e-01   1.2604669e-02   8.2943852e-03   1.8450101e-04
   2.2310000e+03   8.5610860e+01  -4.6030060e-01   5.0571340e-01   1.7520040e-02   5.8928337e-01   1.2586089e-02   8.2912433e-03   1.8442648e-04
   2.2320000e+03   8.5534790e+01  -4.5897580e-01   5.0472080e-01   1.7495630e-02   5.8932616e-01   1.2568745e-02   8.2878142e-03   1.8438977e-04
   2.2330000e+03   8.5458770e+01  -4.5765060e-01   5.0373230e-01   1.7471270e-02   5.8936585e-01   1.2553556e-02   8.2838919e-03   1.8430246e-04
   2.2340000e+03   8.5382820e+01  -4.5632450e-01   5.0274810e-01   1.7446960e-02   5.8950033e-01   1.2540229e-02   8.2795502e-03   1.8428745e-04
   2.2350000e+03   8.5306980e+01  -4.5499860e-01   5.0176740e-01   1.7422700e-02   5.8951514e-01   1.2529605e-02   8.2746396e-03   1.8421226e-04
   2.2360000e+03   8.5231210e+01  -4.5367200e-01   5.0079080e-01   1.7398490e-02   5.8963354e-01   1.2520515e-02   8.2692163e-03   1.8417493e-04
   2.2370000e+03   8.5155540e+01  -4.5234550e-01   4.9981790e-01   1.7374340e-02   5.8964914e-01   1.2513706e-02   8.2633091e-03   1.8412275e-04
   2.2380000e+03   8.5079890e+01  -4.5101880e-01   4.9884940e-01   1.7350230e-02   5.8972927e-01   1.2508962e-02   8.2571568e-03   1.8408946e-04
   2.2390000e+03   8.5004370e+01  -4.4969270e-01   4.9788470e-01   1.7326190e-02   5.8982933e-01   1.2506587e-02   8.2503878e-03   1.8405389e-04
   2.2400000e+03   8.4928920e+01  -4.4836690e-01   4.9692470e-01   1.7302200e-02   5.8986814e-01   1.2506089e-02   8.2432499e-03   1.8397520e-04
   2.2410000e+03   8.4853560e+01  -4.4704220e-01   4.9596810e-01   1.7278310e-02   5.8994026e-01   1.2507777e-02   8.2353905e-03   1.8391715e-04
   2.2420000e+03   8.4778270e+01  -4.4571780e-01   4.9501620e-01   1.7254430e-02   5.8995612e-01   1.2511293e-02   8.2269023e-03   1.8385724e-04
   2.2430000e+03   8.4703030e+01  -4.4439510e-01   4.9406780e-01   1.7230620e-02   5.9005094e-01   1.2517216e-02   8.2175177e-03   1.8378425e-04
   2.2440000e+03   8.4627930e+01  -4.4307310e-01   4.9312400e-01   1.7206860e-02   5.9006921e-01   1.2525304e-02   8.2083141e-03   1.8376958e-04
   2.2450000e+03   8.4552880e+01  -4.4175280e-01   4.9218430e-01   1.7183190e-02   5.9010008e-01   1.2534992e-02   8.1981836e-03   1.8372739e-04
   2.2460000e+03   8.4477900e+01  -4.4043380e-01   4.9124850e-01   1.7159580e-02   5.9012405e-01   1.2546776e-02   8.1872918e-03   1.8365967e-04
   2.2470000e+03   8.4403040e+01  -4.3911700e-01   4.9031710e-01   1.7136010e-02   5.9009686e-01   1.2561152e-02   8.1762413e-03   1.8357033e-04
   2.2480000e+03   8.4328240e+01  -4.3780180e-01   4.8939000e-01   1.7112550e-02   5.9009446e-01   1.2576692e-02   8.1641156e-03   1.8350659e-04
   2.2490000e+03   8.4253560e+01  -4.3648920e-01   4.8846760e-01   1.7089150e-02   5.9006310e-01   1.2594622e-02   8.1517221e-03   1.8340536e-04
   2.2500000e+03   8.4178890e+01  -4.3517890e-01   4.8754890e-01   1.7065800e-02   5.9002663e-01   1.2614221e-02   8.1387189e-03   1.8334920e-04
   2.2510000e+03   8.4104360e+01  -4.3387080e-01   4.8663460e-01   1.7042500e-02   5.8994995e-01   1.2635181e-02   8.1248508e-03   1.8327321e-04
   2.2520000e+03   8.4029920e+01  -4.3256530e-01   4.8572470e-01   1.7019310e-02   5.8987570e-01   1.2658339e-02   8.1107411e-03   1.8320243e-04
   2.2530000e+03   8.3955530e+01  -4.3126320e-01   4.8481910e-01   1.6996170e-02   5.8983852e-01   1.2683024e-02   8.0958095e-03   1.8309816e-04
   2.2540000e+03   8.3881270e+01  -4.2996320e-01   4.8391770e-01   1.6973090e-02   5.8968651e-01   1.2709388e-02   8.0802330e-03   1.8299821e-04
   2.2550000e+03   8.3807060e+01  -4.2866670e-01   4.8302070e-01   1.6950050e-02   5.8958290e-01   1.2737001e-02   8.0642145e-03   1.8289695e-04
   2.2560000e+03   8.3732950e+01  -4.2737360e-01   4.8212730e-01   1.6927130e-02   5.8938524e-01   1.2766456e-02   8.0475487e-03   1.8277702e-04
   2.2570000e+03   8.3658890e+01  -4.2608370e-01   4.8123890e-01   1.6904220e-02   5.8924921e-01   1.2797418e-02   8.0303515e-03   1.8266171e-04
   2.2580000e+03   8.3584960e+01  -4.2479690e-01   4.8035390e-01   1.6881400e-02   5.8912882e-01   1.2829622e-02   8.0125470e-03   1.8254375e-04
   2.2590000e+03   8.3511120e+01  -4.2351420e-01   4.7947310e-01   1.6858630e-02   5.8888712e-01   1.2863542e-02   7.9940534e-03   1.8245669e-04
   2.2600000e+03   8.3437320e+01  -4.2223450e-01   4.7859590e-01   1.6835880e-02   5.8871107e-01   1.2898205e-02   7.9749919e-03   1.8232208e-04
   2.2610000e+03   8.3363620e+01  -4.2095950e-01   4.7772340e-01   1.6813270e-02   5.8848430e-01   1.2934472e-02   7.9557031e-03   1.8217468e-04
   2.2620000e+03   8.3290000e+01  -4.1968780e-01   4.7685470e-01   1.6790650e-02   5.8832140e-01   1.2971959e-02   7.9352805e-03   1.8206954e-04
   2.2630000e+03   8.3216510e+01  -4.1842030e-01   4.7598980e-01   1.6768080e-02   5.8803038e-01   1.3010315e-02   7.9147921e-03   1.8194144e-04
   2.2640000e+03   8.3143050e+01  -4.1715730e-01   4.7512860e-01   1.6745590e-02   5.8777630e-01   1.3049927e-02   7.8932991e-03   1.8182371e-04
   2.2650000e+03   8.3069700e+01  -4.1589860e-01   4.7427210e-01   1.6723180e-02   5.8752673e-01   1.3090804e-02   7.8723366e-03   1.8167511e-04
   2.2660000e+03   8.2996460e+01  -4.1464430e-01   4.7341860e-01   1.6700780e-02   5.8723061e-01   1.3132054e-02   7.8496939e-03   1.8154204e-04
   2.2670000e+03   8.2923260e+01  -4.1339430e-01   4.7256910e-01   1.6678420e-02   5.8696340e-01   1.3174239e-02   7.8265957e-03   1.8143704e-04
   2.2680000e+03   8.2850160e+01  -4.1214940e-01   4.7172340e-01   1.6656130e-02   5.8669922e-01   1.3217308e-02   7.8038267e-03   1.8126091e-04
   2.2690000e+03   8.2777150e+01  -4.1090900e-01   4.7088200e-01   1.6633840e-02   5.8635524e-01   1.3260748e-02   7.7803078e-03   1.8114409e-04
   2.2700000e+03   8.2704220e+01  -4.0967380e-01   4.7004370e-01   1.6611650e-02   5.8607345e-01   1.3305086e-02   7.7559098e-03   1.8098047e-04
   2.2710000e+03   8.2631380e+01  -4.0844360e-01   4.6920940e-01   1.6589500e-02   5.8572878e-01   1.3349852e-02   7.7309782e-03   1.8084406e-04
   2.2720000e+03   8.2558630e+01  -4.0721870e-01   4.6837830e-01   1.6567340e-02   5.8537607e-01   1.3395664e-02   7.7056453e-03   1.8068619e-04
   2.2730000e+03   8.2485940e+01  -4.0599950e-01   4.6755130e-01   1.6545260e-02   5.8506981e-01   1.3441153e-02   7.6801071e-03   1.8061147e-04
   2.2740000e+03   8.2413360e+01  -4.0478520e-01   4.6672760e-01   1.6523230e-02   5.8470398e-01   1.3487896e-02   7.6542043e-03   1.8042350e-04
   2.2750000e+03   8.2340860e+01  -4.0357700e-01   4.6590730e-01   1.6501190e-02   5.8433360e-01   1.3534014e-02   7.6275541e-03   1.8029364e-04
   2.2760000e+03   8.2268470e+01  -4.0237420e-01   4.6509080e-01   1.6479220e-02   5.8397713e-01   1.3580130e-02   7.6006148e-03   1.8015465e-04
   2.2770000e+03   8.2196140e+01  -4.0117760e-01   4.6427750e-01   1.6457280e-02   5.8359477e-01   1.3626926e-02   7.5732866e-03   1.8004839e-04
   2.2780000e+03   8.2123870e+01  -3.9998690e-01   4.6346800e-01   1.6435370e-02   5.8319950e-01   1.3674309e-02   7.5453979e-03   1.7989147e-04
   2.2790000e+03   8.2051730e+01  -3.9880180e-01   4.6266180e-01   1.6413510e-02   5.8281360e-01   1.3720204e-02   7.5169688e-03   1.7977252e-04
   2.2800000e+03   8.1979670e+01  -3.9762380e-01   4.6185890e-01   1.6391640e-02   5.8243307e-01   1.3767252e-02   7.4885535e-03   1.7964664e-04
   2.2810000e+03   8.1907670e+01  -3.9645180e-01   4.6105960e-01   1.6369840e-02   5.8201714e-01   1.3813984e-02   7.4595205e-03   1.7950642e-04
   2.2820000e+03   8.1835760e+01  -3.9528650e-01   4.6026360e-01   1.6348050e-02   5.8161156e-01   1.3860077e-02   7.4301387e-03   1.7939046e-04
   2.2830000e+03   8.1763970e+01  -3.9412730e-01   4.5947060e-01   1.6326290e-02   5.8116370e-01   1.3905590e-02   7.4000646e-03   1.7926782e-04
   2.2840000e+03   8.1692240e+01  -3.9297580e-01   4.5868090e-01   1.6304530e-02   5.8075032e-01   1.3951250e-02   7.3704886e-03   1.7917280e-04
   2.2850000e+03   8.1620600e+01  -3.9183040e-01   4.5789490e-01   1.6282840e-02   5.8034688e-01   1.3996249e-02   7.3399819e-03   1.7903436e-04
   2.2860000e+03   8.1549060e+01  -3.9069270e-01   4.5711150e-01   1.6261160e-02   5.7994028e-01   1.4040747e-02   7.3093141e-03   1.7892901e-04
   2.2870000e+03   8.1477560e+01  -3.8956190e-01   4.5633180e-01   1.6239500e-02   5.7949776e-01   1.4084865e-02   7.2785554e-03   1.7882983e-04
   2.2880000e+03   8.1406200e+01  -3.8843830e-01   4.5555470e-01   1.6217850e-02   5.7901981e-01   1.4128161e-02   7.2469572e-03   1.7874799e-04
   2.2890000e+03   8.1334880e+01  -3.8732220e-01   4.5478130e-01   1.6196210e-02   5.7858877e-01   1.4170679e-02   7.2156646e-03   1.7865255e-04
   2.2900000e+03   8.1263680e+01  -3.8621380e-01   4.5401040e-01   1.6174620e-02   5.7817745e-01   1.4212561e-02   7.1836066e-03   1.7854215e-04
   2.2910000e+03   8.1192550e+01  -3.8511250e-01   4.5324300e-01   1.6153000e-02   5.7774079e-01   1.4253339e-02   7.1515274e-03   1.7848389e-04
   2.2920000e+03   8.1121520e+01  -3.8401920e-01   4.5247820e-01   1.6131450e-02   5.7724850e-01   1.4293246e-02   7.1190767e-03   1.7839303e-04
   2.2930000e+03   8.1050570e+01  -3.8293430e-01   4.5171650e-01   1.6109880e-02   5.7682260e-01   1.4331993e-02   7.0868375e-03   1.7831302e-04
   2.2940000e+03   8.0979720e+01  -3.8185710e-01   4.5095780e-01   1.6088290e-02   5.7633131e-01   1.4369931e-02   7.0537972e-03   1.7826636e-04
   2.2950000e+03   8.0908940e+01  -3.8078820e-01   4.5020190e-01   1.6066790e-02   5.7591327e-01   1.4406559e-02   7.0205950e-03   1.7816187e-04
   2.2960000e+03   8.0838240e+01  -3.7972780e-01   4.4944920e-01   1.6045230e-02   5.7546049e-01   1.4442154e-02   6.9873819e-03   1.7814152e-04
   2.2970000e+03   8.0767650e+01  -3.7867580e-01   4.4869910e-01   1.6023690e-02   5.7496894e-01   1.4476527e-02   6.9539841e-03   1.7808370e-04
   2.2980000e+03   8.0697090e+01  -3.7763220e-01   4.4795200e-01   1.6002210e-02   5.7457825e-01   1.4509288e-02   6.9203928e-03   1.7805874e-04
   2.2990000e+03   8.0626700e+01  -3.7659750e-01   4.4720730e-01   1.5980700e-02   5.7409070e-01   1.4541098e-02   6.8865402e-03   1.7801822e-04
   2.3000000e+03   8.0556330e+01  -3.7557130e-01   4.4646600e-01   1.5959170e-02   5.7364085e-01   1.4570970e-02   6.8527283e-03   1.7802133e-04
   2.3010000e+03   8.0486070e+01  -3.7455450e-01   4.4572670e-01   1.5937680e-02   5.7319458e-01   1.4599508e-02   6.8188032e-03   1.7801039e-04
   2.3020000e+03   8.0415910e+01  -3.7354590e-01   4.4499070e-01   1.5916160e-02   5.7275930e-01   1.4626309e-02   6.7843787e-03   1.7802305e-04
   2.3030000e+03   8.0345810e+01  -3.7254690e-01   4.4425650e-01   1.5894660e-02   5.7232003e-01   1.4651792e-02   6.7504328e-03   1.7800162e-04
   2.3040000e+03   8.0275820e+01  -3.7155640e-01   4.4352580e-01   1.5873170e-02   5.7188119e-01   1.4675855e-02   6.7160097e-03   1.7804835e-04
   2.3050000e+03   8.0205910e+01  -3.7057440e-01   4.4279700e-01   1.5851700e-02   5.7145170e-01   1.4698339e-02   6.6814745e-03   1.7804335e-04
   2.3060000e+03   8.0136110e+01  -3.6960200e-01   4.4207090e-01   1.5830200e-02   5.7100494e-01   1.4719318e-02   6.6471670e-03   1.7809408e-04
   2.3070000e+03   8.0066360e+01  -3.6863800e-01   4.4134740e-01   1.5808770e-02   5.7056421e-01   1.4738727e-02   6.6127474e-03   1.7812136e-04
   2.3080000e+03   7.9996680e+01  -3.6768280e-01   4.4062610e-01   1.5787300e-02   5.7016191e-01   1.4755856e-02   6.5782131e-03   1.7819244e-04
   2.3090000e+03   7.9927130e+01  -3.6673590e-01   4.3990720e-01   1.5765850e-02   5.6972151e-01   1.4771690e-02   6.5433737e-03   1.7822718e-04
   2.3100000e+03   7.9857620e+01  -3.6579780e-01   4.3919070e-01   1.5744380e-02   5.6931660e-01   1.4785478e-02   6.5094254e-03   1.7829841e-04
   2.3110000e+03   7.9788250e+01  -3.6486860e-01   4.3847650e-01   1.5722960e-02   5.6887943e-01   1.4798330e-02   6.4746362e-03   1.7835083e-04
   2.3120000e+03   7.9718940e+01  -3.6394740e-01   4.3776470e-01   1.5701570e-02   5.6848871e-01   1.4808906e-02   6.4405279e-03   1.7842273e-04
   2.3130000e+03   7.9649730e+01  -3.6303480e-01   4.3705490e-01   1.5680150e-02   5.6810605e-01   1.4817824e-02   6.4062265e-03   1.7848325e-04
   2.3140000e+03   7.9580610e+01  -3.6213110e-01   4.3634700e-01   1.5658790e-02   5.6764801e-01   1.4825661e-02   6.3717156e-03   1.7858065e-04
   2.3150000e+03   7.9511570e+01  -3.6123540e-01   4.3564140e-01   1.5637400e-02   5.6725528e-01   1.4831093e-02   6.3378371e-03   1.7865915e-04
   2.3160000e+03   7.9442610e+01  -3.6034840e-01   4.3493800e-01   1.5616060e-02   5.6684724e-01   1.4834960e-02   6.3040676e-03   1.7877041e-04
   2.3170000e+03   7.9373720e+01  -3.5946980e-01   4.3423650e-01   1.5594740e-02   5.6648280e-01   1.4837114e-02   6.2702236e-03   1.7884579e-04
   2.3180000e+03   7.9304960e+01  -3.5859930e-01   4.3353690e-01   1.5573420e-02   5.6609539e-01   1.4837563e-02   6.2365313e-03   1.7897906e-04
   2.3190000e+03   7.9236240e+01  -3.5773690e-01   4.3283900e-01   1.5552130e-02   5.6572291e-01   1.4835989e-02   6.2026937e-03   1.7907323e-04
   2.3200000e+03   7.9167640e+01  -3.5688320e-01   4.3214340e-01   1.5530850e-02   5.6537557e-01   1.4833211e-02   6.1696947e-03   1.7917328e-04
   2.3210000e+03   7.9099130e+01  -3.5603770e-01   4.3144910e-01   1.5509620e-02   5.6495782e-01   1.4828585e-02   6.1364544e-03   1.7926092e-04
   2.3220000e+03   7.9030710e+01  -3.5520000e-01   4.3075720e-01   1.5488400e-02   5.6461183e-01   1.4822295e-02   6.1035467e-03   1.7933838e-04
   2.3230000e+03   7.8962370e+01  -3.5437030e-01   4.3006690e-01   1.5467170e-02   5.6424405e-01   1.4814199e-02   6.0705193e-03   1.7948713e-04
   2.3240000e+03   7.8894090e+01  -3.5354910e-01   4.2937820e-01   1.5446010e-02   5.6391290e-01   1.4804386e-02   6.0381755e-03   1.7955839e-04
   2.3250000e+03   7.8825950e+01  -3.5273570e-01   4.2869120e-01   1.5424860e-02   5.6356365e-01   1.4792329e-02   6.0060461e-03   1.7968658e-04
   2.3260000e+03   7.8757860e+01  -3.5193050e-01   4.2800570e-01   1.5403740e-02   5.6322062e-01   1.4778921e-02   5.9739642e-03   1.7978336e-04
   2.3270000e+03   7.8689850e+01  -3.5113350e-01   4.2732160e-01   1.5382670e-02   5.6288530e-01   1.4763977e-02   5.9421092e-03   1.7985027e-04
   2.3280000e+03   7.8621950e+01  -3.5034390e-01   4.2663940e-01   1.5361580e-02   5.6254845e-01   1.4747071e-02   5.9110536e-03   1.7995912e-04
   2.3290000e+03   7.8554140e+01  -3.4956240e-01   4.2595860e-01   1.5340550e-02   5.6220965e-01   1.4729074e-02   5.8799963e-03   1.8006619e-04
   2.3300000e+03   7.8486390e+01  -3.4878890e-01   4.2527870e-01   1.5319550e-02   5.6190084e-01   1.4708657e-02   5.8489989e-03   1.8011868e-04
   2.3310000e+03   7.8418770e+01  -3.4802330e-01   4.2460050e-01   1.5298560e-02   5.6160867e-01   1.4686939e-02   5.8182877e-03   1.8022656e-04
   2.3320000e+03   7.8351210e+01  -3.4726510e-01   4.2392410e-01   1.5277650e-02   5.6129470e-01   1.4663117e-02   5.7883447e-03   1.8028776e-04
   2.3330000e+03   7.8283730e+01  -3.4651490e-01   4.2324830e-01   1.5256720e-02   5.6097369e-01   1.4637834e-02   5.7585822e-03   1.8038145e-04
   2.3340000e+03   7.8216340e+01  -3.4577220e-01   4.2257440e-01   1.5235870e-02   5.6069604e-01   1.4611421e-02   5.7291778e-03   1.8040263e-04
   2.3350000e+03   7.8149030e+01  -3.4503800e-01   4.2190160e-01   1.5215020e-02   5.6041312e-01   1.4582998e-02   5.7002650e-03   1.8049899e-04
   2.3360000e+03   7.8081870e+01  -3.4431070e-01   4.2122940e-01   1.5194220e-02   5.6008413e-01   1.4552954e-02   5.6715474e-03   1.8055556e-04
   2.3370000e+03   7.8014730e+01  -3.4359100e-01   4.2055880e-01   1.5173480e-02   5.5982623e-01   1.4520934e-02   5.6432995e-03   1.8057182e-04
   2.3380000e+03   7.7947710e+01  -3.4287900e-01   4.1988900e-01   1.5152750e-02   5.5953499e-01   1.4487716e-02   5.6154506e-03   1.8061857e-04
   2.3390000e+03   7.7880790e+01  -3.4217460e-01   4.1922080e-01   1.5132080e-02   5.5928154e-01   1.4453029e-02   5.5879674e-03   1.8061455e-04
   2.3400000e+03   7.7813910e+01  -3.4147760e-01   4.1855270e-01   1.5111420e-02   5.5903060e-01   1.4416266e-02   5.5607937e-03   1.8062657e-04
   2.3410000e+03   7.7747130e+01  -3.4078810e-01   4.1788620e-01   1.5090810e-02   5.5873789e-01   1.4378426e-02   5.5340831e-03   1.8060651e-04
   2.3420000e+03   7.7680460e+01  -3.4010570e-01   4.1722050e-01   1.5070280e-02   5.5849601e-01   1.4338897e-02   5.5081751e-03   1.8057841e-04
   2.3430000e+03   7.7613890e+01  -3.3943100e-01   4.1655540e-01   1.5049780e-02   5.5818629e-01   1.4297300e-02   5.4823847e-03   1.8055668e-04
   2.3440000e+03   7.7547380e+01  -3.3876380e-01   4.1589140e-01   1.5029310e-02   5.5796410e-01   1.4254946e-02   5.4569762e-03   1.8048756e-04
   2.3450000e+03   7.7480980e+01  -3.3810290e-01   4.1522810e-01   1.5008900e-02   5.5768235e-01   1.4210483e-02   5.4324762e-03   1.8045353e-04
   2.3460000e+03   7.7414660e+01  -3.3745060e-01   4.1456550e-01   1.4988500e-02   5.5744546e-01   1.4165189e-02   5.4079352e-03   1.8035371e-04
   2.3470000e+03   7.7348420e+01  -3.3680480e-01   4.1390360e-01   1.4968200e-02   5.5724249e-01   1.4118057e-02   5.3841593e-03   1.8026151e-04
   2.3480000e+03   7.7282270e+01  -3.3616630e-01   4.1324220e-01   1.4947880e-02   5.5696642e-01   1.4069626e-02   5.3603387e-03   1.8015229e-04
   2.3490000e+03   7.7216210e+01  -3.3553490e-01   4.1258140e-01   1.4927680e-02   5.5673090e-01   1.4019652e-02   5.3375617e-03   1.7998077e-04
   2.3500000e+03   7.7150250e+01  -3.3491040e-01   4.1192090e-01   1.4907510e-02   5.5647801e-01   1.3968209e-02   5.3151084e-03   1.7981521e-04
   2.3510000e+03   7.7084370e+01  -3.3429330e-01   4.1126120e-01   1.4887370e-02   5.5626091e-01   1.3915567e-02   5.2926983e-03   1.7967892e-04
   2.3520000e+03   7.7018550e+01  -3.3368310e-01   4.1060220e-01   1.4867310e-02   5.5600376e-01   1.3861370e-02   5.2713668e-03   1.7946082e-04
   2.3530000e+03   7.6952860e+01  -3.3307970e-01   4.0994330e-01   1.4847270e-02   5.5582225e-01   1.3805879e-02   5.2502009e-03   1.7924464e-04
   2.3540000e+03   7.6887260e+01  -3.3248320e-01   4.0928480e-01   1.4827310e-02   5.5557256e-01   1.3750139e-02   5.2293144e-03   1.7900941e-04
   2.3550000e+03   7.6821720e+01  -3.3189320e-01   4.0862690e-01   1.4807370e-02   5.5533213e-01   1.3691883e-02   5.2091870e-03   1.7877573e-04
   2.3560000e+03   7.6756290e+01  -3.3130950e-01   4.0796950e-01   1.4787480e-02   5.5510269e-01   1.3633040e-02   5.1895957e-03   1.7852580e-04
   2.3570000e+03   7.6690950e+01  -3.3073200e-01   4.0731210e-01   1.4767650e-02   5.5490415e-01   1.3572995e-02   5.1700899e-03   1.7822323e-04
   2.3580000e+03   7.6625710e+01  -3.3016140e-01   4.0665510e-01   1.4747890e-02   5.5468596e-01   1.3511894e-02   5.1513568e-03   1.7790744e-04
   2.3590000e+03   7.6560550e+01  -3.2959620e-01   4.0599830e-01   1.4728150e-02   5.5447735e-01   1.3449750e-02   5.1325872e-03   1.7760645e-04
   2.3600000e+03   7.6495500e+01  -3.2903720e-01   4.0534200e-01   1.4708460e-02   5.5424015e-01   1.3386880e-02   5.1147683e-03   1.7725984e-04
   2.3610000e+03   7.6430520e+01  -3.2848460e-01   4.0468590e-01   1.4688840e-02   5.5404218e-01   1.3323232e-02   5.0971456e-03   1.7689843e-04
   2.3620000e+03   7.6365680e+01  -3.2793710e-01   4.0403020e-01   1.4669240e-02   5.5380636e-01   1.3258147e-02   5.0799735e-03   1.7654556e-04
   2.3630000e+03   7.6300900e+01  -3.2739540e-01   4.0337460e-01   1.4649690e-02   5.5359502e-01   1.3192642e-02   5.0632562e-03   1.7614571e-04
   2.3640000e+03   7.6236240e+01  -3.2685930e-01   4.0271880e-01   1.4630190e-02   5.5337870e-01   1.3125869e-02   5.0468885e-03   1.7578399e-04
   2.3650000e+03   7.6171670e+01  -3.2632870e-01   4.0206340e-01   1.4610730e-02   5.5314784e-01   1.3059301e-02   5.0308084e-03   1.7537666e-04
   2.3660000e+03   7.6107190e+01  -3.2580340e-01   4.0140820e-01   1.4591310e-02   5.5296705e-01   1.2990988e-02   5.0153776e-03   1.7493666e-04
   2.3670000e+03   7.6042790e+01  -3.2528300e-01   4.0075330e-01   1.4571940e-02   5.5278163e-01   1.2922956e-02   5.0004857e-03   1.7451044e-04
   2.3680000e+03   7.5978550e+01  -3.2476780e-01   4.0009800e-01   1.4552620e-02   5.5255055e-01   1.2853147e-02   4.9854279e-03   1.7406197e-04
   2.3690000e+03   7.5914360e+01  -3.2425760e-01   3.9944290e-01   1.4533330e-02   5.5233783e-01   1.2784234e-02   4.9710612e-03   1.7362618e-04
   2.3700000e+03   7.5850280e+01  -3.2375220e-01   3.9878800e-01   1.4514100e-02   5.5213752e-01   1.2713815e-02   4.9570305e-03   1.7315724e-04
   2.3710000e+03   7.5786320e+01  -3.2325140e-01   3.9813310e-01   1.4494880e-02   5.5193279e-01   1.2643192e-02   4.9434140e-03   1.7270162e-04
   2.3720000e+03   7.5722450e+01  -3.2275540e-01   3.9747820e-01   1.4475720e-02   5.5173039e-01   1.2572719e-02   4.9300443e-03   1.7222015e-04
   2.3730000e+03   7.5658690e+01  -3.2226350e-01   3.9682330e-01   1.4456630e-02   5.5152295e-01   1.2501613e-02   4.9169193e-03   1.7170762e-04
   2.3740000e+03   7.5595030e+01  -3.2177630e-01   3.9616810e-01   1.4437540e-02   5.5130824e-01   1.2430487e-02   4.9041239e-03   1.7118820e-04
   2.3750000e+03   7.5531460e+01  -3.2129320e-01   3.9551300e-01   1.4418510e-02   5.5114159e-01   1.2358662e-02   4.8917789e-03   1.7072310e-04
   2.3760000e+03   7.5468030e+01  -3.2081410e-01   3.9485750e-01   1.4399500e-02   5.5093519e-01   1.2287202e-02   4.8799628e-03   1.7020292e-04
   2.3770000e+03   7.5404680e+01  -3.2033940e-01   3.9420200e-01   1.4380560e-02   5.5071793e-01   1.2215221e-02   4.8682085e-03   1.6966459e-04
   2.3780000e+03   7.5341450e+01  -3.1986810e-01   3.9354650e-01   1.4361610e-02   5.5051237e-01   1.2143329e-02   4.8566770e-03   1.6916632e-04
   2.3790000e+03   7.5278310e+01  -3.1940050e-01   3.9289060e-01   1.4342740e-02   5.5035247e-01   1.2071178e-02   4.8455840e-03   1.6860523e-04
   2.3800000e+03   7.5215310e+01  -3.1893670e-01   3.9223450e-01   1.4323880e-02   5.5015121e-01   1.1999039e-02   4.8342585e-03   1.6810362e-04
   2.3810000e+03   7.5152390e+01  -3.1847670e-01   3.9157810e-01   1.4305090e-02   5.4993638e-01   1.1927841e-02   4.8236304e-03   1.6752879e-04
   2.3820000e+03   7.5089600e+01  -3.1801990e-01   3.9092160e-01   1.4286300e-02   5.4973928e-01   1.1856036e-02   4.8133619e-03   1.6700685e-04
   2.3830000e+03   7.5026910e+01  -3.1756610e-01   3.9026500e-01   1.4267560e-02   5.4954159e-01   1.1784291e-02   4.8029784e-03   1.6646541e-04
   2.3840000e+03   7.4964330e+01  -3.1711580e-01   3.8960770e-01   1.4248880e-02   5.4935664e-01   1.1713629e-02   4.7930493e-03   1.6588767e-04
   2.3850000e+03   7.4901860e+01  -3.1666810e-01   3.8895030e-01   1.4230200e-02   5.4916353e-01   1.1642369e-02   4.7834158e-03   1.6532052e-04
   2.3860000e+03   7.4839510e+01  -3.1622410e-01   3.8829240e-01   1.4211580e-02   5.4899054e-01   1.1572023e-02   4.7735209e-03   1.6478168e-04
   2.3870000e+03   7.4777250e+01  -3.1578180e-01   3.8763390e-01   1.4192940e-02   5.4880680e-01   1.1501769e-02   4.7643033e-03   1.6422424e-04
   2.3880000e+03   7.4715140e+01  -3.1534300e-01   3.8697540e-01   1.4174390e-02   5.4859285e-01   1.1431778e-02   4.7551331e-03   1.6367311e-04
   2.3890000e+03   7.4653110e+01  -3.1490640e-01   3.8631640e-01   1.4155880e-02   5.4842994e-01   1.1362830e-02   4.7459513e-03   1.6306833e-04
   2.3900000e+03   7.4591220e+01  -3.1447270e-01   3.8565670e-01   1.4137370e-02   5.4823345e-01   1.1294616e-02   4.7372572e-03   1.6253553e-04
   2.3910000e+03   7.4529450e+01  -3.1404110e-01   3.8499660e-01   1.4118900e-02   5.4804391e-01   1.1226499e-02   4.7283867e-03   1.6196780e-04
   2.3920000e+03   7.4467790e+01  -3.1361140e-01   3.8433620e-01   1.4100460e-02   5.4784924e-01   1.1158996e-02   4.7199900e-03   1.6142253e-04
   2.3930000e+03   7.4406220e+01  -3.1318410e-01   3.8367490e-01   1.4082050e-02   5.4766553e-01   1.1092491e-02   4.7113090e-03   1.6082960e-04
   2.3940000e+03   7.4344820e+01  -3.1275890e-01   3.8301360e-01   1.4063680e-02   5.4746291e-01   1.1026872e-02   4.7033486e-03   1.6025362e-04
   2.3950000e+03   7.4283510e+01  -3.1233530e-01   3.8235170e-01   1.4045340e-02   5.4727375e-01   1.0961715e-02   4.6951783e-03   1.5970074e-04
   2.3960000e+03   7.4222300e+01  -3.1191330e-01   3.8168840e-01   1.4027030e-02   5.4706892e-01   1.0897322e-02   4.6867749e-03   1.5916921e-04
   2.3970000e+03   7.4161250e+01  -3.1149290e-01   3.8102490e-01   1.4008730e-02   5.4689002e-01   1.0834015e-02   4.6789020e-03   1.5858874e-04
   2.3980000e+03   7.4100290e+01  -3.1107460e-01   3.8036080e-01   1.3990480e-02   5.4671961e-01   1.0771626e-02   4.6707223e-03   1.5801993e-04
   2.3990000e+03   7.4039460e+01  -3.1065730e-01   3.7969580e-01   1.3972260e-02   5.4651803e-01   1.0710450e-02   4.6631515e-03   1.5748513e-04
   2.4000000e+03   7.3978770e+01  -3.1024120e-01   3.7903030e-01   1.3954030e-02   5.4633643e-01   1.0649950e-02   4.6551634e-03   1.5695080e-04
   2.4010000e+03   7.3918150e+01  -3.0982630e-01   3.7836390e-01   1.3935870e-02   5.4614386e-01   1.0590664e-02   4.6471397e-03   1.5637698e-04
   2.4020000e+03   7.3857690e+01  -3.0941220e-01   3.7769690e-01   1.3917730e-02   5.4592888e-01   1.0532358e-02   4.6396862e-03   1.5584086e-04
   2.4030000e+03   7.3797370e+01  -3.0899950e-01   3.7702920e-01   1.3899600e-02   5.4573963e-01   1.0475251e-02   4.6318490e-03   1.5528868e-04
   2.4040000e+03   7.3737160e+01  -3.0858740e-01   3.7636090e-01   1.3881500e-02   5.4556940e-01   1.0418923e-02   4.6241449e-03   1.5476805e-04
   2.4050000e+03   7.3677070e+01  -3.0817610e-01   3.7569170e-01   1.3863420e-02   5.4534079e-01   1.0364498e-02   4.6164768e-03   1.5424421e-04
   2.4060000e+03   7.3617070e+01  -3.0776570e-01   3.7502220e-01   1.3845410e-02   5.4517938e-01   1.0311152e-02   4.6088746e-03   1.5370877e-04
   2.4070000e+03   7.3557220e+01  -3.0735560e-01   3.7435190e-01   1.3827380e-02   5.4496807e-01   1.0258457e-02   4.6011103e-03   1.5317250e-04
   2.4080000e+03   7.3497450e+01  -3.0694610e-01   3.7368070e-01   1.3809410e-02   5.4477298e-01   1.0207667e-02   4.5935026e-03   1.5265235e-04
   2.4090000e+03   7.3437810e+01  -3.0653720e-01   3.7300890e-01   1.3791460e-02   5.4457046e-01   1.0158210e-02   4.5860698e-03   1.5215869e-04
   2.4100000e+03   7.3378330e+01  -3.0612830e-01   3.7233630e-01   1.3773530e-02   5.4436727e-01   1.0109734e-02   4.5782295e-03   1.5161247e-04
   2.4110000e+03   7.3318880e+01  -3.0572030e-01   3.7166370e-01   1.3755620e-02   5.4417824e-01   1.0062561e-02   4.5705053e-03   1.5112841e-04
   2.4120000e+03   7.3259620e+01  -3.0531200e-01   3.7099000e-01   1.3737750e-02   5.4398134e-01   1.0016919e-02   4.5626443e-03   1.5062310e-04
   2.4130000e+03   7.3200430e+01  -3.0490380e-01   3.7031590e-01   1.3719910e-02   5.4378085e-01   9.9726266e-03   4.5548401e-03   1.5011469e-04
   2.4140000e+03   7.3141390e+01  -3.0449580e-01   3.6964120e-01   1.3702120e-02   5.4360644e-01   9.9294747e-03   4.5471335e-03   1.4958753e-04
   2.4150000e+03   7.3082430e+01  -3.0408750e-01   3.6896610e-01   1.3684320e-02   5.4341522e-01   9.8881026e-03   4.5393782e-03   1.4911383e-04
   2.4160000e+03   7.3023560e+01  -3.0367900e-01   3.6829000e-01   1.3666590e-02   5.4321044e-01   9.8477097e-03   4.5315729e-03   1.4862836e-04
   2.4170000e+03   7.2964820e+01  -3.0327020e-01   3.6761370e-01   1.3648860e-02   5.4304162e-01   9.8092773e-03   4.5235922e-03   1.4812367e-04
   2.4180000e+03   7.2906210e+01  -3.0286080e-01   3.6693670e-01   1.3631170e-02   5.4281459e-01   9.7715414e-03   4.5157317e-03   1.4765424e-04
   2.4190000e+03   7.2847690e+01  -3.0245130e-01   3.6625920e-01   1.3613490e-02   5.4263287e-01   9.7356110e-03   4.5075409e-03   1.4718257e-04
   2.4200000e+03   7.2789290e+01  -3.0204100e-01   3.6558100e-01   1.3595880e-02   5.4243637e-01   9.7009619e-03   4.4995885e-03   1.4670614e-04
   2.4210000e+03   7.2730960e+01  -3.0163020e-01   3.6490280e-01   1.3578250e-02   5.4224398e-01   9.6678637e-03   4.4913810e-03   1.4626387e-04
   2.4220000e+03   7.2672730e+01  -3.0121890e-01   3.6422370e-01   1.3560690e-02   5.4207383e-01   9.6356329e-03   4.4832753e-03   1.4580826e-04
   2.4230000e+03   7.2614660e+01  -3.0080660e-01   3.6354440e-01   1.3543160e-02   5.4187528e-01   9.6054873e-03   4.4750095e-03   1.4535057e-04
   2.4240000e+03   7.2556650e+01  -3.0039300e-01   3.6286470e-01   1.3525640e-02   5.4170889e-01   9.5760818e-03   4.4668275e-03   1.4491214e-04
   2.4250000e+03   7.2498770e+01  -2.9997880e-01   3.6218390e-01   1.3508180e-02   5.4150275e-01   9.5480223e-03   4.4586138e-03   1.4445907e-04
   2.4260000e+03   7.2440950e+01  -2.9956360e-01   3.6150350e-01   1.3490700e-02   5.4134398e-01   9.5215301e-03   4.4503414e-03   1.4403032e-04
   2.4270000e+03   7.2383250e+01  -2.9914710e-01   3.6082220e-01   1.3473290e-02   5.4115899e-01   9.4963181e-03   4.4418698e-03   1.4359047e-04
   2.4280000e+03   7.2325630e+01  -2.9872930e-01   3.6014060e-01   1.3455910e-02   5.4098451e-01   9.4721484e-03   4.4335341e-03   1.4316480e-04
   2.4290000e+03   7.2268150e+01  -2.9831000e-01   3.5945850e-01   1.3438550e-02   5.4083282e-01   9.4493125e-03   4.4248652e-03   1.4275450e-04
   2.4300000e+03   7.2210740e+01  -2.9788940e-01   3.5877590e-01   1.3421240e-02   5.4065587e-01   9.4279391e-03   4.4164164e-03   1.4231573e-04
   2.4310000e+03   7.2153430e+01  -2.9746730e-01   3.5809320e-01   1.3403940e-02   5.4047464e-01   9.4071460e-03   4.4076805e-03   1.4194339e-04
   2.4320000e+03   7.2096230e+01  -2.9704400e-01   3.5741050e-01   1.3386700e-02   5.4030665e-01   9.3878619e-03   4.3990812e-03   1.4152567e-04
   2.4330000e+03   7.2039090e+01  -2.9661830e-01   3.5672650e-01   1.3369480e-02   5.4013472e-01   9.3695229e-03   4.3903896e-03   1.4111751e-04
   2.4340000e+03   7.1982090e+01  -2.9619110e-01   3.5604290e-01   1.3352260e-02   5.3996987e-01   9.3522229e-03   4.3813708e-03   1.4071890e-04
   2.4350000e+03   7.1925130e+01  -2.9576160e-01   3.5535830e-01   1.3335110e-02   5.3980872e-01   9.3359982e-03   4.3728288e-03   1.4035054e-04
   2.4360000e+03   7.1868290e+01  -2.9533060e-01   3.5467400e-01   1.3317990e-02   5.3965628e-01   9.3206594e-03   4.3639853e-03   1.3994424e-04
   2.4370000e+03   7.1811550e+01  -2.9489740e-01   3.5398930e-01   1.3300880e-02   5.3950141e-01   9.3060335e-03   4.3552459e-03   1.3959234e-04
   2.4380000e+03   7.1754890e+01  -2.9446200e-01   3.5330420e-01   1.3283830e-02   5.3937512e-01   9.2927623e-03   4.3461069e-03   1.3922585e-04
   2.4390000e+03   7.1698330e+01  -2.9402460e-01   3.5261880e-01   1.3266800e-02   5.3920101e-01   9.2800238e-03   4.3374821e-03   1.3886733e-04
   2.4400000e+03   7.1641840e+01  -2.9358440e-01   3.5193320e-01   1.3249800e-02   5.3906655e-01   9.2679995e-03   4.3281675e-03   1.3852207e-04
   2.4410000e+03   7.1585450e+01  -2.9314230e-01   3.5124710e-01   1.3232830e-02   5.3891538e-01   9.2567072e-03   4.3191416e-03   1.3817126e-04
   2.4420000e+03   7.1529110e+01  -2.9269740e-01   3.5056080e-01   1.3215920e-02   5.3879632e-01   9.2462774e-03   4.3101839e-03   1.3780422e-04
   2.4430000e+03   7.1472890e+01  -2.9224970e-01   3.4987470e-01   1.3199010e-02   5.3868155e-01   9.2361094e-03   4.3011768e-03   1.3750633e-04
   2.4440000e+03   7.1416750e+01  -2.9179950e-01   3.4918800e-01   1.3182150e-02   5.3854874e-01   9.2271839e-03   4.2920942e-03   1.3716029e-04
   2.4450000e+03   7.1360710e+01  -2.9134650e-01   3.4850110e-01   1.3165340e-02   5.3840986e-01   9.2179867e-03   4.2832173e-03   1.3682763e-04
   2.4460000e+03   7.1304710e+01  -2.9089100e-01   3.4781390e-01   1.3148540e-02   5.3830219e-01   9.2098665e-03   4.2736957e-03   1.3651701e-04
   2.4470000e+03   7.1248830e+01  -2.9043220e-01   3.4712660e-01   1.3131780e-02   5.3817756e-01   9.2014937e-03   4.2643351e-03   1.3621239e-04
   2.4480000e+03   7.1193020e+01  -2.8997020e-01   3.4643910e-01   1.3115070e-02   5.3803688e-01   9.1940111e-03   4.2555521e-03   1.3588898e-04
   2.4490000e+03   7.1137290e+01  -2.8950530e-01   3.4575140e-01   1.3098370e-02   5.3794889e-01   9.1866809e-03   4.2463052e-03   1.3560367e-04
   2.4500000e+03   7.1081650e+01  -2.8903710e-01   3.4506380e-01   1.3081730e-02   5.3784816e-01   9.1797149e-03   4.2371571e-03   1.3531791e-04
   2.4510000e+03   7.1026070e+01  -2.8856540e-01   3.4437590e-01   1.3065110e-02   5.3776158e-01   9.1724697e-03   4.2283333e-03   1.3500590e-04
   2.4520000e+03   7.0970580e+01  -2.8809090e-01   3.4368780e-01   1.3048520e-02   5.3767173e-01   9.1657348e-03   4.2187784e-03   1.3474120e-04
   2.4530000e+03   7.0915160e+01  -2.8761240e-01   3.4299980e-01   1.3031980e-02   5.3754097e-01   9.1589426e-03   4.2099976e-03   1.3448143e-04
   2.4540000e+03   7.0859810e+01  -2.8713130e-01   3.4231140e-01   1.3015440e-02   5.3747692e-01   9.1522178e-03   4.2009097e-03   1.3422230e-04
   2.4550000e+03   7.0804550e+01  -2.8664650e-01   3.4162360e-01   1.2998980e-02   5.3737758e-01   9.1461419e-03   4.1918184e-03   1.3394596e-04
   2.4560000e+03   7.0749350e+01  -2.8615830e-01   3.4093550e-01   1.2982530e-02   5.3731461e-01   9.1389863e-03   4.1830040e-03   1.3367489e-04
   2.4570000e+03   7.0694240e+01  -2.8566670e-01   3.4024710e-01   1.2966120e-02   5.3722688e-01   9.1326828e-03   4.1738742e-03   1.3342054e-04
   2.4580000e+03   7.0639220e+01  -2.8517230e-01   3.3955860e-01   1.2949740e-02   5.3716471e-01   9.1256997e-03   4.1651990e-03   1.3318778e-04
   2.4590000e+03   7.0584240e+01  -2.8467410e-01   3.3887050e-01   1.2933400e-02   5.3710710e-01   9.1188658e-03   4.1564560e-03   1.3295519e-04
   2.4600000e+03   7.0529380e+01  -2.8417280e-01   3.3818300e-01   1.2917090e-02   5.3703504e-01   9.1118435e-03   4.1477868e-03   1.3269541e-04
   2.4610000e+03   7.0474580e+01  -2.8366820e-01   3.3749540e-01   1.2900820e-02   5.3697001e-01   9.1045222e-03   4.1389058e-03   1.3247153e-04
   2.4620000e+03   7.0419830e+01  -2.8316010e-01   3.3680770e-01   1.2884570e-02   5.3691489e-01   9.0969700e-03   4.1304067e-03   1.3223018e-04
   2.4630000e+03   7.0365170e+01  -2.8264870e-01   3.3611990e-01   1.2868340e-02   5.3684037e-01   9.0894015e-03   4.1218021e-03   1.3200610e-04
   2.4640000e+03   7.0310580e+01  -2.8213440e-01   3.3543280e-01   1.2852180e-02   5.3680601e-01   9.0814554e-03   4.1132525e-03   1.3177230e-04
   2.4650000e+03   7.0256050e+01  -2.8161660e-01   3.3474610e-01   1.2836010e-02   5.3676812e-01   9.0735846e-03   4.1050009e-03   1.3158537e-04
   2.4660000e+03   7.0201620e+01  -2.8109510e-01   3.3405920e-01   1.2819890e-02   5.3670613e-01   9.0650912e-03   4.0969735e-03   1.3137012e-04
   2.4670000e+03   7.0147260e+01  -2.8057060e-01   3.3337250e-01   1.2803830e-02   5.3663310e-01   9.0561768e-03   4.0889240e-03   1.3112938e-04
   2.4680000e+03   7.0092940e+01  -2.8004280e-01   3.3268680e-01   1.2787770e-02   5.3658288e-01   9.0472372e-03   4.0808885e-03   1.3094341e-04
   2.4690000e+03   7.0038750e+01  -2.7951150e-01   3.3200090e-01   1.2771750e-02   5.3655051e-01   9.0380451e-03   4.0729935e-03   1.3072415e-04
   2.4700000e+03   6.9984570e+01  -2.7897700e-01   3.3131550e-01   1.2755730e-02   5.3650815e-01   9.0281718e-03   4.0649737e-03   1.3050882e-04
   2.4710000e+03   6.9930490e+01  -2.7843920e-01   3.3063050e-01   1.2739800e-02   5.3649721e-01   9.0184956e-03   4.0576673e-03   1.3028818e-04
   2.4720000e+03   6.9876530e+01  -2.7789800e-01   3.2994600e-01   1.2723870e-02   5.3640420e-01   9.0082234e-03   4.0498661e-03   1.3006690e-04
   2.4730000e+03   6.9822580e+01  -2.7735390e-01   3.2926190e-01   1.2707970e-02   5.3638963e-01   8.9972347e-03   4.0427877e-03   1.2984612e-04
   2.4740000e+03   6.9768690e+01  -2.7680600e-01   3.2857870e-01   1.2692100e-02   5.3637192e-01   8.9862675e-03   4.0356382e-03   1.2967258e-04
   2.4750000e+03   6.9714910e+01  -2.7625500e-01   3.2789540e-01   1.2676270e-02   5.3632881e-01   8.9745375e-03   4.0286451e-03   1.2945021e-04
   2.4760000e+03   6.9661180e+01  -2.7570050e-01   3.2721290e-01   1.2660460e-02   5.3627820e-01   8.9624906e-03   4.0215386e-03   1.2923871e-04
   2.4770000e+03   6.9607510e+01  -2.7514270e-01   3.2653100e-01   1.2644700e-02   5.3626535e-01   8.9507762e-03   4.0148460e-03   1.2901577e-04
   2.4780000e+03   6.9553920e+01  -2.7458190e-01   3.2584970e-01   1.2628910e-02   5.3622452e-01   8.9380765e-03   4.0083970e-03   1.2882899e-04
   2.4790000e+03   6.9500420e+01  -2.7401780e-01   3.2516900e-01   1.2613240e-02   5.3619039e-01   8.9249286e-03   4.0018166e-03   1.2858727e-04
   2.4800000e+03   6.9446980e+01  -2.7344990e-01   3.2448900e-01   1.2597520e-02   5.3614655e-01   8.9115674e-03   3.9956481e-03   1.2838563e-04
   2.4810000e+03   6.9393580e+01  -2.7287900e-01   3.2380970e-01   1.2581870e-02   5.3611543e-01   8.8977253e-03   3.9896142e-03   1.2817026e-04
   2.4820000e+03   6.9340260e+01  -2.7230460e-01   3.2313090e-01   1.2566210e-02   5.3607825e-01   8.8835863e-03   3.9838540e-03   1.2794428e-04
   2.4830000e+03   6.9286990e+01  -2.7172710e-01   3.2245310e-01   1.2550640e-02   5.3607268e-01   8.8690662e-03   3.9782551e-03   1.2772433e-04
   2.4840000e+03   6.9233830e+01  -2.7114640e-01   3.2177610e-01   1.2535060e-02   5.3600564e-01   8.8538843e-03   3.9726449e-03   1.2748353e-04
   2.4850000e+03   6.9180710e+01  -2.7056190e-01   3.2110000e-01   1.2519500e-02   5.3598324e-01   8.8383724e-03   3.9672734e-03   1.2727894e-04
   2.4860000e+03   6.9127670e+01  -2.6997480e-01   3.2042470e-01   1.2503970e-02   5.3595375e-01   8.8227247e-03   3.9621970e-03   1.2701567e-04
   2.4870000e+03   6.9074690e+01  -2.6938390e-01   3.1975010e-01   1.2488480e-02   5.3590029e-01   8.8064858e-03   3.9573490e-03   1.2679607e-04
   2.4880000e+03   6.9021780e+01  -2.6878970e-01   3.1907620e-01   1.2473030e-02   5.3588745e-01   8.7896215e-03   3.9524713e-03   1.2652965e-04
   2.4890000e+03   6.8968910e+01  -2.6819220e-01   3.1840320e-01   1.2457570e-02   5.3583992e-01   8.7730461e-03   3.9477729e-03   1.2626939e-04
   2.4900000e+03   6.8916130e+01  -2.6759130e-01   3.1773150e-01   1.2442190e-02   5.3580257e-01   8.7556163e-03   3.9434296e-03   1.2599514e-04
   2.4910000e+03   6.8863430e+01  -2.6698750e-01   3.1706040e-01   1.2426800e-02   5.3575496e-01   8.7382040e-03   3.9391527e-03   1.2571865e-04
   2.4920000e+03   6.8810750e+01  -2.6638010e-01   3.1639080e-01   1.2411430e-02   5.3573169e-01   8.7202350e-03   3.9352147e-03   1.2545100e-04
   2.4930000e+03   6.8758190e+01  -2.6576960e-01   3.1572210e-01   1.2396100e-02   5.3565532e-01   8.7018233e-03   3.9315562e-03   1.2516462e-04
   2.4940000e+03   6.8705660e+01  -2.6515540e-01   3.1505420e-01   1.2380780e-02   5.3560598e-01   8.6828957e-03   3.9276927e-03   1.2487705e-04
   2.4950000e+03   6.8653190e+01  -2.6453790e-01   3.1438750e-01   1.2365510e-02   5.3553513e-01   8.6636160e-03   3.9241751e-03   1.2455661e-04
   2.4960000e+03   6.8600780e+01  -2.6391740e-01   3.1372170e-01   1.2350280e-02   5.3551218e-01   8.6443830e-03   3.9208558e-03   1.2422293e-04
   2.4970000e+03   6.8548450e+01  -2.6329360e-01   3.1305730e-01   1.2335020e-02   5.3544288e-01   8.6245122e-03   3.9178304e-03   1.2391223e-04
   2.4980000e+03   6.8496180e+01  -2.6266670e-01   3.1239410e-01   1.2319850e-02   5.3538845e-01   8.6046045e-03   3.9148170e-03   1.2355944e-04
   2.4990000e+03   6.8443950e+01  -2.6203550e-01   3.1173190e-01   1.2304670e-02   5.3531513e-01   8.5842761e-03   3.9120714e-03   1.2319082e-04
   2.5000000e+03   6.8391820e+01  -2.6140160e-01   3.1107100e-01   1.2289520e-02   5.3524522e-01   8.5630357e-03   3.9097050e-03   1.2284317e-04
   2.5010000e+03   6.8339720e+01  -2.6076520e-01   3.1041120e-01   1.2274380e-02   5.3514432e-01   8.5422649e-03   3.9066520e-03   1.2247406e-04
   2.5020000e+03   6.8287680e+01  -2.6012420e-01   3.0975270e-01   1.2259270e-02   5.3509485e-01   8.5206671e-03   3.9049560e-03   1.2209181e-04
   2.5030000e+03   6.8235700e+01  -2.5948080e-01   3.0909550e-01   1.2244200e-02   5.3502132e-01   8.4991789e-03   3.9027017e-03   1.2168969e-04
   2.5040000e+03   6.8183790e+01  -2.5883410e-01   3.0843990e-01   1.2229130e-02   5.3492920e-01   8.4774379e-03   3.9009936e-03   1.2128624e-04
   2.5050000e+03   6.8131940e+01  -2.5818450e-01   3.0778530e-01   1.2214100e-02   5.3484414e-01   8.4552835e-03   3.8991760e-03   1.2084373e-04
   2.5060000e+03   6.8080150e+01  -2.5753190e-01   3.0713180e-01   1.2199090e-02   5.3472936e-01   8.4327106e-03   3.8973670e-03   1.2042348e-04
   2.5070000e+03   6.8028400e+01  -2.5687630e-01   3.0648000e-01   1.2184120e-02   5.3464476e-01   8.4102872e-03   3.8960177e-03   1.1998644e-04
   2.5080000e+03   6.7976720e+01  -2.5621840e-01   3.0582940e-01   1.2169150e-02   5.3454476e-01   8.3874936e-03   3.8947174e-03   1.1953319e-04
   2.5090000e+03   6.7925090e+01  -2.5555750e-01   3.0518040e-01   1.2154220e-02   5.3443757e-01   8.3644609e-03   3.8935561e-03   1.1911599e-04
   2.5100000e+03   6.7873490e+01  -2.5489380e-01   3.0453260e-01   1.2139310e-02   5.3433446e-01   8.3412628e-03   3.8922971e-03   1.1866145e-04
   2.5110000e+03   6.7821990e+01  -2.5422770e-01   3.0388640e-01   1.2124420e-02   5.3419052e-01   8.3178182e-03   3.8915170e-03   1.1820434e-04
   2.5120000e+03   6.7770490e+01  -2.5355920e-01   3.0324170e-01   1.2109560e-02   5.3411652e-01   8.2941416e-03   3.8907260e-03   1.1772696e-04
   2.5130000e+03   6.7719080e+01  -2.5288780e-01   3.0259810e-01   1.2094730e-02   5.3396145e-01   8.2701327e-03   3.8900264e-03   1.1725098e-04
   2.5140000e+03   6.7667690e+01  -2.5221480e-01   3.0195590e-01   1.2079910e-02   5.3383725e-01   8.2464082e-03   3.8891626e-03   1.1679856e-04
   2.5150000e+03   6.7616370e+01  -2.5153930e-01   3.0131590e-01   1.2065130e-02   5.3370336e-01   8.2224313e-03   3.8889632e-03   1.1631953e-04
   2.5160000e+03   6.7565070e+01  -2.5086120e-01   3.0067640e-01   1.2050360e-02   5.3358959e-01   8.1981394e-03   3.8884837e-03   1.1584491e-04
   2.5170000e+03   6.7513830e+01  -2.5018100e-01   3.0003920e-01   1.2035620e-02   5.3343932e-01   8.1739775e-03   3.8881572e-03   1.1537772e-04
   2.5180000e+03   6.7462660e+01  -2.4949920e-01   2.9940330e-01   1.2020880e-02   5.3330336e-01   8.1496823e-03   3.8875902e-03   1.1492531e-04
   2.5190000e+03   6.7411510e+01  -2.4881540e-01   2.9876860e-01   1.2006190e-02   5.3309838e-01   8.1252239e-03   3.8874049e-03   1.1445016e-04
   2.5200000e+03   6.7360400e+01  -2.4812950e-01   2.9813600e-01   1.1991510e-02   5.3299186e-01   8.1008240e-03   3.8875401e-03   1.1398716e-04
   2.5210000e+03   6.7309360e+01  -2.4744200e-01   2.9750500e-01   1.1976870e-02   5.3279623e-01   8.0763860e-03   3.8870536e-03   1.1347920e-04
   2.5220000e+03   6.7258340e+01  -2.4675280e-01   2.9687520e-01   1.1962230e-02   5.3264756e-01   8.0521245e-03   3.8871927e-03   1.1306194e-04
   2.5230000e+03   6.7207370e+01  -2.4606160e-01   2.9624730e-01   1.1947620e-02   5.3245377e-01   8.0276599e-03   3.8871565e-03   1.1257130e-04
   2.5240000e+03   6.7156430e+01  -2.4536920e-01   2.9562090e-01   1.1933040e-02   5.3228288e-01   8.0031215e-03   3.8873265e-03   1.1212309e-04
   2.5250000e+03   6.7105530e+01  -2.4467480e-01   2.9499650e-01   1.1918460e-02   5.3207721e-01   7.9786989e-03   3.8874445e-03   1.1168831e-04
   2.5260000e+03   6.7054670e+01  -2.4397940e-01   2.9437330e-01   1.1903960e-02   5.3190224e-01   7.9541428e-03   3.8874060e-03   1.1122476e-04
   2.5270000e+03   6.7003850e+01  -2.4328250e-01   2.9375180e-01   1.1889420e-02   5.3170642e-01   7.9301437e-03   3.8873525e-03   1.1081619e-04
   2.5280000e+03   6.6953060e+01  -2.4258440e-01   2.9313230e-01   1.1874940e-02   5.3151436e-01   7.9060888e-03   3.8876580e-03   1.1038757e-04
   2.5290000e+03   6.6902320e+01  -2.4188480e-01   2.9251450e-01   1.1860480e-02   5.3129234e-01   7.8821030e-03   3.8875486e-03   1.0996819e-04
   2.5300000e+03   6.6851600e+01  -2.4118420e-01   2.9189830e-01   1.1846030e-02   5.3109843e-01   7.8582309e-03   3.8873625e-03   1.0955241e-04
   2.5310000e+03   6.6800930e+01  -2.4048290e-01   2.9128380e-01   1.1831610e-02   5.3086191e-01   7.8347091e-03   3.8877389e-03   1.0917075e-04
   2.5320000e+03   6.6750260e+01  -2.3978000e-01   2.9067120e-01   1.1817190e-02   5.3064143e-01   7.8108849e-03   3.8877412e-03   1.0878876e-04
   2.5330000e+03   6.6699650e+01  -2.3907660e-01   2.9006030e-01   1.1802810e-02   5.3039432e-01   7.7879619e-03   3.8877048e-03   1.0844597e-04
   2.5340000e+03   6.6649060e+01  -2.3837240e-01   2.8945110e-01   1.1788430e-02   5.3016917e-01   7.7650496e-03   3.8872136e-03   1.0809043e-04
   2.5350000e+03   6.6598500e+01  -2.3766690e-01   2.8884390e-01   1.1774110e-02   5.2993946e-01   7.7419460e-03   3.8871046e-03   1.0772434e-04
   2.5360000e+03   6.6547970e+01  -2.3696150e-01   2.8823890e-01   1.1759790e-02   5.2969262e-01   7.7194719e-03   3.8869478e-03   1.0741812e-04
   2.5370000e+03   6.6497470e+01  -2.3625500e-01   2.8763550e-01   1.1745510e-02   5.2945944e-01   7.6974251e-03   3.8863737e-03   1.0709049e-04
   2.5380000e+03   6.6447010e+01  -2.3554820e-01   2.8703380e-01   1.1731230e-02   5.2918133e-01   7.6758504e-03   3.8859610e-03   1.0680881e-04
   2.5390000e+03   6.6396560e+01  -2.3484050e-01   2.8643390e-01   1.1716990e-02   5.2891251e-01   7.6538572e-03   3.8856742e-03   1.0650024e-04
   2.5400000e+03   6.6346140e+01  -2.3413270e-01   2.8583630e-01   1.1702740e-02   5.2860862e-01   7.6328755e-03   3.8849722e-03   1.0625218e-04
   2.5410000e+03   6.6295750e+01  -2.3342460e-01   2.8524030e-01   1.1688570e-02   5.2830577e-01   7.6123642e-03   3.8841429e-03   1.0599769e-04
   2.5420000e+03   6.6245390e+01  -2.3271660e-01   2.8464630e-01   1.1674360e-02   5.2804684e-01   7.5922595e-03   3.8830708e-03   1.0576926e-04
   2.5430000e+03   6.6195030e+01  -2.3200810e-01   2.8405430e-01   1.1660210e-02   5.2777386e-01   7.5723232e-03   3.8817369e-03   1.0552635e-04
   2.5440000e+03   6.6144690e+01  -2.3129970e-01   2.8346450e-01   1.1646050e-02   5.2744955e-01   7.5527906e-03   3.8807508e-03   1.0533902e-04
   2.5450000e+03   6.6094380e+01  -2.3059070e-01   2.8287640e-01   1.1631920e-02   5.2712808e-01   7.5341361e-03   3.8794801e-03   1.0516286e-04
   2.5460000e+03   6.6044110e+01  -2.2988210e-01   2.8229040e-01   1.1617810e-02   5.2680876e-01   7.5156726e-03   3.8779127e-03   1.0500454e-04
   2.5470000e+03   6.5993860e+01  -2.2917380e-01   2.8170640e-01   1.1603730e-02   5.2647690e-01   7.4981561e-03   3.8760284e-03   1.0488412e-04
   2.5480000e+03   6.5943590e+01  -2.2846570e-01   2.8112480e-01   1.1589690e-02   5.2613121e-01   7.4805954e-03   3.8743112e-03   1.0476783e-04
   2.5490000e+03   6.5893360e+01  -2.2775760e-01   2.8054490e-01   1.1575630e-02   5.2580842e-01   7.4644825e-03   3.8721421e-03   1.0465562e-04
   2.5500000e+03   6.5843110e+01  -2.2705030e-01   2.7996710e-01   1.1561630e-02   5.2546678e-01   7.4486736e-03   3.8694556e-03   1.0458400e-04
   2.5510000e+03   6.5792920e+01  -2.2634280e-01   2.7939150e-01   1.1547610e-02   5.2510138e-01   7.4330235e-03   3.8669182e-03   1.0453656e-04
   2.5520000e+03   6.5742720e+01  -2.2563660e-01   2.7881760e-01   1.1533670e-02   5.2472511e-01   7.4186503e-03   3.8644418e-03   1.0449105e-04
   2.5530000e+03   6.5692560e+01  -2.2493080e-01   2.7824650e-01   1.1519710e-02   5.2437190e-01   7.4046784e-03   3.8614126e-03   1.0451318e-04
   2.5540000e+03   6.5642430e+01  -2.2422490e-01   2.7767720e-01   1.1505760e-02   5.2398761e-01   7.3916836e-03   3.8585601e-03   1.0451256e-04
   2.5550000e+03   6.5592310e+01  -2.2352060e-01   2.7711020e-01   1.1491850e-02   5.2358983e-01   7.3796104e-03   3.8549938e-03   1.0455189e-04
   2.5560000e+03   6.5542210e+01  -2.2281660e-01   2.7654480e-01   1.1477950e-02   5.2320655e-01   7.3677540e-03   3.8511969e-03   1.0459579e-04
   2.5570000e+03   6.5492170e+01  -2.2211350e-01   2.7598180e-01   1.1464100e-02   5.2280579e-01   7.3568665e-03   3.8475377e-03   1.0466771e-04
   2.5580000e+03   6.5442130e+01  -2.2141120e-01   2.7542070e-01   1.1450240e-02   5.2239618e-01   7.3468530e-03   3.8434304e-03   1.0474055e-04
   2.5590000e+03   6.5392120e+01  -2.2071020e-01   2.7486180e-01   1.1436410e-02   5.2199831e-01   7.3372710e-03   3.8389825e-03   1.0482109e-04
   2.5600000e+03   6.5342180e+01  -2.2000990e-01   2.7430490e-01   1.1422590e-02   5.2159058e-01   7.3288751e-03   3.8344551e-03   1.0496945e-04
   2.5610000e+03   6.5292280e+01  -2.1931110e-01   2.7375020e-01   1.1408810e-02   5.2115223e-01   7.3209801e-03   3.8296897e-03   1.0509027e-04
   2.5620000e+03   6.5242370e+01  -2.1861310e-01   2.7319740e-01   1.1395050e-02   5.2074013e-01   7.3143380e-03   3.8251207e-03   1.0521280e-04
   2.5630000e+03   6.5192590e+01  -2.1791650e-01   2.7264670e-01   1.1381280e-02   5.2029550e-01   7.3078377e-03   3.8197805e-03   1.0540225e-04
   2.5640000e+03   6.5142760e+01  -2.1722090e-01   2.7209820e-01   1.1367550e-02   5.1988283e-01   7.3024566e-03   3.8145213e-03   1.0553355e-04
   2.5650000e+03   6.5093020e+01  -2.1652690e-01   2.7155170e-01   1.1353870e-02   5.1946183e-01   7.2982978e-03   3.8087652e-03   1.0572246e-04
   2.5660000e+03   6.5043350e+01  -2.1583470e-01   2.7100690e-01   1.1340150e-02   5.1902278e-01   7.2944212e-03   3.8029134e-03   1.0593371e-04
   2.5670000e+03   6.4993730e+01  -2.1514340e-01   2.7046460e-01   1.1326520e-02   5.1855736e-01   7.2917006e-03   3.7967006e-03   1.0614337e-04
   2.5680000e+03   6.4944150e+01  -2.1445430e-01   2.6992440e-01   1.1312870e-02   5.1816453e-01   7.2895847e-03   3.7905844e-03   1.0632897e-04
   2.5690000e+03   6.4894650e+01  -2.1376650e-01   2.6938610e-01   1.1299260e-02   5.1769864e-01   7.2883288e-03   3.7841087e-03   1.0654969e-04
   2.5700000e+03   6.4845190e+01  -2.1308020e-01   2.6885000e-01   1.1285650e-02   5.1726281e-01   7.2883559e-03   3.7775861e-03   1.0675356e-04
   2.5710000e+03   6.4795810e+01  -2.1239610e-01   2.6831560e-01   1.1272090e-02   5.1681389e-01   7.2884910e-03   3.7707721e-03   1.0699023e-04
   2.5720000e+03   6.4746480e+01  -2.1171320e-01   2.6778330e-01   1.1258520e-02   5.1639563e-01   7.2892966e-03   3.7634647e-03   1.0723522e-04
   2.5730000e+03   6.4697240e+01  -2.1103280e-01   2.6725330e-01   1.1245000e-02   5.1595941e-01   7.2912720e-03   3.7560057e-03   1.0745122e-04
   2.5740000e+03   6.4648070e+01  -2.1035410e-01   2.6672540e-01   1.1231470e-02   5.1551210e-01   7.2936903e-03   3.7488323e-03   1.0769817e-04
   2.5750000e+03   6.4598960e+01  -2.0967740e-01   2.6619900e-01   1.1217990e-02   5.1510015e-01   7.2971337e-03   3.7407611e-03   1.0793722e-04
   2.5760000e+03   6.4549960e+01  -2.0900290e-01   2.6567520e-01   1.1204500e-02   5.1463663e-01   7.3009468e-03   3.7329510e-03   1.0820689e-04
   2.5770000e+03   6.4500970e+01  -2.0833070e-01   2.6515310e-01   1.1191040e-02   5.1424008e-01   7.3056977e-03   3.7249271e-03   1.0843939e-04
   2.5780000e+03   6.4452140e+01  -2.0766050e-01   2.6463310e-01   1.1177620e-02   5.1380561e-01   7.3108298e-03   3.7165426e-03   1.0869935e-04
   2.5790000e+03   6.4403370e+01  -2.0699270e-01   2.6411510e-01   1.1164220e-02   5.1336490e-01   7.3168287e-03   3.7079706e-03   1.0890589e-04
   2.5800000e+03   6.4354660e+01  -2.0632750e-01   2.6359930e-01   1.1150830e-02   5.1294814e-01   7.3238736e-03   3.6994536e-03   1.0919021e-04
   2.5810000e+03   6.4306050e+01  -2.0566460e-01   2.6308550e-01   1.1137460e-02   5.1253347e-01   7.3305438e-03   3.6904944e-03   1.0940594e-04
   2.5820000e+03   6.4257560e+01  -2.0500400e-01   2.6257320e-01   1.1124130e-02   5.1212968e-01   7.3383220e-03   3.6812710e-03   1.0965780e-04
   2.5830000e+03   6.4209130e+01  -2.0434620e-01   2.6206340e-01   1.1110800e-02   5.1170943e-01   7.3467113e-03   3.6718154e-03   1.0987986e-04
   2.5840000e+03   6.4160820e+01  -2.0369090e-01   2.6155570e-01   1.1097500e-02   5.1131190e-01   7.3552061e-03   3.6626402e-03   1.1008922e-04
   2.5850000e+03   6.4112580e+01  -2.0303840e-01   2.6104970e-01   1.1084240e-02   5.1092971e-01   7.3648099e-03   3.6529472e-03   1.1031337e-04
   2.5860000e+03   6.4064470e+01  -2.0238860e-01   2.6054560e-01   1.1070980e-02   5.1051415e-01   7.3744842e-03   3.6429632e-03   1.1051072e-04
   2.5870000e+03   6.4016420e+01  -2.0174180e-01   2.6004370e-01   1.1057740e-02   5.1013667e-01   7.3845176e-03   3.6328013e-03   1.1075240e-04
   2.5880000e+03   6.3968540e+01  -2.0109770e-01   2.5954390e-01   1.1044540e-02   5.0975485e-01   7.3950063e-03   3.6229357e-03   1.1092248e-04
   2.5890000e+03   6.3920730e+01  -2.0045670e-01   2.5904590e-01   1.1031340e-02   5.0940440e-01   7.4058485e-03   3.6124359e-03   1.1111095e-04
   2.5900000e+03   6.3873050e+01  -1.9981870e-01   2.5854960e-01   1.1018150e-02   5.0900768e-01   7.4169795e-03   3.6017771e-03   1.1128133e-04
   2.5910000e+03   6.3825470e+01  -1.9918380e-01   2.5805590e-01   1.1005040e-02   5.0866553e-01   7.4282745e-03   3.5913033e-03   1.1145205e-04
   2.5920000e+03   6.3778020e+01  -1.9855210e-01   2.5756400e-01   1.0991900e-02   5.0830810e-01   7.4396917e-03   3.5806648e-03   1.1159676e-04
   2.5930000e+03   6.3730660e+01  -1.9792360e-01   2.5707390e-01   1.0978770e-02   5.0799019e-01   7.4513215e-03   3.5696633e-03   1.1174309e-04
   2.5940000e+03   6.3683450e+01  -1.9729820e-01   2.5658590e-01   1.0965690e-02   5.0765292e-01   7.4628199e-03   3.5584199e-03   1.1185135e-04
   2.5950000e+03   6.3636340e+01  -1.9667630e-01   2.5609980e-01   1.0952630e-02   5.0729769e-01   7.4752683e-03   3.5470578e-03   1.1196842e-04
   2.5960000e+03   6.3589360e+01  -1.9605790e-01   2.5561560e-01   1.0939600e-02   5.0703473e-01   7.4869220e-03   3.5358201e-03   1.1203846e-04
   2.5970000e+03   6.3542540e+01  -1.9544320e-01   2.5513370e-01   1.0926580e-02   5.0669198e-01   7.4989552e-03   3.5243854e-03   1.1211814e-04
   2.5980000e+03   6.3495840e+01  -1.9483200e-01   2.5465340e-01   1.0913570e-02   5.0642185e-01   7.5112177e-03   3.5127859e-03   1.1218868e-04
   2.5990000e+03   6.3449230e+01  -1.9422390e-01   2.5417520e-01   1.0900620e-02   5.0614654e-01   7.5228929e-03   3.5006021e-03   1.1222474e-04
   2.6000000e+03   6.3402810e+01  -1.9362020e-01   2.5369910e-01   1.0887650e-02   5.0585885e-01   7.5350537e-03   3.4887900e-03   1.1225761e-04
   2.6010000e+03   6.3356490e+01  -1.9302000e-01   2.5322460e-01   1.0874720e-02   5.0565346e-01   7.5466585e-03   3.4767813e-03   1.1221915e-04
   2.6020000e+03   6.3310320e+01  -1.9242360e-01   2.5275230e-01   1.0861810e-02   5.0540601e-01   7.5578572e-03   3.4648265e-03   1.1222446e-04
   2.6030000e+03   6.3264280e+01  -1.9183070e-01   2.5228170e-01   1.0848930e-02   5.0518322e-01   7.5689852e-03   3.4522424e-03   1.1216363e-04
   2.6040000e+03   6.3218360e+01  -1.9124180e-01   2.5181320e-01   1.0836060e-02   5.0496843e-01   7.5799427e-03   3.4400963e-03   1.1209705e-04
   2.6050000e+03   6.3172570e+01  -1.9065680e-01   2.5134690e-01   1.0823220e-02   5.0470450e-01   7.5907126e-03   3.4275756e-03   1.1200053e-04
   2.6060000e+03   6.3126880e+01  -1.9007500e-01   2.5088230e-01   1.0810400e-02   5.0452264e-01   7.6013648e-03   3.4150942e-03   1.1188569e-04
   2.6070000e+03   6.3081300e+01  -1.8949730e-01   2.5041900e-01   1.0797620e-02   5.0435049e-01   7.6115714e-03   3.4021296e-03   1.1175366e-04
   2.6080000e+03   6.3035830e+01  -1.8892340e-01   2.4995820e-01   1.0784860e-02   5.0415926e-01   7.6211738e-03   3.3895563e-03   1.1162742e-04
   2.6090000e+03   6.2990460e+01  -1.8835280e-01   2.4949910e-01   1.0772090e-02   5.0400050e-01   7.6303069e-03   3.3767869e-03   1.1146907e-04
   2.6100000e+03   6.2945170e+01  -1.8778630e-01   2.4904190e-01   1.0759360e-02   5.0387573e-01   7.6397305e-03   3.3638795e-03   1.1129657e-04
   2.6110000e+03   6.2899990e+01  -1.8722340e-01   2.4858620e-01   1.0746700e-02   5.0371280e-01   7.6481377e-03   3.3509891e-03   1.1108766e-04
   2.6120000e+03   6.2854890e+01  -1.8666430e-01   2.4813260e-01   1.0734040e-02   5.0357723e-01   7.6568228e-03   3.3381526e-03   1.1087368e-04
   2.6130000e+03   6.2809820e+01  -1.8610870e-01   2.4768030e-01   1.0721390e-02   5.0348348e-01   7.6644021e-03   3.3246659e-03   1.1067704e-04
   2.6140000e+03   6.2764880e+01  -1.8555650e-01   2.4723020e-01   1.0708780e-02   5.0332574e-01   7.6712661e-03   3.3117660e-03   1.1042511e-04
   2.6150000e+03   6.2720000e+01  -1.8500810e-01   2.4678190e-01   1.0696200e-02   5.0322445e-01   7.6780662e-03   3.2983894e-03   1.1019387e-04
   2.6160000e+03   6.2675160e+01  -1.8446350e-01   2.4633530e-01   1.0683640e-02   5.0314071e-01   7.6842545e-03   3.2854153e-03   1.0992018e-04
   2.6170000e+03   6.2630400e+01  -1.8392260e-01   2.4589040e-01   1.0671090e-02   5.0305434e-01   7.6900289e-03   3.2719992e-03   1.0962586e-04
   2.6180000e+03   6.2585680e+01  -1.8338500e-01   2.4544690e-01   1.0658570e-02   5.0297931e-01   7.6948529e-03   3.2587098e-03   1.0936777e-04
   2.6190000e+03   6.2541010e+01  -1.8285150e-01   2.4500540e-01   1.0646100e-02   5.0289023e-01   7.6995473e-03   3.2453732e-03   1.0907143e-04
   2.6200000e+03   6.2496390e+01  -1.8232110e-01   2.4456580e-01   1.0633640e-02   5.0283391e-01   7.7032477e-03   3.2321311e-03   1.0878694e-04
   2.6210000e+03   6.2451790e+01  -1.8179440e-01   2.4412770e-01   1.0621230e-02   5.0278557e-01   7.7064774e-03   3.2187688e-03   1.0845790e-04
   2.6220000e+03   6.2407260e+01  -1.8127160e-01   2.4369110e-01   1.0608830e-02   5.0270953e-01   7.7089536e-03   3.2054616e-03   1.0814648e-04
   2.6230000e+03   6.2362710e+01  -1.8075220e-01   2.4325620e-01   1.0596470e-02   5.0269228e-01   7.7110260e-03   3.1921615e-03   1.0778754e-04
   2.6240000e+03   6.2318220e+01  -1.8023620e-01   2.4282290e-01   1.0584140e-02   5.0264118e-01   7.7121312e-03   3.1787656e-03   1.0745709e-04
   2.6250000e+03   6.2273760e+01  -1.7972430e-01   2.4239120e-01   1.0571830e-02   5.0262437e-01   7.7129030e-03   3.1651437e-03   1.0713413e-04
   2.6260000e+03   6.2229270e+01  -1.7921510e-01   2.4196110e-01   1.0559540e-02   5.0258945e-01   7.7123739e-03   3.1519356e-03   1.0675969e-04
   2.6270000e+03   6.2184820e+01  -1.7871030e-01   2.4153290e-01   1.0547300e-02   5.0257805e-01   7.7115059e-03   3.1388064e-03   1.0640769e-04
   2.6280000e+03   6.2140350e+01  -1.7820880e-01   2.4110600e-01   1.0535090e-02   5.0255162e-01   7.7098545e-03   3.1253514e-03   1.0602747e-04
   2.6290000e+03   6.2095900e+01  -1.7771070e-01   2.4068060e-01   1.0522910e-02   5.0253278e-01   7.7075038e-03   3.1121335e-03   1.0565788e-04
   2.6300000e+03   6.2051450e+01  -1.7721600e-01   2.4025670e-01   1.0510730e-02   5.0252372e-01   7.7040794e-03   3.0987740e-03   1.0528416e-04
   2.6310000e+03   6.2006960e+01  -1.7672480e-01   2.3983450e-01   1.0498620e-02   5.0255066e-01   7.6998537e-03   3.0853118e-03   1.0489824e-04
   2.6320000e+03   6.1962490e+01  -1.7623760e-01   2.3941380e-01   1.0486560e-02   5.0252686e-01   7.6951325e-03   3.0725545e-03   1.0448244e-04
   2.6330000e+03   6.1917960e+01  -1.7575360e-01   2.3899450e-01   1.0474480e-02   5.0252383e-01   7.6890335e-03   3.0591415e-03   1.0411393e-04
   2.6340000e+03   6.1873390e+01  -1.7527270e-01   2.3857670e-01   1.0462450e-02   5.0255930e-01   7.6825596e-03   3.0460623e-03   1.0371333e-04
   2.6350000e+03   6.1828850e+01  -1.7479560e-01   2.3816030e-01   1.0450470e-02   5.0254798e-01   7.6746979e-03   3.0331037e-03   1.0329863e-04
   2.6360000e+03   6.1784230e+01  -1.7432230e-01   2.3774570e-01   1.0438500e-02   5.0259929e-01   7.6665403e-03   3.0204172e-03   1.0294053e-04
   2.6370000e+03   6.1739580e+01  -1.7385210e-01   2.3733220e-01   1.0426620e-02   5.0260245e-01   7.6574641e-03   3.0074119e-03   1.0251507e-04
   2.6380000e+03   6.1694870e+01  -1.7338520e-01   2.3692020e-01   1.0414700e-02   5.0259114e-01   7.6466941e-03   2.9943220e-03   1.0212794e-04
   2.6390000e+03   6.1650120e+01  -1.7292200e-01   2.3650960e-01   1.0402850e-02   5.0262735e-01   7.6355515e-03   2.9816563e-03   1.0173209e-04
   2.6400000e+03   6.1605320e+01  -1.7246200e-01   2.3610050e-01   1.0391000e-02   5.0266391e-01   7.6233961e-03   2.9690667e-03   1.0132423e-04
   2.6410000e+03   6.1560450e+01  -1.7200580e-01   2.3569290e-01   1.0379230e-02   5.0267925e-01   7.6104071e-03   2.9565200e-03   1.0091630e-04
   2.6420000e+03   6.1515490e+01  -1.7155300e-01   2.3528630e-01   1.0367480e-02   5.0272191e-01   7.5964394e-03   2.9438718e-03   1.0052380e-04
   2.6430000e+03   6.1470510e+01  -1.7110340e-01   2.3488150e-01   1.0355760e-02   5.0272208e-01   7.5810768e-03   2.9317639e-03   1.0014179e-04
   2.6440000e+03   6.1425410e+01  -1.7065750e-01   2.3447770e-01   1.0344080e-02   5.0272771e-01   7.5655146e-03   2.9192402e-03   9.9723883e-05
   2.6450000e+03   6.1380240e+01  -1.7021430e-01   2.3407520e-01   1.0332420e-02   5.0276122e-01   7.5482043e-03   2.9068836e-03   9.9330199e-05
   2.6460000e+03   6.1334990e+01  -1.6977520e-01   2.3367450e-01   1.0320830e-02   5.0279932e-01   7.5300180e-03   2.8950007e-03   9.8921709e-05
   2.6470000e+03   6.1289630e+01  -1.6933900e-01   2.3327450e-01   1.0309280e-02   5.0280153e-01   7.5107144e-03   2.8829460e-03   9.8539510e-05
   2.6480000e+03   6.1244190e+01  -1.6890650e-01   2.3287580e-01   1.0297730e-02   5.0283715e-01   7.4909154e-03   2.8709325e-03   9.8158229e-05
   2.6490000e+03   6.1198680e+01  -1.6847760e-01   2.3247880e-01   1.0286210e-02   5.0283985e-01   7.4699687e-03   2.8593682e-03   9.7792313e-05
   2.6500000e+03   6.1153030e+01  -1.6805140e-01   2.3208280e-01   1.0274760e-02   5.0285466e-01   7.4475250e-03   2.8475766e-03   9.7424765e-05
   2.6510000e+03   6.1107260e+01  -1.6762890e-01   2.3168840e-01   1.0263350e-02   5.0285658e-01   7.4241290e-03   2.8362449e-03   9.7004619e-05
   2.6520000e+03   6.1061400e+01  -1.6720960e-01   2.3129480e-01   1.0251950e-02   5.0287750e-01   7.3997723e-03   2.8248512e-03   9.6666394e-05
   2.6530000e+03   6.1015420e+01  -1.6679360e-01   2.3090240e-01   1.0240620e-02   5.0287651e-01   7.3748200e-03   2.8134006e-03   9.6299530e-05
   2.6540000e+03   6.0969320e+01  -1.6638090e-01   2.3051110e-01   1.0229290e-02   5.0291814e-01   7.3484320e-03   2.8024209e-03   9.5961711e-05
   2.6550000e+03   6.0923200e+01  -1.6597140e-01   2.3012100e-01   1.0218020e-02   5.0288039e-01   7.3210021e-03   2.7913849e-03   9.5575134e-05
   2.6560000e+03   6.0876950e+01  -1.6556490e-01   2.2973200e-01   1.0206780e-02   5.0289078e-01   7.2926763e-03   2.7804056e-03   9.5228121e-05
   2.6570000e+03   6.0830620e+01  -1.6516150e-01   2.2934390e-01   1.0195570e-02   5.0291447e-01   7.2637077e-03   2.7696014e-03   9.4895276e-05
   2.6580000e+03   6.0784230e+01  -1.6476130e-01   2.2895690e-01   1.0184360e-02   5.0288858e-01   7.2336290e-03   2.7593286e-03   9.4548191e-05
   2.6590000e+03   6.0737760e+01  -1.6436410e-01   2.2857070e-01   1.0173230e-02   5.0288461e-01   7.2026710e-03   2.7488717e-03   9.4207549e-05
   2.6600000e+03   6.0691230e+01  -1.6396970e-01   2.2818520e-01   1.0162110e-02   5.0288894e-01   7.1707355e-03   2.7384409e-03   9.3868223e-05
   2.6610000e+03   6.0644630e+01  -1.6357860e-01   2.2780070e-01   1.0151010e-02   5.0285282e-01   7.1380828e-03   2.7281284e-03   9.3554066e-05
   2.6620000e+03   6.0598000e+01  -1.6319010e-01   2.2741690e-01   1.0139900e-02   5.0282413e-01   7.1048396e-03   2.7181586e-03   9.3227154e-05
   2.6630000e+03   6.0551320e+01  -1.6280490e-01   2.2703420e-01   1.0128860e-02   5.0278974e-01   7.0708882e-03   2.7081846e-03   9.2884770e-05
   2.6640000e+03   6.0504580e+01  -1.6242250e-01   2.2665220e-01   1.0117820e-02   5.0280003e-01   7.0358985e-03   2.6984961e-03   9.2604029e-05
   2.6650000e+03   6.0457790e+01  -1.6204280e-01   2.2627080e-01   1.0106813e-02   5.0276436e-01   7.0003059e-03   2.6891879e-03   9.2279099e-05
   2.6660000e+03   6.0411000e+01  -1.6166550e-01   2.2588980e-01   1.0095836e-02   5.0274377e-01   6.9639474e-03   2.6796048e-03   9.1982671e-05
   2.6670000e+03   6.0364170e+01  -1.6129130e-01   2.2550970e-01   1.0084869e-02   5.0267841e-01   6.9272118e-03   2.6702655e-03   9.1675866e-05
   2.6680000e+03   6.0317320e+01  -1.6091960e-01   2.2513000e-01   1.0073921e-02   5.0261893e-01   6.8896263e-03   2.6611476e-03   9.1383424e-05
   2.6690000e+03   6.0270450e+01  -1.6055080e-01   2.2475070e-01   1.0062976e-02   5.0259961e-01   6.8518363e-03   2.6519081e-03   9.1071819e-05
   2.6700000e+03   6.0223550e+01  -1.6018450e-01   2.2437200e-01   1.0052084e-02   5.0255639e-01   6.8131611e-03   2.6434710e-03   9.0792572e-05
   2.6710000e+03   6.0176680e+01  -1.5982040e-01   2.2399410e-01   1.0041163e-02   5.0246703e-01   6.7734619e-03   2.6347579e-03   9.0499386e-05
   2.6720000e+03   6.0129780e+01  -1.5945920e-01   2.2361610e-01   1.0030282e-02   5.0244360e-01   6.7340364e-03   2.6258436e-03   9.0208535e-05
   2.6730000e+03   6.0082930e+01  -1.5910110e-01   2.2323850e-01   1.0019400e-02   5.0236873e-01   6.6943465e-03   2.6178926e-03   8.9937766e-05
   2.6740000e+03   6.0036020e+01  -1.5874460e-01   2.2286150e-01   1.0008546e-02   5.0231188e-01   6.6535674e-03   2.6094627e-03   8.9658792e-05
   2.6750000e+03   5.9989150e+01  -1.5839070e-01   2.2248500e-01   9.9977020e-03   5.0223560e-01   6.6122348e-03   2.6015965e-03   8.9396446e-05
   2.6760000e+03   5.9942330e+01  -1.5803940e-01   2.2210840e-01   9.9868540e-03   5.0217448e-01   6.5713359e-03   2.5936943e-03   8.9117691e-05
   2.6770000e+03   5.9895530e+01  -1.5769040e-01   2.2173170e-01   9.9760250e-03   5.0206621e-01   6.5291441e-03   2.5858712e-03   8.8864826e-05
   2.6780000e+03   5.9848740e+01  -1.5734350e-01   2.2135560e-01   9.9651920e-03   5.0196838e-01   6.4872645e-03   2.5781018e-03   8.8588420e-05
   2.6790000e+03   5.9801990e+01  -1.5699890e-01   2.2097960e-01   9.9543670e-03   5.0189337e-01   6.4449286e-03   2.5707513e-03   8.8329452e-05
   2.6800000e+03   5.9755300e+01  -1.5665670e-01   2.2060360e-01   9.9435490e-03   5.0181585e-01   6.4024307e-03   2.5634865e-03   8.8064615e-05
   2.6810000e+03   5.9708640e+01  -1.5631690e-01   2.2022780e-01   9.9327290e-03   5.0166703e-01   6.3600444e-03   2.5560132e-03   8.7806163e-05
   2.6820000e+03   5.9662040e+01  -1.5597890e-01   2.1985180e-01   9.9219210e-03   5.0156107e-01   6.3168395e-03   2.5492911e-03   8.7560924e-05
   2.6830000e+03   5.9615480e+01  -1.5564290e-01   2.1947570e-01   9.9111080e-03   5.0148713e-01   6.2738041e-03   2.5420443e-03   8.7304963e-05
   2.6840000e+03   5.9569020e+01  -1.5530910e-01   2.1909970e-01   9.9003000e-03   5.0134135e-01   6.2302660e-03   2.5352753e-03   8.7064797e-05
   2.6850000e+03   5.9522600e+01  -1.5497760e-01   2.1872360e-01   9.8894890e-03   5.0121191e-01   6.1868540e-03   2.5288562e-03   8.6818545e-05
   2.6860000e+03   5.9476250e+01  -1.5464810e-01   2.1834740e-01   9.8786720e-03   5.0109727e-01   6.1438179e-03   2.5224424e-03   8.6578681e-05
   2.6870000e+03   5.9429980e+01  -1.5432030e-01   2.1797070e-01   9.8678530e-03   5.0093721e-01   6.1000363e-03   2.5156384e-03   8.6339531e-05
   2.6880000e+03   5.9383820e+01  -1.5399450e-01   2.1759430e-01   9.8570320e-03   5.0079979e-01   6.0564923e-03   2.5098056e-03   8.6097531e-05
   2.6890000e+03   5.9337730e+01  -1.5367050e-01   2.1721730e-01   9.8462040e-03   5.0063650e-01   6.0133056e-03   2.5034154e-03   8.5863706e-05
   2.6900000e+03   5.9291740e+01  -1.5334860e-01   2.1684000e-01   9.8353690e-03   5.0048047e-01   5.9697387e-03   2.4974978e-03   8.5629127e-05
   2.6910000e+03   5.9245870e+01  -1.5302820e-01   2.1646220e-01   9.8245220e-03   5.0025860e-01   5.9264404e-03   2.4915712e-03   8.5398507e-05
   2.6920000e+03   5.9200070e+01  -1.5270990e-01   2.1608420e-01   9.8136680e-03   5.0009284e-01   5.8836307e-03   2.4857636e-03   8.5166330e-05
   2.6930000e+03   5.9154400e+01  -1.5239330e-01   2.1570600e-01   9.8028050e-03   4.9988598e-01   5.8406525e-03   2.4797531e-03   8.4941800e-05
   2.6940000e+03   5.9108800e+01  -1.5207850e-01   2.1532700e-01   9.7919320e-03   4.9971934e-01   5.7975491e-03   2.4742069e-03   8.4710018e-05
   2.6950000e+03   5.9063400e+01  -1.5176500e-01   2.1494740e-01   9.7810450e-03   4.9947769e-01   5.7548238e-03   2.4688962e-03   8.4485276e-05
   2.6960000e+03   5.9018080e+01  -1.5145320e-01   2.1456720e-01   9.7701420e-03   4.9929188e-01   5.7126025e-03   2.4631078e-03   8.4261368e-05
   2.6970000e+03   5.8972880e+01  -1.5114310e-01   2.1418690e-01   9.7592260e-03   4.9906547e-01   5.6701535e-03   2.4579241e-03   8.4037787e-05
   2.6980000e+03   5.8927850e+01  -1.5083420e-01   2.1380560e-01   9.7482910e-03   4.9882175e-01   5.6286028e-03   2.4524653e-03   8.3813514e-05
   2.6990000e+03   5.8882940e+01  -1.5052730e-01   2.1342350e-01   9.7373390e-03   4.9856945e-01   5.5869788e-03   2.4473541e-03   8.3590785e-05
   2.7000000e+03   5.8838200e+01  -1.5022170e-01   2.1304140e-01   9.7263730e-03   4.9831856e-01   5.5456976e-03   2.4423793e-03   8.3366984e-05
   2.7010000e+03   5.8793560e+01  -1.4991740e-01   2.1265800e-01   9.7153860e-03   4.9804274e-01   5.5048399e-03   2.4372858e-03   8.3144592e-05
   2.7020000e+03   5.8749120e+01  -1.4961440e-01   2.1227390e-01   9.7043760e-03   4.9778116e-01   5.4644984e-03   2.4323877e-03   8.2924995e-05
   2.7030000e+03   5.8704840e+01  -1.4931320e-01   2.1188930e-01   9.6933550e-03   4.9748668e-01   5.4243998e-03   2.4274669e-03   8.2702520e-05
   2.7040000e+03   5.8660690e+01  -1.4901310e-01   2.1150400e-01   9.6823140e-03   4.9717044e-01   5.3847717e-03   2.4225929e-03   8.2483960e-05
   2.7050000e+03   5.8616660e+01  -1.4871400e-01   2.1111740e-01   9.6712530e-03   4.9689766e-01   5.3455691e-03   2.4178024e-03   8.2267796e-05
   2.7060000e+03   5.8572780e+01  -1.4841650e-01   2.1073090e-01   9.6601850e-03   4.9655199e-01   5.3069331e-03   2.4129837e-03   8.2047599e-05
   2.7070000e+03   5.8529060e+01  -1.4812000e-01   2.1034340e-01   9.6491000e-03   4.9622361e-01   5.2685902e-03   2.4082368e-03   8.1832321e-05
   2.7080000e+03   5.8485460e+01  -1.4782450e-01   2.0995570e-01   9.6380030e-03   4.9591061e-01   5.2308089e-03   2.4035279e-03   8.1618253e-05
   2.7090000e+03   5.8442000e+01  -1.4753020e-01   2.0956710e-01   9.6268960e-03   4.9558227e-01   5.1935890e-03   2.3988470e-03   8.1403363e-05
   2.7100000e+03   5.8398650e+01  -1.4723720e-01   2.0917820e-01   9.6157770e-03   4.9522461e-01   5.1568222e-03   2.3945090e-03   8.1194510e-05
   2.7110000e+03   5.8355470e+01  -1.4694490e-01   2.0878840e-01   9.6046500e-03   4.9486517e-01   5.1202446e-03   2.3898788e-03   8.0982938e-05
   2.7120000e+03   5.8312380e+01  -1.4665410e-01   2.0839820e-01   9.5935150e-03   4.9457367e-01   5.0848244e-03   2.3852387e-03   8.0777617e-05
   2.7130000e+03   5.8269440e+01  -1.4636360e-01   2.0800750e-01   9.5823730e-03   4.9423276e-01   5.0491564e-03   2.3805409e-03   8.0573922e-05
   2.7140000e+03   5.8226630e+01  -1.4607430e-01   2.0761670e-01   9.5712250e-03   4.9384175e-01   5.0145340e-03   2.3764001e-03   8.0372189e-05
   2.7150000e+03   5.8183930e+01  -1.4578570e-01   2.0722510e-01   9.5600720e-03   4.9352569e-01   4.9805182e-03   2.3717855e-03   8.0175296e-05
   2.7160000e+03   5.8141340e+01  -1.4549810e-01   2.0683300e-01   9.5489160e-03   4.9314983e-01   4.9469362e-03   2.3675440e-03   7.9979146e-05
   2.7170000e+03   5.8098890e+01  -1.4521120e-01   2.0644070e-01   9.5377600e-03   4.9280805e-01   4.9138914e-03   2.3630131e-03   7.9782616e-05
   2.7180000e+03   5.8056510e+01  -1.4492490e-01   2.0604810e-01   9.5265970e-03   4.9243948e-01   4.8816951e-03   2.3588445e-03   7.9594422e-05
   2.7190000e+03   5.8014280e+01  -1.4463920e-01   2.0565490e-01   9.5154370e-03   4.9209390e-01   4.8498195e-03   2.3541403e-03   7.9404168e-05
   2.7200000e+03   5.7972140e+01  -1.4435470e-01   2.0526150e-01   9.5042760e-03   4.9174642e-01   4.8189221e-03   2.3497525e-03   7.9222390e-05
   2.7210000e+03   5.7930140e+01  -1.4407010e-01   2.0486770e-01   9.4931150e-03   4.9136007e-01   4.7878883e-03   2.3456070e-03   7.9046500e-05
   2.7220000e+03   5.7888220e+01  -1.4378680e-01   2.0447380e-01   9.4819580e-03   4.9101420e-01   4.7583548e-03   2.3410953e-03   7.8871995e-05
   2.7230000e+03   5.7846400e+01  -1.4350370e-01   2.0407930e-01   9.4708030e-03   4.9067942e-01   4.7289382e-03   2.3364388e-03   7.8702917e-05
   2.7240000e+03   5.7804670e+01  -1.4322090e-01   2.0368460e-01   9.4596550e-03   4.9033565e-01   4.7005117e-03   2.3320156e-03   7.8535258e-05
   2.7250000e+03   5.7763050e+01  -1.4293880e-01   2.0328990e-01   9.4485150e-03   4.8998048e-01   4.6726625e-03   2.3276050e-03   7.8368355e-05
   2.7260000e+03   5.7721530e+01  -1.4265690e-01   2.0289500e-01   9.4373760e-03   4.8964972e-01   4.6456052e-03   2.3235463e-03   7.8214956e-05
   2.7270000e+03   5.7680080e+01  -1.4237530e-01   2.0249980e-01   9.4262480e-03   4.8933110e-01   4.6188950e-03   2.3189319e-03   7.8064445e-05
   2.7280000e+03   5.7638770e+01  -1.4209440e-01   2.0210420e-01   9.4151310e-03   4.8899214e-01   4.5928233e-03   2.3142323e-03   7.7916435e-05
   2.7290000e+03   5.7597500e+01  -1.4181340e-01   2.0170890e-01   9.4040230e-03   4.8867413e-01   4.5674887e-03   2.3098522e-03   7.7773651e-05
   2.7300000e+03   5.7556360e+01  -1.4153280e-01   2.0131330e-01   9.3929240e-03   4.8837419e-01   4.5432471e-03   2.3054228e-03   7.7637317e-05
   2.7310000e+03   5.7515240e+01  -1.4125220e-01   2.0091720e-01   9.3818360e-03   4.8808660e-01   4.5192660e-03   2.3008988e-03   7.7502839e-05
   2.7320000e+03   5.7474270e+01  -1.4097240e-01   2.0052150e-01   9.3707610e-03   4.8775867e-01   4.4962378e-03   2.2962090e-03   7.7380065e-05
   2.7330000e+03   5.7433310e+01  -1.4069210e-01   2.0012570e-01   9.3597030e-03   4.8750596e-01   4.4735768e-03   2.2917677e-03   7.7263276e-05
   2.7340000e+03   5.7392480e+01  -1.4041210e-01   1.9972960e-01   9.3486590e-03   4.8720439e-01   4.4520841e-03   2.2869717e-03   7.7150947e-05
   2.7350000e+03   5.7351710e+01  -1.4013210e-01   1.9933350e-01   9.3376340e-03   4.8693934e-01   4.4310524e-03   2.2824849e-03   7.7040873e-05
   2.7360000e+03   5.7311000e+01  -1.3985180e-01   1.9893790e-01   9.3266270e-03   4.8670989e-01   4.4106004e-03   2.2779852e-03   7.6937182e-05
   2.7370000e+03   5.7270370e+01  -1.3957170e-01   1.9854200e-01   9.3156340e-03   4.8646362e-01   4.3907967e-03   2.2732051e-03   7.6844251e-05
   2.7380000e+03   5.7229850e+01  -1.3929180e-01   1.9814610e-01   9.3046630e-03   4.8623029e-01   4.3716993e-03   2.2685518e-03   7.6753465e-05
   2.7390000e+03   5.7189360e+01  -1.3901130e-01   1.9775020e-01   9.2937110e-03   4.8600444e-01   4.3537197e-03   2.2637707e-03   7.6674308e-05
   2.7400000e+03   5.7148910e+01  -1.3873090e-01   1.9735470e-01   9.2827800e-03   4.8579906e-01   4.3361271e-03   2.2587329e-03   7.6603617e-05
   2.7410000e+03   5.7108530e+01  -1.3845030e-01   1.9695910e-01   9.2718760e-03   4.8564107e-01   4.3190206e-03   2.2540418e-03   7.6532136e-05
   2.7420000e+03   5.7068220e+01  -1.3816870e-01   1.9656350e-01   9.2609930e-03   4.8546238e-01   4.3026187e-03   2.2491766e-03   7.6473316e-05
   2.7430000e+03   5.7027980e+01  -1.3788780e-01   1.9616840e-01   9.2501360e-03   4.8525777e-01   4.2872225e-03   2.2443292e-03   7.6420296e-05
   2.7440000e+03   5.6987770e+01  -1.3760610e-01   1.9577320e-01   9.2393050e-03   4.8512799e-01   4.2721640e-03   2.2396541e-03   7.6373941e-05
   2.7450000e+03   5.6947650e+01  -1.3732430e-01   1.9537830e-01   9.2284960e-03   4.8501961e-01   4.2577952e-03   2.2347354e-03   7.6336357e-05
   2.7460000e+03   5.6907550e+01  -1.3704180e-01   1.9498360e-01   9.2177190e-03   4.8490080e-01   4.2443257e-03   2.2293610e-03   7.6304647e-05
   2.7470000e+03   5.6867490e+01  -1.3675900e-01   1.9458910e-01   9.2069730e-03   4.8479448e-01   4.2312805e-03   2.2246443e-03   7.6278442e-05
   2.7480000e+03   5.6827470e+01  -1.3647570e-01   1.9419500e-01   9.1962530e-03   4.8472509e-01   4.2190716e-03   2.2195565e-03   7.6264853e-05
   2.7490000e+03   5.6787510e+01  -1.3619190e-01   1.9380080e-01   9.1855680e-03   4.8467145e-01   4.2070525e-03   2.2140667e-03   7.6256939e-05
   2.7500000e+03   5.6747580e+01  -1.3590740e-01   1.9340730e-01   9.1749130e-03   4.8465763e-01   4.1959269e-03   2.2090709e-03   7.6253000e-05
   2.7510000e+03   5.6707720e+01  -1.3562230e-01   1.9301380e-01   9.1642930e-03   4.8463181e-01   4.1855359e-03   2.2040359e-03   7.6262089e-05
   2.7520000e+03   5.6667860e+01  -1.3533630e-01   1.9262080e-01   9.1537040e-03   4.8462623e-01   4.1755502e-03   2.1985868e-03   7.6276731e-05
   2.7530000e+03   5.6628010e+01  -1.3505000e-01   1.9222830e-01   9.1431480e-03   4.8465207e-01   4.1658567e-03   2.1934527e-03   7.6301874e-05
   2.7540000e+03   5.6588280e+01  -1.3476290e-01   1.9183620e-01   9.1326190e-03   4.8469342e-01   4.1570801e-03   2.1883003e-03   7.6334109e-05
   2.7550000e+03   5.6548550e+01  -1.3447540e-01   1.9144410e-01   9.1221280e-03   4.8472679e-01   4.1488157e-03   2.1827552e-03   7.6370386e-05
   2.7560000e+03   5.6508840e+01  -1.3418670e-01   1.9105280e-01   9.1116640e-03   4.8482911e-01   4.1407225e-03   2.1773774e-03   7.6413723e-05
   2.7570000e+03   5.6469200e+01  -1.3389780e-01   1.9066130e-01   9.1012300e-03   4.8491720e-01   4.1335225e-03   2.1720402e-03   7.6459151e-05
   2.7580000e+03   5.6429580e+01  -1.3360770e-01   1.9027050e-01   9.0908280e-03   4.8500358e-01   4.1264513e-03   2.1666782e-03   7.6514329e-05
   2.7590000e+03   5.6390050e+01  -1.3331670e-01   1.8987960e-01   9.0804510e-03   4.8511344e-01   4.1199714e-03   2.1611892e-03   7.6577091e-05
   2.7600000e+03   5.6350520e+01  -1.3302530e-01   1.8948970e-01   9.0701060e-03   4.8526052e-01   4.1140900e-03   2.1559465e-03   7.6642786e-05
   2.7610000e+03   5.6311050e+01  -1.3273290e-01   1.8909970e-01   9.0597900e-03   4.8538841e-01   4.1083747e-03   2.1504797e-03   7.6711732e-05
   2.7620000e+03   5.6271610e+01  -1.3243980e-01   1.8871030e-01   9.0494940e-03   4.8553715e-01   4.1033163e-03   2.1448263e-03   7.6787496e-05
   2.7630000e+03   5.6232200e+01  -1.3214590e-01   1.8832110e-01   9.0392280e-03   4.8570135e-01   4.0984438e-03   2.1393142e-03   7.6865689e-05
   2.7640000e+03   5.6192850e+01  -1.3185130e-01   1.8793210e-01   9.0289900e-03   4.8590761e-01   4.0941567e-03   2.1338911e-03   7.6946562e-05
   2.7650000e+03   5.6153560e+01  -1.3155530e-01   1.8754370e-01   9.0187720e-03   4.8608170e-01   4.0898939e-03   2.1280945e-03   7.7035895e-05
   2.7660000e+03   5.6114290e+01  -1.3125870e-01   1.8715570e-01   9.0085870e-03   4.8627215e-01   4.0860378e-03   2.1226408e-03   7.7122593e-05
   2.7670000e+03   5.6075080e+01  -1.3096140e-01   1.8676780e-01   8.9984150e-03   4.8644213e-01   4.0827241e-03   2.1170885e-03   7.7217486e-05
   2.7680000e+03   5.6035880e+01  -1.3066290e-01   1.8638050e-01   8.9882740e-03   4.8667717e-01   4.0796931e-03   2.1114098e-03   7.7310252e-05
   2.7690000e+03   5.5996760e+01  -1.3036360e-01   1.8599390e-01   8.9781540e-03   4.8690229e-01   4.0765529e-03   2.1059836e-03   7.7410521e-05
   2.7700000e+03   5.5957690e+01  -1.3006340e-01   1.8560710e-01   8.9680610e-03   4.8709880e-01   4.0739612e-03   2.1003442e-03   7.7506337e-05
   2.7710000e+03   5.5918670e+01  -1.2976190e-01   1.8522110e-01   8.9579810e-03   4.8732158e-01   4.0715445e-03   2.0946032e-03   7.7609894e-05
   2.7720000e+03   5.5879700e+01  -1.2945960e-01   1.8483500e-01   8.9479270e-03   4.8751915e-01   4.0692822e-03   2.0892722e-03   7.7714311e-05
   2.7730000e+03   5.5840760e+01  -1.2915630e-01   1.8444980e-01   8.9379010e-03   4.8778544e-01   4.0673161e-03   2.0833468e-03   7.7810178e-05
   2.7740000e+03   5.5801880e+01  -1.2885200e-01   1.8406450e-01   8.9278860e-03   4.8796813e-01   4.0652994e-03   2.0778192e-03   7.7915266e-05
   2.7750000e+03   5.5763050e+01  -1.2854640e-01   1.8368000e-01   8.9178920e-03   4.8820114e-01   4.0637809e-03   2.0723954e-03   7.8022955e-05
   2.7760000e+03   5.5724250e+01  -1.2824000e-01   1.8329540e-01   8.9079190e-03   4.8843389e-01   4.0620017e-03   2.0666438e-03   7.8124951e-05
   2.7770000e+03   5.5685510e+01  -1.2793250e-01   1.8291160e-01   8.8979600e-03   4.8866565e-01   4.0607104e-03   2.0611317e-03   7.8229986e-05
   2.7780000e+03   5.5646840e+01  -1.2762370e-01   1.8252830e-01   8.8880220e-03   4.8886366e-01   4.0592181e-03   2.0555452e-03   7.8336855e-05
   2.7790000e+03   5.5608200e+01  -1.2731390e-01   1.8214500e-01   8.8781000e-03   4.8908964e-01   4.0582073e-03   2.0499904e-03   7.8437118e-05
   2.7800000e+03   5.5569640e+01  -1.2700310e-01   1.8176230e-01   8.8681950e-03   4.8927536e-01   4.0567226e-03   2.0443579e-03   7.8540031e-05
   2.7810000e+03   5.5531100e+01  -1.2669110e-01   1.8138010e-01   8.8583120e-03   4.8950502e-01   4.0556627e-03   2.0390660e-03   7.8633571e-05
   2.7820000e+03   5.5492610e+01  -1.2637790e-01   1.8099790e-01   8.8484350e-03   4.8969975e-01   4.0546051e-03   2.0334724e-03   7.8737425e-05
   2.7830000e+03   5.5454200e+01  -1.2606350e-01   1.8061650e-01   8.8385800e-03   4.8988851e-01   4.0533139e-03   2.0280652e-03   7.8830736e-05
   2.7840000e+03   5.5415810e+01  -1.2574770e-01   1.8023540e-01   8.8287330e-03   4.9007225e-01   4.0522897e-03   2.0227474e-03   7.8927760e-05
   2.7850000e+03   5.5377500e+01  -1.2543080e-01   1.7985480e-01   8.8189090e-03   4.9026132e-01   4.0510684e-03   2.0172004e-03   7.9014528e-05
   2.7860000e+03   5.5339240e+01  -1.2511280e-01   1.7947470e-01   8.8090930e-03   4.9041335e-01   4.0498954e-03   2.0120416e-03   7.9101320e-05
   2.7870000e+03   5.5301020e+01  -1.2479350e-01   1.7909470e-01   8.7992870e-03   4.9059326e-01   4.0489084e-03   2.0066069e-03   7.9187813e-05
   2.7880000e+03   5.5262880e+01  -1.2447270e-01   1.7871550e-01   8.7894980e-03   4.9067732e-01   4.0475754e-03   2.0014774e-03   7.9264554e-05
   2.7890000e+03   5.5224790e+01  -1.2415060e-01   1.7833660e-01   8.7797180e-03   4.9081130e-01   4.0462415e-03   1.9961634e-03   7.9341219e-05
   2.7900000e+03   5.5186750e+01  -1.2382730e-01   1.7795780e-01   8.7699480e-03   4.9092314e-01   4.0446415e-03   1.9911550e-03   7.9417195e-05
   2.7910000e+03   5.5148760e+01  -1.2350300e-01   1.7758010e-01   8.7601890e-03   4.9100834e-01   4.0431195e-03   1.9859139e-03   7.9480424e-05
   2.7920000e+03   5.5110820e+01  -1.2317680e-01   1.7720210e-01   8.7504420e-03   4.9111060e-01   4.0414246e-03   1.9805736e-03   7.9545108e-05
   2.7930000e+03   5.5072970e+01  -1.2284970e-01   1.7682460e-01   8.7407030e-03   4.9115115e-01   4.0393307e-03   1.9756474e-03   7.9601767e-05
   2.7940000e+03   5.5035160e+01  -1.2252120e-01   1.7644780e-01   8.7309720e-03   4.9120501e-01   4.0375437e-03   1.9707256e-03   7.9655543e-05
   2.7950000e+03   5.4997430e+01  -1.2219120e-01   1.7607140e-01   8.7212530e-03   4.9118729e-01   4.0353497e-03   1.9654483e-03   7.9697172e-05
   2.7960000e+03   5.4959720e+01  -1.2185970e-01   1.7569550e-01   8.7115360e-03   4.9119182e-01   4.0330333e-03   1.9605884e-03   7.9739504e-05
   2.7970000e+03   5.4922100e+01  -1.2152670e-01   1.7532010e-01   8.7018310e-03   4.9118459e-01   4.0304522e-03   1.9560404e-03   7.9768322e-05
   2.7980000e+03   5.4884510e+01  -1.2119230e-01   1.7494520e-01   8.6921280e-03   4.9113666e-01   4.0276179e-03   1.9511173e-03   7.9792040e-05
   2.7990000e+03   5.4847000e+01  -1.2085660e-01   1.7457040e-01   8.6824310e-03   4.9107459e-01   4.0247863e-03   1.9463720e-03   7.9810116e-05
   2.8000000e+03   5.4809540e+01  -1.2051910e-01   1.7419620e-01   8.6727380e-03   4.9098864e-01   4.0214643e-03   1.9417058e-03   7.9823833e-05
   2.8010000e+03   5.4772130e+01  -1.2018000e-01   1.7382270e-01   8.6630570e-03   4.9085907e-01   4.0178507e-03   1.9371791e-03   7.9826138e-05
   2.8020000e+03   5.4734850e+01  -1.1983960e-01   1.7344930e-01   8.6533780e-03   4.9070748e-01   4.0144569e-03   1.9324400e-03   7.9819936e-05
   2.8030000e+03   5.4697560e+01  -1.1949770e-01   1.7307660e-01   8.6436980e-03   4.9054654e-01   4.0104871e-03   1.9279188e-03   7.9805756e-05
   2.8040000e+03   5.4660340e+01  -1.1915440e-01   1.7270410e-01   8.6340270e-03   4.9034705e-01   4.0063536e-03   1.9234814e-03   7.9788937e-05
   2.8050000e+03   5.4623170e+01  -1.1880990e-01   1.7233240e-01   8.6243610e-03   4.9013872e-01   4.0019429e-03   1.9192232e-03   7.9761994e-05
   2.8060000e+03   5.4586080e+01  -1.1846380e-01   1.7196120e-01   8.6146980e-03   4.8990763e-01   3.9970800e-03   1.9149779e-03   7.9730116e-05
   2.8070000e+03   5.4549000e+01  -1.1811640e-01   1.7159050e-01   8.6050450e-03   4.8967391e-01   3.9920474e-03   1.9108546e-03   7.9683685e-05
   2.8080000e+03   5.4511990e+01  -1.1776760e-01   1.7122000e-01   8.5953940e-03   4.8938210e-01   3.9870004e-03   1.9067020e-03   7.9638377e-05
   2.8090000e+03   5.4475010e+01  -1.1741740e-01   1.7085050e-01   8.5857520e-03   4.8909632e-01   3.9816079e-03   1.9026318e-03   7.9583071e-05
   2.8100000e+03   5.4438100e+01  -1.1706610e-01   1.7048150e-01   8.5761110e-03   4.8880466e-01   3.9759589e-03   1.8986975e-03   7.9527526e-05
   2.8110000e+03   5.4401230e+01  -1.1671340e-01   1.7011280e-01   8.5664800e-03   4.8847670e-01   3.9697790e-03   1.8948705e-03   7.9457731e-05
   2.8120000e+03   5.4364380e+01  -1.1635960e-01   1.6974470e-01   8.5568490e-03   4.8813841e-01   3.9636979e-03   1.8906018e-03   7.9389887e-05
   2.8130000e+03   5.4327590e+01  -1.1600430e-01   1.6937730e-01   8.5472270e-03   4.8780272e-01   3.9572270e-03   1.8871178e-03   7.9311308e-05
   2.8140000e+03   5.4290820e+01  -1.1564800e-01   1.6901070e-01   8.5376100e-03   4.8741947e-01   3.9506117e-03   1.8835715e-03   7.9229300e-05
   2.8150000e+03   5.4254090e+01  -1.1529060e-01   1.6864430e-01   8.5280010e-03   4.8705685e-01   3.9435467e-03   1.8799835e-03   7.9140069e-05
   2.8160000e+03   5.4217420e+01  -1.1493200e-01   1.6827870e-01   8.5184010e-03   4.8667641e-01   3.9361777e-03   1.8762174e-03   7.9041507e-05
   2.8170000e+03   5.4180750e+01  -1.1457220e-01   1.6791400e-01   8.5088020e-03   4.8629451e-01   3.9289093e-03   1.8729361e-03   7.8942580e-05
   2.8180000e+03   5.4144120e+01  -1.1421130e-01   1.6754950e-01   8.4992100e-03   4.8588031e-01   3.9212430e-03   1.8695410e-03   7.8840667e-05
   2.8190000e+03   5.4107520e+01  -1.1384930e-01   1.6718580e-01   8.4896290e-03   4.8548174e-01   3.9133666e-03   1.8660488e-03   7.8727687e-05
   2.8200000e+03   5.4070940e+01  -1.1348620e-01   1.6682290e-01   8.4800470e-03   4.8504373e-01   3.9052548e-03   1.8627453e-03   7.8617076e-05
   2.8210000e+03   5.4034380e+01  -1.1312210e-01   1.6646070e-01   8.4704740e-03   4.8460474e-01   3.8968224e-03   1.8596854e-03   7.8500843e-05
   2.8220000e+03   5.3997850e+01  -1.1275700e-01   1.6609920e-01   8.4609130e-03   4.8421372e-01   3.8885303e-03   1.8566214e-03   7.8372545e-05
   2.8230000e+03   5.3961340e+01  -1.1239100e-01   1.6573790e-01   8.4513540e-03   4.8376121e-01   3.8794539e-03   1.8534945e-03   7.8248901e-05
   2.8240000e+03   5.3924840e+01  -1.1202400e-01   1.6537780e-01   8.4418030e-03   4.8331507e-01   3.8705575e-03   1.8503326e-03   7.8114129e-05
   2.8250000e+03   5.3888390e+01  -1.1165610e-01   1.6501830e-01   8.4322610e-03   4.8285368e-01   3.8613838e-03   1.8476805e-03   7.7980951e-05
   2.8260000e+03   5.3851900e+01  -1.1128690e-01   1.6465930e-01   8.4227230e-03   4.8242991e-01   3.8520830e-03   1.8446933e-03   7.7844817e-05
   2.8270000e+03   5.3815480e+01  -1.1091720e-01   1.6430140e-01   8.4131930e-03   4.8198073e-01   3.8425282e-03   1.8419406e-03   7.7701243e-05
   2.8280000e+03   5.3779040e+01  -1.1054660e-01   1.6394410e-01   8.4036720e-03   4.8154567e-01   3.8328823e-03   1.8393762e-03   7.7554740e-05
   2.8290000e+03   5.3742630e+01  -1.1017530e-01   1.6358780e-01   8.3941570e-03   4.8111245e-01   3.8227399e-03   1.8368822e-03   7.7407234e-05
   2.8300000e+03   5.3706190e+01  -1.0980260e-01   1.6323200e-01   8.3846480e-03   4.8066510e-01   3.8125836e-03   1.8344077e-03   7.7254874e-05
   2.8310000e+03   5.3669780e+01  -1.0942970e-01   1.6287700e-01   8.3751500e-03   4.8025078e-01   3.8027141e-03   1.8318177e-03   7.7097966e-05
   2.8320000e+03   5.3633390e+01  -1.0905600e-01   1.6252280e-01   8.3656570e-03   4.7979022e-01   3.7921098e-03   1.8291562e-03   7.6943424e-05
   2.8330000e+03   5.3596980e+01  -1.0868110e-01   1.6216960e-01   8.3561730e-03   4.7936863e-01   3.7814473e-03   1.8270412e-03   7.6779753e-05
   2.8340000e+03   5.3560570e+01  -1.0830600e-01   1.6181710e-01   8.3466960e-03   4.7896285e-01   3.7709223e-03   1.8247318e-03   7.6615494e-05
   2.8350000e+03   5.3524170e+01  -1.0792970e-01   1.6146540e-01   8.3372300e-03   4.7851117e-01   3.7599555e-03   1.8221769e-03   7.6450419e-05
   2.8360000e+03   5.3487770e+01  -1.0755320e-01   1.6111470e-01   8.3277710e-03   4.7812639e-01   3.7489808e-03   1.8203299e-03   7.6282767e-05
   2.8370000e+03   5.3451350e+01  -1.0717540e-01   1.6076460e-01   8.3183220e-03   4.7772602e-01   3.7379062e-03   1.8180762e-03   7.6108816e-05
   2.8380000e+03   5.3414940e+01  -1.0679750e-01   1.6041550e-01   8.3088730e-03   4.7733278e-01   3.7266938e-03   1.8159104e-03   7.5939474e-05
   2.8390000e+03   5.3378480e+01  -1.0641880e-01   1.6006690e-01   8.2994390e-03   4.7696328e-01   3.7152754e-03   1.8138575e-03   7.5767659e-05
   2.8400000e+03   5.3342060e+01  -1.0603940e-01   1.5971980e-01   8.2900160e-03   4.7657590e-01   3.7039632e-03   1.8119779e-03   7.5590449e-05
   2.8410000e+03   5.3305590e+01  -1.0565980e-01   1.5937340e-01   8.2805970e-03   4.7621324e-01   3.6924777e-03   1.8099042e-03   7.5407965e-05
   2.8420000e+03   5.3269120e+01  -1.0527950e-01   1.5902780e-01   8.2711890e-03   4.7586763e-01   3.6810278e-03   1.8079540e-03   7.5226479e-05
   2.8430000e+03   5.3232640e+01  -1.0489870e-01   1.5868290e-01   8.2617890e-03   4.7551398e-01   3.6696299e-03   1.8059605e-03   7.5049431e-05
   2.8440000e+03   5.3196110e+01  -1.0451723e-01   1.5833940e-01   8.2524000e-03   4.7519683e-01   3.6577402e-03   1.8042366e-03   7.4865790e-05
   2.8450000e+03   5.3159610e+01  -1.0413538e-01   1.5799680e-01   8.2430160e-03   4.7488588e-01   3.6460709e-03   1.8021766e-03   7.4684580e-05
   2.8460000e+03   5.3123060e+01  -1.0375338e-01   1.5765480e-01   8.2336430e-03   4.7456579e-01   3.6343897e-03   1.8004093e-03   7.4497656e-05
   2.8470000e+03   5.3086490e+01  -1.0337070e-01   1.5731410e-01   8.2242770e-03   4.7429445e-01   3.6224634e-03   1.7988794e-03   7.4315766e-05
   2.8480000e+03   5.3049880e+01  -1.0298745e-01   1.5697410e-01   8.2149260e-03   4.7405861e-01   3.6107993e-03   1.7968786e-03   7.4129278e-05
   2.8490000e+03   5.3013280e+01  -1.0260418e-01   1.5663540e-01   8.2055790e-03   4.7377215e-01   3.5991614e-03   1.7952439e-03   7.3943886e-05
   2.8500000e+03   5.2976610e+01  -1.0222050e-01   1.5629750e-01   8.1962450e-03   4.7355676e-01   3.5871660e-03   1.7936286e-03   7.3756616e-05
   2.8510000e+03   5.2939920e+01  -1.0183633e-01   1.5596070e-01   8.1869210e-03   4.7335130e-01   3.5755262e-03   1.7917491e-03   7.3568154e-05
   2.8520000e+03   5.2903220e+01  -1.0145210e-01   1.5562490e-01   8.1776020e-03   4.7313348e-01   3.5638398e-03   1.7900020e-03   7.3382032e-05
   2.8530000e+03   5.2866470e+01  -1.0106743e-01   1.5529020e-01   8.1682950e-03   4.7294637e-01   3.5521326e-03   1.7883844e-03   7.3196751e-05
   2.8540000e+03   5.2829730e+01  -1.0068236e-01   1.5495630e-01   8.1590020e-03   4.7277170e-01   3.5404133e-03   1.7866424e-03   7.3009531e-05
   2.8550000e+03   5.2792930e+01  -1.0029709e-01   1.5462330e-01   8.1497190e-03   4.7261743e-01   3.5289146e-03   1.7847729e-03   7.2820626e-05
   2.8560000e+03   5.2756110e+01  -9.9911990e-02   1.5429150e-01   8.1404400e-03   4.7252008e-01   3.5174588e-03   1.7831201e-03   7.2642204e-05
   2.8570000e+03   5.2719320e+01  -9.9526470e-02   1.5396090e-01   8.1311780e-03   4.7237077e-01   3.5060192e-03   1.7813711e-03   7.2454648e-05
   2.8580000e+03   5.2682480e+01  -9.9140890e-02   1.5363100e-01   8.1219220e-03   4.7225704e-01   3.4948639e-03   1.7794655e-03   7.2271966e-05
   2.8590000e+03   5.2645640e+01  -9.8755010e-02   1.5330230e-01   8.1126810e-03   4.7214879e-01   3.4835648e-03   1.7778888e-03   7.2092464e-05
   2.8600000e+03   5.2608790e+01  -9.8369220e-02   1.5297450e-01   8.1034480e-03   4.7208460e-01   3.4726800e-03   1.7760635e-03   7.1904675e-05
   2.8610000e+03   5.2571920e+01  -9.7983450e-02   1.5264770e-01   8.0942300e-03   4.7202257e-01   3.4617238e-03   1.7744416e-03   7.1728132e-05
   2.8620000e+03   5.2535070e+01  -9.7597510e-02   1.5232210e-01   8.0850180e-03   4.7197284e-01   3.4510119e-03   1.7726963e-03   7.1549458e-05
   2.8630000e+03   5.2498220e+01  -9.7211660e-02   1.5199760e-01   8.0758240e-03   4.7192192e-01   3.4406666e-03   1.7707583e-03   7.1371386e-05
   2.8640000e+03   5.2461380e+01  -9.6825640e-02   1.5167370e-01   8.0666380e-03   4.7187379e-01   3.4302033e-03   1.7687878e-03   7.1197828e-05
   2.8650000e+03   5.2424560e+01  -9.6439960e-02   1.5135130e-01   8.0574630e-03   4.7183843e-01   3.4202004e-03   1.7672442e-03   7.1023910e-05
   2.8660000e+03   5.2387700e+01  -9.6054180e-02   1.5102960e-01   8.0483010e-03   4.7184578e-01   3.4101687e-03   1.7654327e-03   7.0855110e-05
   2.8670000e+03   5.2350880e+01  -9.5668510e-02   1.5070880e-01   8.0391520e-03   4.7181101e-01   3.4004141e-03   1.7629823e-03   7.0680903e-05
   2.8680000e+03   5.2314060e+01  -9.5282990e-02   1.5038930e-01   8.0300180e-03   4.7182736e-01   3.3910171e-03   1.7612092e-03   7.0511801e-05
   2.8690000e+03   5.2277280e+01  -9.4897680e-02   1.5007100e-01   8.0208920e-03   4.7182004e-01   3.3817238e-03   1.7594303e-03   7.0348996e-05
   2.8700000e+03   5.2240500e+01  -9.4512540e-02   1.4975320e-01   8.0117830e-03   4.7187200e-01   3.3726846e-03   1.7574106e-03   7.0185328e-05
   2.8710000e+03   5.2203770e+01  -9.4127400e-02   1.4943680e-01   8.0026820e-03   4.7189538e-01   3.3638784e-03   1.7549938e-03   7.0026441e-05
   2.8720000e+03   5.2167040e+01  -9.3742720e-02   1.4912130e-01   7.9935950e-03   4.7192368e-01   3.3555516e-03   1.7529777e-03   6.9871333e-05
   2.8730000e+03   5.2130350e+01  -9.3358280e-02   1.4880700e-01   7.9845280e-03   4.7194959e-01   3.3473735e-03   1.7508170e-03   6.9710711e-05
   2.8740000e+03   5.2093670e+01  -9.2974120e-02   1.4849350e-01   7.9754660e-03   4.7200961e-01   3.3393791e-03   1.7486033e-03   6.9560661e-05
   2.8750000e+03   5.2057050e+01  -9.2590310e-02   1.4818120e-01   7.9664220e-03   4.7203930e-01   3.3318139e-03   1.7465406e-03   6.9410118e-05
   2.8760000e+03   5.2020440e+01  -9.2206820e-02   1.4786990e-01   7.9573900e-03   4.7210722e-01   3.3244717e-03   1.7441990e-03   6.9262534e-05
   2.8770000e+03   5.1983900e+01  -9.1823600e-02   1.4755960e-01   7.9483730e-03   4.7211724e-01   3.3174222e-03   1.7419004e-03   6.9117399e-05
   2.8780000e+03   5.1947370e+01  -9.1440920e-02   1.4725010e-01   7.9393710e-03   4.7219578e-01   3.3107449e-03   1.7390475e-03   6.8978473e-05
   2.8790000e+03   5.1910880e+01  -9.1058440e-02   1.4694190e-01   7.9303810e-03   4.7228892e-01   3.3043452e-03   1.7368812e-03   6.8841946e-05
   2.8800000e+03   5.1874450e+01  -9.0676650e-02   1.4663450e-01   7.9214060e-03   4.7235438e-01   3.2982483e-03   1.7341769e-03   6.8708377e-05
   2.8810000e+03   5.1838090e+01  -9.0295280e-02   1.4632830e-01   7.9124490e-03   4.7239906e-01   3.2925602e-03   1.7316721e-03   6.8572714e-05
   2.8820000e+03   5.1801770e+01  -8.9914350e-02   1.4602320e-01   7.9035000e-03   4.7248092e-01   3.2871577e-03   1.7288984e-03   6.8444649e-05
   2.8830000e+03   5.1765490e+01  -8.9534020e-02   1.4571910e-01   7.8945680e-03   4.7257540e-01   3.2820574e-03   1.7261820e-03   6.8321172e-05
   2.8840000e+03   5.1729270e+01  -8.9154210e-02   1.4541610e-01   7.8856560e-03   4.7264225e-01   3.2772993e-03   1.7234625e-03   6.8199804e-05
   2.8850000e+03   5.1693110e+01  -8.8774960e-02   1.4511390e-01   7.8767540e-03   4.7268573e-01   3.2729691e-03   1.7206142e-03   6.8077658e-05
   2.8860000e+03   5.1656990e+01  -8.8396440e-02   1.4481280e-01   7.8678710e-03   4.7280892e-01   3.2689322e-03   1.7175575e-03   6.7964386e-05
   2.8870000e+03   5.1620970e+01  -8.8018430e-02   1.4451290e-01   7.8589980e-03   4.7286965e-01   3.2652753e-03   1.7147786e-03   6.7856045e-05
   2.8880000e+03   5.1585020e+01  -8.7641180e-02   1.4421400e-01   7.8501480e-03   4.7291805e-01   3.2618436e-03   1.7115711e-03   6.7743368e-05
   2.8890000e+03   5.1549140e+01  -8.7264530e-02   1.4391590e-01   7.8413110e-03   4.7299510e-01   3.2587945e-03   1.7082682e-03   6.7641660e-05
   2.8900000e+03   5.1513310e+01  -8.6888590e-02   1.4361920e-01   7.8324880e-03   4.7310359e-01   3.2561569e-03   1.7052408e-03   6.7541567e-05
   2.8910000e+03   5.1477560e+01  -8.6513500e-02   1.4332340e-01   7.8236810e-03   4.7314291e-01   3.2538487e-03   1.7018911e-03   6.7446719e-05
   2.8920000e+03   5.1441890e+01  -8.6139060e-02   1.4302860e-01   7.8148920e-03   4.7322288e-01   3.2518289e-03   1.6986536e-03   6.7351650e-05
   2.8930000e+03   5.1406330e+01  -8.5765500e-02   1.4273440e-01   7.8061210e-03   4.7330603e-01   3.2500876e-03   1.6948875e-03   6.7260923e-05
   2.8940000e+03   5.1370830e+01  -8.5392770e-02   1.4244200e-01   7.7973650e-03   4.7334272e-01   3.2488108e-03   1.6914450e-03   6.7173659e-05
   2.8950000e+03   5.1335410e+01  -8.5020860e-02   1.4215020e-01   7.7886300e-03   4.7339859e-01   3.2477373e-03   1.6876025e-03   6.7089653e-05
   2.8960000e+03   5.1300100e+01  -8.4649730e-02   1.4185970e-01   7.7799040e-03   4.7343255e-01   3.2469731e-03   1.6838958e-03   6.7016035e-05
   2.8970000e+03   5.1264870e+01  -8.4279720e-02   1.4156990e-01   7.7712010e-03   4.7346190e-01   3.2467177e-03   1.6799670e-03   6.6941578e-05
   2.8980000e+03   5.1229720e+01  -8.3910510e-02   1.4128150e-01   7.7625170e-03   4.7352256e-01   3.2466177e-03   1.6762572e-03   6.6870840e-05
   2.8990000e+03   5.1194690e+01  -8.3542250e-02   1.4099390e-01   7.7538420e-03   4.7355974e-01   3.2468470e-03   1.6719669e-03   6.6807641e-05
   2.9000000e+03   5.1159770e+01  -8.3175000e-02   1.4070760e-01   7.7451930e-03   4.7357693e-01   3.2473915e-03   1.6682395e-03   6.6743865e-05
   2.9010000e+03   5.1124930e+01  -8.2808690e-02   1.4042210e-01   7.7365580e-03   4.7358575e-01   3.2482469e-03   1.6640669e-03   6.6694544e-05
   2.9020000e+03   5.1090170e+01  -8.2443530e-02   1.4013790e-01   7.7279390e-03   4.7362765e-01   3.2493194e-03   1.6596939e-03   6.6643914e-05
   2.9030000e+03   5.1055540e+01  -8.2079340e-02   1.3985420e-01   7.7193420e-03   4.7362586e-01   3.2507241e-03   1.6550468e-03   6.6595227e-05
   2.9040000e+03   5.1021000e+01  -8.1716140e-02   1.3957210e-01   7.7107620e-03   4.7362912e-01   3.2523693e-03   1.6507630e-03   6.6554940e-05
   2.9050000e+03   5.0986550e+01  -8.1354140e-02   1.3929070e-01   7.7021980e-03   4.7361184e-01   3.2543022e-03   1.6461791e-03   6.6517832e-05
   2.9060000e+03   5.0952190e+01  -8.0993320e-02   1.3901050e-01   7.6936500e-03   4.7359233e-01   3.2563843e-03   1.6415196e-03   6.6485994e-05
   2.9070000e+03   5.0917950e+01  -8.0633400e-02   1.3873110e-01   7.6851220e-03   4.7358641e-01   3.2587429e-03   1.6369416e-03   6.6455012e-05
   2.9080000e+03   5.0883770e+01  -8.0274710e-02   1.3845310e-01   7.6766090e-03   4.7352938e-01   3.2613422e-03   1.6319095e-03   6.6435963e-05
   2.9090000e+03   5.0849710e+01  -7.9917030e-02   1.3817560e-01   7.6681140e-03   4.7350057e-01   3.2640488e-03   1.6270641e-03   6.6409593e-05
   2.9100000e+03   5.0815700e+01  -7.9560650e-02   1.3789940e-01   7.6596370e-03   4.7344083e-01   3.2670467e-03   1.6221192e-03   6.6397178e-05
   2.9110000e+03   5.0781770e+01  -7.9205340e-02   1.3762400e-01   7.6511750e-03   4.7342783e-01   3.2701432e-03   1.6170210e-03   6.6381510e-05
   2.9120000e+03   5.0747940e+01  -7.8851190e-02   1.3734970e-01   7.6427280e-03   4.7335418e-01   3.2734072e-03   1.6120346e-03   6.6374651e-05
   2.9130000e+03   5.0714210e+01  -7.8498320e-02   1.3707630e-01   7.6343000e-03   4.7326350e-01   3.2768805e-03   1.6067479e-03   6.6372942e-05
   2.9140000e+03   5.0680550e+01  -7.8146670e-02   1.3680360e-01   7.6258850e-03   4.7322946e-01   3.2804724e-03   1.6014588e-03   6.6373784e-05
   2.9150000e+03   5.0646940e+01  -7.7796220e-02   1.3653240e-01   7.6174880e-03   4.7314573e-01   3.2841611e-03   1.5960297e-03   6.6376799e-05
   2.9160000e+03   5.0613430e+01  -7.7447110e-02   1.3626200e-01   7.6091100e-03   4.7303565e-01   3.2880644e-03   1.5906455e-03   6.6379388e-05
   2.9170000e+03   5.0579960e+01  -7.7099140e-02   1.3599220e-01   7.6007450e-03   4.7298420e-01   3.2919278e-03   1.5850954e-03   6.6393027e-05
   2.9180000e+03   5.0546600e+01  -7.6752490e-02   1.3572360e-01   7.5923940e-03   4.7286765e-01   3.2960077e-03   1.5793999e-03   6.6404230e-05
   2.9190000e+03   5.0513300e+01  -7.6406960e-02   1.3545600e-01   7.5840630e-03   4.7275416e-01   3.2999751e-03   1.5736752e-03   6.6417094e-05
   2.9200000e+03   5.0480040e+01  -7.6062880e-02   1.3518930e-01   7.5757460e-03   4.7263947e-01   3.3042461e-03   1.5681085e-03   6.6434767e-05
   2.9210000e+03   5.0446870e+01  -7.5720230e-02   1.3492320e-01   7.5674430e-03   4.7252983e-01   3.3085375e-03   1.5623792e-03   6.6457216e-05
   2.9220000e+03   5.0413760e+01  -7.5378680e-02   1.3465820e-01   7.5591560e-03   4.7241624e-01   3.3127212e-03   1.5563934e-03   6.6478962e-05
   2.9230000e+03   5.0380710e+01  -7.5038750e-02   1.3439410e-01   7.5508880e-03   4.7229815e-01   3.3170536e-03   1.5506738e-03   6.6500030e-05
   2.9240000e+03   5.0347730e+01  -7.4700100e-02   1.3413110e-01   7.5426290e-03   4.7213193e-01   3.3213761e-03   1.5446952e-03   6.6530346e-05
   2.9250000e+03   5.0314760e+01  -7.4362660e-02   1.3386880e-01   7.5343890e-03   4.7201745e-01   3.3255819e-03   1.5386402e-03   6.6558044e-05
   2.9260000e+03   5.0281890e+01  -7.4026910e-02   1.3360750e-01   7.5261620e-03   4.7186489e-01   3.3299735e-03   1.5326834e-03   6.6584998e-05
   2.9270000e+03   5.0249060e+01  -7.3692310e-02   1.3334700e-01   7.5179520e-03   4.7172524e-01   3.3341690e-03   1.5265854e-03   6.6618760e-05
   2.9280000e+03   5.0216290e+01  -7.3359390e-02   1.3308720e-01   7.5097590e-03   4.7153972e-01   3.3385010e-03   1.5203983e-03   6.6643374e-05
   2.9290000e+03   5.0183590e+01  -7.3027600e-02   1.3282880e-01   7.5015730e-03   4.7136680e-01   3.3426794e-03   1.5143801e-03   6.6680448e-05
   2.9300000e+03   5.0150910e+01  -7.2697520e-02   1.3257030e-01   7.4934050e-03   4.7120111e-01   3.3466897e-03   1.5079095e-03   6.6709443e-05
   2.9310000e+03   5.0118290e+01  -7.2368790e-02   1.3231340e-01   7.4852510e-03   4.7101630e-01   3.3510350e-03   1.5017701e-03   6.6742370e-05
   2.9320000e+03   5.0085690e+01  -7.2041830e-02   1.3205710e-01   7.4771120e-03   4.7084654e-01   3.3548742e-03   1.4953741e-03   6.6771014e-05
   2.9330000e+03   5.0053160e+01  -7.1715950e-02   1.3180170e-01   7.4689860e-03   4.7065137e-01   3.3587123e-03   1.4891054e-03   6.6803659e-05
   2.9340000e+03   5.0020680e+01  -7.1391960e-02   1.3154710e-01   7.4608780e-03   4.7044554e-01   3.3626535e-03   1.4827893e-03   6.6828093e-05
   2.9350000e+03   4.9988230e+01  -7.1069440e-02   1.3129320e-01   7.4527790e-03   4.7024319e-01   3.3663187e-03   1.4764079e-03   6.6856534e-05
   2.9360000e+03   4.9955780e+01  -7.0748370e-02   1.3104070e-01   7.4446940e-03   4.7004378e-01   3.3698024e-03   1.4700861e-03   6.6881734e-05
   2.9370000e+03   4.9923400e+01  -7.0428870e-02   1.3078820e-01   7.4366220e-03   4.6982525e-01   3.3733402e-03   1.4635153e-03   6.6906394e-05
   2.9380000e+03   4.9891060e+01  -7.0110940e-02   1.3053710e-01   7.4285700e-03   4.6959876e-01   3.3765335e-03   1.4570963e-03   6.6917747e-05
   2.9390000e+03   4.9858740e+01  -6.9794440e-02   1.3028650e-01   7.4205220e-03   4.6936381e-01   3.3795309e-03   1.4505621e-03   6.6936883e-05
   2.9400000e+03   4.9826460e+01  -6.9479980e-02   1.3003680e-01   7.4124920e-03   4.6910771e-01   3.3826026e-03   1.4441960e-03   6.6947891e-05
   2.9410000e+03   4.9794210e+01  -6.9166990e-02   1.2978760e-01   7.4044760e-03   4.6886828e-01   3.3853259e-03   1.4374785e-03   6.6950487e-05
   2.9420000e+03   4.9761940e+01  -6.8855460e-02   1.2953970e-01   7.3964730e-03   4.6862602e-01   3.3877069e-03   1.4312807e-03   6.6955710e-05
   2.9430000e+03   4.9729740e+01  -6.8545860e-02   1.2929210e-01   7.3884840e-03   4.6838299e-01   3.3901723e-03   1.4242959e-03   6.6953708e-05
   2.9440000e+03   4.9697550e+01  -6.8237790e-02   1.2904530e-01   7.3805030e-03   4.6813024e-01   3.3923615e-03   1.4181097e-03   6.6946706e-05
   2.9450000e+03   4.9665370e+01  -6.7931480e-02   1.2879950e-01   7.3725370e-03   4.6789512e-01   3.3941670e-03   1.4113378e-03   6.6935277e-05
   2.9460000e+03   4.9633210e+01  -6.7626770e-02   1.2855440e-01   7.3645830e-03   4.6760915e-01   3.3957515e-03   1.4047744e-03   6.6913600e-05
   2.9470000e+03   4.9601070e+01  -6.7323970e-02   1.2831000e-01   7.3566440e-03   4.6735310e-01   3.3972948e-03   1.3985243e-03   6.6885757e-05
   2.9480000e+03   4.9568960e+01  -6.7022820e-02   1.2806630e-01   7.3487130e-03   4.6705976e-01   3.3984632e-03   1.3917906e-03   6.6851634e-05
   2.9490000e+03   4.9536880e+01  -6.6723420e-02   1.2782300e-01   7.3407940e-03   4.6677425e-01   3.3993252e-03   1.3850755e-03   6.6810757e-05
   2.9500000e+03   4.9504760e+01  -6.6425790e-02   1.2758100e-01   7.3328950e-03   4.6648805e-01   3.3998743e-03   1.3786298e-03   6.6757563e-05
   2.9510000e+03   4.9472660e+01  -6.6129880e-02   1.2733970e-01   7.3250000e-03   4.6619838e-01   3.4001682e-03   1.3719580e-03   6.6702631e-05
   2.9520000e+03   4.9440590e+01  -6.5835860e-02   1.2709880e-01   7.3171170e-03   4.6588665e-01   3.4001705e-03   1.3656825e-03   6.6637110e-05
   2.9530000e+03   4.9408520e+01  -6.5543520e-02   1.2685850e-01   7.3092470e-03   4.6559145e-01   3.3999168e-03   1.3588064e-03   6.6563591e-05
   2.9540000e+03   4.9376500e+01  -6.5253030e-02   1.2661910e-01   7.3013920e-03   4.6525757e-01   3.3993422e-03   1.3523166e-03   6.6478059e-05
   2.9550000e+03   4.9344440e+01  -6.4964210e-02   1.2638040e-01   7.2935450e-03   4.6494971e-01   3.3985606e-03   1.3458402e-03   6.6391943e-05
   2.9560000e+03   4.9312400e+01  -6.4677190e-02   1.2614230e-01   7.2857130e-03   4.6462044e-01   3.3975532e-03   1.3394644e-03   6.6290419e-05
   2.9570000e+03   4.9280390e+01  -6.4391900e-02   1.2590490e-01   7.2778910e-03   4.6430573e-01   3.3960990e-03   1.3329463e-03   6.6188319e-05
   2.9580000e+03   4.9248410e+01  -6.4108210e-02   1.2566840e-01   7.2700800e-03   4.6396376e-01   3.3944078e-03   1.3266778e-03   6.6076436e-05
   2.9590000e+03   4.9216450e+01  -6.3826250e-02   1.2543230e-01   7.2622800e-03   4.6361936e-01   3.3925577e-03   1.3201316e-03   6.5962197e-05
   2.9600000e+03   4.9184480e+01  -6.3546160e-02   1.2519690e-01   7.2544920e-03   4.6327823e-01   3.3903199e-03   1.3137938e-03   6.5837430e-05
   2.9610000e+03   4.9152530e+01  -6.3267660e-02   1.2496190e-01   7.2467140e-03   4.6294727e-01   3.3879898e-03   1.3074575e-03   6.5712174e-05
   2.9620000e+03   4.9120600e+01  -6.2990880e-02   1.2472770e-01   7.2389500e-03   4.6258348e-01   3.3852686e-03   1.3011102e-03   6.5574494e-05
   2.9630000e+03   4.9088690e+01  -6.2715650e-02   1.2449440e-01   7.2311970e-03   4.6221310e-01   3.3822641e-03   1.2949595e-03   6.5433362e-05
   2.9640000e+03   4.9056790e+01  -6.2442200e-02   1.2426140e-01   7.2234510e-03   4.6187145e-01   3.3790597e-03   1.2883947e-03   6.5287163e-05
   2.9650000e+03   4.9024910e+01  -6.2170270e-02   1.2402880e-01   7.2157220e-03   4.6152136e-01   3.3755879e-03   1.2820467e-03   6.5141014e-05
   2.9660000e+03   4.8993080e+01  -6.1899960e-02   1.2379730e-01   7.2080020e-03   4.6115958e-01   3.3717330e-03   1.2761632e-03   6.4982396e-05
   2.9670000e+03   4.8961250e+01  -6.1631380e-02   1.2356560e-01   7.2002920e-03   4.6078461e-01   3.3676714e-03   1.2697816e-03   6.4823911e-05
   2.9680000e+03   4.8929430e+01  -6.1364340e-02   1.2333520e-01   7.1925920e-03   4.6041688e-01   3.3634576e-03   1.2637033e-03   6.4664007e-05
   2.9690000e+03   4.8897680e+01  -6.1098980e-02   1.2310520e-01   7.1849040e-03   4.6003175e-01   3.3591203e-03   1.2575153e-03   6.4497781e-05
   2.9700000e+03   4.8865910e+01  -6.0835170e-02   1.2287540e-01   7.1772290e-03   4.5963736e-01   3.3543724e-03   1.2516237e-03   6.4325282e-05
   2.9710000e+03   4.8834180e+01  -6.0572900e-02   1.2264690e-01   7.1695630e-03   4.5925972e-01   3.3493256e-03   1.2457589e-03   6.4158517e-05
   2.9720000e+03   4.8802480e+01  -6.0312150e-02   1.2241830e-01   7.1619100e-03   4.5884567e-01   3.3442549e-03   1.2396655e-03   6.3981094e-05
   2.9730000e+03   4.8770830e+01  -6.0053150e-02   1.2219050e-01   7.1542610e-03   4.5845938e-01   3.3387709e-03   1.2336141e-03   6.3805247e-05
   2.9740000e+03   4.8739180e+01  -5.9795590e-02   1.2196320e-01   7.1466320e-03   4.5805603e-01   3.3331224e-03   1.2277967e-03   6.3622861e-05
   2.9750000e+03   4.8707560e+01  -5.9539540e-02   1.2173610e-01   7.1390040e-03   4.5767317e-01   3.3272972e-03   1.2219023e-03   6.3441375e-05
   2.9760000e+03   4.8675990e+01  -5.9285060e-02   1.2150990e-01   7.1313950e-03   4.5725632e-01   3.3212928e-03   1.2161607e-03   6.3258272e-05
   2.9770000e+03   4.8644420e+01  -5.9032090e-02   1.2128400e-01   7.1237950e-03   4.5683993e-01   3.3151769e-03   1.2104338e-03   6.3073165e-05
   2.9780000e+03   4.8612890e+01  -5.8780570e-02   1.2105870e-01   7.1162010e-03   4.5645544e-01   3.3085956e-03   1.2047695e-03   6.2886675e-05
   2.9790000e+03   4.8581430e+01  -5.8530680e-02   1.2083420e-01   7.1086210e-03   4.5603269e-01   3.3020495e-03   1.1992282e-03   6.2701278e-05
   2.9800000e+03   4.8549980e+01  -5.8282270e-02   1.2060950e-01   7.1010510e-03   4.5560517e-01   3.2951743e-03   1.1935714e-03   6.2516410e-05
   2.9810000e+03   4.8518540e+01  -5.8035250e-02   1.2038580e-01   7.0934890e-03   4.5518739e-01   3.2881662e-03   1.1881065e-03   6.2328259e-05
   2.9820000e+03   4.8487170e+01  -5.7789670e-02   1.2016250e-01   7.0859400e-03   4.5473043e-01   3.2810523e-03   1.1826028e-03   6.2139532e-05
   2.9830000e+03   4.8455820e+01  -5.7545680e-02   1.1993930e-01   7.0784010e-03   4.5429508e-01   3.2736316e-03   1.1771437e-03   6.1950942e-05
   2.9840000e+03   4.8424510e+01  -5.7303000e-02   1.1971670e-01   7.0708680e-03   4.5386077e-01   3.2660625e-03   1.1719193e-03   6.1761702e-05
   2.9850000e+03   4.8393230e+01  -5.7061770e-02   1.1949450e-01   7.0633510e-03   4.5344365e-01   3.2584649e-03   1.1665469e-03   6.1570518e-05
   2.9860000e+03   4.8362000e+01  -5.6822030e-02   1.1927280e-01   7.0558410e-03   4.5300528e-01   3.2505978e-03   1.1612879e-03   6.1386230e-05
   2.9870000e+03   4.8330800e+01  -5.6583640e-02   1.1905140e-01   7.0483430e-03   4.5255693e-01   3.2426170e-03   1.1561413e-03   6.1199753e-05
   2.9880000e+03   4.8299660e+01  -5.6346740e-02   1.1883060e-01   7.0408530e-03   4.5207652e-01   3.2344561e-03   1.1509581e-03   6.1010667e-05
   2.9890000e+03   4.8268550e+01  -5.6111180e-02   1.1861020e-01   7.0333730e-03   4.5166116e-01   3.2261451e-03   1.1458644e-03   6.0825657e-05
   2.9900000e+03   4.8237450e+01  -5.5876950e-02   1.1839000e-01   7.0259050e-03   4.5118652e-01   3.2177533e-03   1.1410143e-03   6.0637569e-05
   2.9910000e+03   4.8206470e+01  -5.5644190e-02   1.1817030e-01   7.0184410e-03   4.5071840e-01   3.2091683e-03   1.1359668e-03   6.0459251e-05
   2.9920000e+03   4.8175470e+01  -5.5412740e-02   1.1795090e-01   7.0109920e-03   4.5027540e-01   3.2006180e-03   1.1307501e-03   6.0275846e-05
   2.9930000e+03   4.8144520e+01  -5.5182800e-02   1.1773190e-01   7.0035530e-03   4.4980275e-01   3.1919485e-03   1.1260633e-03   6.0091233e-05
   2.9940000e+03   4.8113620e+01  -5.4954010e-02   1.1751330e-01   6.9961200e-03   4.4933904e-01   3.1830598e-03   1.1214617e-03   5.9915457e-05
   2.9950000e+03   4.8082790e+01  -5.4726580e-02   1.1729510e-01   6.9886970e-03   4.4886668e-01   3.1741121e-03   1.1167615e-03   5.9741484e-05
   2.9960000e+03   4.8051980e+01  -5.4500460e-02   1.1707700e-01   6.9812850e-03   4.4838001e-01   3.1650565e-03   1.1119960e-03   5.9563567e-05
   2.9970000e+03   4.8021230e+01  -5.4275750e-02   1.1685950e-01   6.9738860e-03   4.4791870e-01   3.1559208e-03   1.1073442e-03   5.9390676e-05
   2.9980000e+03   4.7990540e+01  -5.4052230e-02   1.1664230e-01   6.9664900e-03   4.4741831e-01   3.1468491e-03   1.1027760e-03   5.9220217e-05
   2.9990000e+03   4.7959860e+01  -5.3830060e-02   1.1642510e-01   6.9591060e-03   4.4696011e-01   3.1375237e-03   1.0983189e-03   5.9049249e-05
   3.0000000e+03   4.7929280e+01  -5.3609150e-02   1.1620830e-01   6.9517350e-03   4.4644935e-01   3.1282280e-03   1.0938632e-03   5.8881892e-05
   3.0010000e+03   4.7898700e+01  -5.3389500e-02   1.1599220e-01   6.9443660e-03   4.4595691e-01   3.1188609e-03   1.0895989e-03   5.8718335e-05
   3.0020000e+03   4.7868220e+01  -5.3171070e-02   1.1577580e-01   6.9370130e-03   4.4547269e-01   3.1094165e-03   1.0850508e-03   5.8556242e-05
   3.0030000e+03   4.7837780e+01  -5.2954020e-02   1.1556050e-01   6.9296640e-03   4.4499253e-01   3.1001504e-03   1.0808252e-03   5.8398315e-05
   3.0040000e+03   4.7807360e+01  -5.2738040e-02   1.1534480e-01   6.9223280e-03   4.4449715e-01   3.0906160e-03   1.0766210e-03   5.8243147e-05
   3.0050000e+03   4.7777010e+01  -5.2523320e-02   1.1512960e-01   6.9149980e-03   4.4400907e-01   3.0811775e-03   1.0724973e-03   5.8091521e-05
   3.0060000e+03   4.7746720e+01  -5.2309720e-02   1.1491480e-01   6.9076840e-03   4.4351553e-01   3.0716480e-03   1.0684888e-03   5.7936006e-05
   3.0070000e+03   4.7716440e+01  -5.2097180e-02   1.1469990e-01   6.9003770e-03   4.4302851e-01   3.0620497e-03   1.0642382e-03   5.7788561e-05
   3.0080000e+03   4.7686260e+01  -5.1885910e-02   1.1448570e-01   6.8930780e-03   4.4252446e-01   3.0525641e-03   1.0604200e-03   5.7640755e-05
   3.0090000e+03   4.7656110e+01  -5.1675680e-02   1.1427150e-01   6.8857870e-03   4.4204018e-01   3.0430276e-03   1.0562544e-03   5.7501211e-05
   3.0100000e+03   4.7626020e+01  -5.1466620e-02   1.1405760e-01   6.8785140e-03   4.4156159e-01   3.0336676e-03   1.0525070e-03   5.7361884e-05
   3.0110000e+03   4.7595960e+01  -5.1258530e-02   1.1384410e-01   6.8712430e-03   4.4104840e-01   3.0241171e-03   1.0485395e-03   5.7220415e-05
   3.0120000e+03   4.7565960e+01  -5.1051560e-02   1.1363080e-01   6.8639880e-03   4.4057194e-01   3.0146541e-03   1.0448356e-03   5.7082225e-05
   3.0130000e+03   4.7535980e+01  -5.0845560e-02   1.1341790e-01   6.8567410e-03   4.4007535e-01   3.0053057e-03   1.0409960e-03   5.6953740e-05
   3.0140000e+03   4.7506090e+01  -5.0640610e-02   1.1320520e-01   6.8495050e-03   4.3958332e-01   2.9958803e-03   1.0372117e-03   5.6818078e-05
   3.0150000e+03   4.7476220e+01  -5.0436580e-02   1.1299260e-01   6.8422830e-03   4.3909504e-01   2.9864946e-03   1.0336085e-03   5.6687752e-05
   3.0160000e+03   4.7446400e+01  -5.0233570e-02   1.1278020e-01   6.8350690e-03   4.3862455e-01   2.9771784e-03   1.0299481e-03   5.6563889e-05
   3.0170000e+03   4.7416640e+01  -5.0031460e-02   1.1256820e-01   6.8278650e-03   4.3812538e-01   2.9679855e-03   1.0262197e-03   5.6440390e-05
   3.0180000e+03   4.7386920e+01  -4.9830360e-02   1.1235630e-01   6.8206710e-03   4.3763883e-01   2.9588132e-03   1.0227113e-03   5.6317975e-05
   3.0190000e+03   4.7357250e+01  -4.9630090e-02   1.1214500e-01   6.8134910e-03   4.3718539e-01   2.9496434e-03   1.0195887e-03   5.6201148e-05
   3.0200000e+03   4.7327630e+01  -4.9430750e-02   1.1193350e-01   6.8063220e-03   4.3670599e-01   2.9406488e-03   1.0157639e-03   5.6085039e-05
   3.0210000e+03   4.7298060e+01  -4.9232240e-02   1.1172240e-01   6.7991630e-03   4.3623982e-01   2.9316218e-03   1.0124234e-03   5.5970134e-05
   3.0220000e+03   4.7268510e+01  -4.9034610e-02   1.1151170e-01   6.7920160e-03   4.3577005e-01   2.9227125e-03   1.0090879e-03   5.5856259e-05
   3.0230000e+03   4.7238990e+01  -4.8837790e-02   1.1130110e-01   6.7848840e-03   4.3534174e-01   2.9139462e-03   1.0056704e-03   5.5747501e-05
   3.0240000e+03   4.7209550e+01  -4.8641770e-02   1.1109060e-01   6.7777560e-03   4.3487064e-01   2.9052147e-03   1.0026216e-03   5.5640374e-05
   3.0250000e+03   4.7180180e+01  -4.8446530e-02   1.1088040e-01   6.7706480e-03   4.3439860e-01   2.8965812e-03   9.9924796e-04   5.5534891e-05
   3.0260000e+03   4.7150790e+01  -4.8252040e-02   1.1067040e-01   6.7635500e-03   4.3396803e-01   2.8880328e-03   9.9611570e-04   5.5429222e-05
   3.0270000e+03   4.7121500e+01  -4.8058310e-02   1.1046060e-01   6.7564610e-03   4.3353980e-01   2.8795789e-03   9.9279977e-04   5.5327577e-05
   3.0280000e+03   4.7092210e+01  -4.7865350e-02   1.1025120e-01   6.7493840e-03   4.3311129e-01   2.8712422e-03   9.8980243e-04   5.5230560e-05
   3.0290000e+03   4.7063000e+01  -4.7673070e-02   1.1004180e-01   6.7423210e-03   4.3264845e-01   2.8630321e-03   9.8645761e-04   5.5133880e-05
   3.0300000e+03   4.7033830e+01  -4.7481460e-02   1.0983280e-01   6.7352700e-03   4.3220520e-01   2.8549120e-03   9.8346935e-04   5.5037734e-05
   3.0310000e+03   4.7004680e+01  -4.7290490e-02   1.0962370e-01   6.7282300e-03   4.3180785e-01   2.8468542e-03   9.8030891e-04   5.4943937e-05
   3.0320000e+03   4.6975590e+01  -4.7100180e-02   1.0941490e-01   6.7212040e-03   4.3136482e-01   2.8389472e-03   9.7748367e-04   5.4849158e-05
   3.0330000e+03   4.6946530e+01  -4.6910520e-02   1.0920630e-01   6.7141890e-03   4.3092793e-01   2.8311722e-03   9.7451390e-04   5.4761355e-05
   3.0340000e+03   4.6917560e+01  -4.6721450e-02   1.0899820e-01   6.7071910e-03   4.3050126e-01   2.8234658e-03   9.7123585e-04   5.4668651e-05
   3.0350000e+03   4.6888570e+01  -4.6532970e-02   1.0879000e-01   6.7002040e-03   4.3010853e-01   2.8159197e-03   9.6836598e-04   5.4583905e-05
   3.0360000e+03   4.6859630e+01  -4.6345020e-02   1.0858210e-01   6.6932300e-03   4.2971230e-01   2.8085079e-03   9.6536032e-04   5.4494277e-05
   3.0370000e+03   4.6830770e+01  -4.6157640e-02   1.0837400e-01   6.6862660e-03   4.2927873e-01   2.8011355e-03   9.6271607e-04   5.4413270e-05
   3.0380000e+03   4.6801910e+01  -4.5970740e-02   1.0816650e-01   6.6793190e-03   4.2890218e-01   2.7939045e-03   9.5964626e-04   5.4323842e-05
   3.0390000e+03   4.6773110e+01  -4.5784380e-02   1.0795890e-01   6.6723840e-03   4.2851396e-01   2.7867916e-03   9.5681665e-04   5.4237354e-05
   3.0400000e+03   4.6744350e+01  -4.5598550e-02   1.0775190e-01   6.6654590e-03   4.2809582e-01   2.7798148e-03   9.5407028e-04   5.4155376e-05
   3.0410000e+03   4.6715610e+01  -4.5413130e-02   1.0754480e-01   6.6585520e-03   4.2774148e-01   2.7729287e-03   9.5110985e-04   5.4069521e-05
   3.0420000e+03   4.6686970e+01  -4.5228140e-02   1.0733790e-01   6.6516560e-03   4.2733385e-01   2.7661541e-03   9.4828388e-04   5.3988689e-05
   3.0430000e+03   4.6658310e+01  -4.5043580e-02   1.0713100e-01   6.6447780e-03   4.2694854e-01   2.7594901e-03   9.4565380e-04   5.3902302e-05
   3.0440000e+03   4.6629710e+01  -4.4859430e-02   1.0692450e-01   6.6379090e-03   4.2656495e-01   2.7529333e-03   9.4291289e-04   5.3819008e-05
   3.0450000e+03   4.6601170e+01  -4.4675670e-02   1.0671810e-01   6.6310560e-03   4.2621283e-01   2.7465044e-03   9.4014059e-04   5.3736532e-05
   3.0460000e+03   4.6572650e+01  -4.4492270e-02   1.0651160e-01   6.6242170e-03   4.2581078e-01   2.7401531e-03   9.3732779e-04   5.3649645e-05
   3.0470000e+03   4.6544190e+01  -4.4309200e-02   1.0630560e-01   6.6173930e-03   4.2544278e-01   2.7338991e-03   9.3485355e-04   5.3565211e-05
   3.0480000e+03   4.6515720e+01  -4.4126470e-02   1.0609960e-01   6.6105790e-03   4.2508054e-01   2.7277456e-03   9.3205450e-04   5.3480692e-05
   3.0490000e+03   4.6487310e+01  -4.3944030e-02   1.0589360e-01   6.6037840e-03   4.2476110e-01   2.7216529e-03   9.2927979e-04   5.3391625e-05
   3.0500000e+03   4.6458950e+01  -4.3761840e-02   1.0568790e-01   6.5970010e-03   4.2440263e-01   2.7157120e-03   9.2671840e-04   5.3305428e-05
   3.0510000e+03   4.6430630e+01  -4.3579970e-02   1.0548240e-01   6.5902320e-03   4.2400406e-01   2.7097983e-03   9.2395168e-04   5.3215851e-05
   3.0520000e+03   4.6402340e+01  -4.3398270e-02   1.0527700e-01   6.5834820e-03   4.2369260e-01   2.7039955e-03   9.2159584e-04   5.3124791e-05
   3.0530000e+03   4.6374070e+01  -4.3216890e-02   1.0507150e-01   6.5767420e-03   4.2333074e-01   2.6982720e-03   9.1867795e-04   5.3038259e-05
   3.0540000e+03   4.6345880e+01  -4.3035730e-02   1.0486650e-01   6.5700150e-03   4.2296728e-01   2.6926037e-03   9.1604782e-04   5.2942805e-05
   3.0550000e+03   4.6317680e+01  -4.2854770e-02   1.0466130e-01   6.5633060e-03   4.2267008e-01   2.6870652e-03   9.1352614e-04   5.2851099e-05
   3.0560000e+03   4.6289520e+01  -4.2674070e-02   1.0445640e-01   6.5566080e-03   4.2231826e-01   2.6816288e-03   9.1069170e-04   5.2753336e-05
   3.0570000e+03   4.6261430e+01  -4.2493540e-02   1.0425170e-01   6.5499170e-03   4.2196296e-01   2.6761708e-03   9.0817950e-04   5.2664636e-05
   3.0580000e+03   4.6233350e+01  -4.2313190e-02   1.0404720e-01   6.5432480e-03   4.2166688e-01   2.6708395e-03   9.0561579e-04   5.2567994e-05
   3.0590000e+03   4.6205310e+01  -4.2133070e-02   1.0384280e-01   6.5365900e-03   4.2133293e-01   2.6655650e-03   9.0289839e-04   5.2473524e-05
   3.0600000e+03   4.6177290e+01  -4.1953140e-02   1.0363850e-01   6.5299370e-03   4.2101994e-01   2.6603731e-03   9.0056208e-04   5.2381214e-05
   3.0610000e+03   4.6149320e+01  -4.1773340e-02   1.0343400e-01   6.5233020e-03   4.2067466e-01   2.6552990e-03   8.9768282e-04   5.2284845e-05
   3.0620000e+03   4.6121370e+01  -4.1593740e-02   1.0323000e-01   6.5166760e-03   4.2035410e-01   2.6502363e-03   8.9513798e-04   5.2190425e-05
   3.0630000e+03   4.6093450e+01  -4.1414310e-02   1.0302650e-01   6.5100600e-03   4.2005760e-01   2.6452810e-03   8.9236107e-04   5.2101427e-05
   3.0640000e+03   4.6065590e+01  -4.1235020e-02   1.0282290e-01   6.5034590e-03   4.1974390e-01   2.6404048e-03   8.9008507e-04   5.2002785e-05
   3.0650000e+03   4.6037700e+01  -4.1055830e-02   1.0261940e-01   6.4968640e-03   4.1945660e-01   2.6355734e-03   8.8754232e-04   5.1911882e-05
   3.0660000e+03   4.6009880e+01  -4.0876830e-02   1.0241600e-01   6.4902860e-03   4.1918285e-01   2.6308589e-03   8.8465938e-04   5.1816356e-05
   3.0670000e+03   4.5982110e+01  -4.0697920e-02   1.0221270e-01   6.4837130e-03   4.1886831e-01   2.6261919e-03   8.8201739e-04   5.1724648e-05
   3.0680000e+03   4.5954340e+01  -4.0519100e-02   1.0200960e-01   6.4771520e-03   4.1861598e-01   2.6215366e-03   8.7923429e-04   5.1633053e-05
   3.0690000e+03   4.5926610e+01  -4.0340480e-02   1.0180700e-01   6.4706040e-03   4.1833688e-01   2.6170189e-03   8.7696167e-04   5.1542802e-05
   3.0700000e+03   4.5898880e+01  -4.0161840e-02   1.0160420e-01   6.4640590e-03   4.1806264e-01   2.6125406e-03   8.7413981e-04   5.1454256e-05
   3.0710000e+03   4.5871210e+01  -3.9983330e-02   1.0140160e-01   6.4575230e-03   4.1775738e-01   2.6081155e-03   8.7169276e-04   5.1364931e-05
   3.0720000e+03   4.5843530e+01  -3.9804930e-02   1.0119927e-01   6.4510040e-03   4.1753304e-01   2.6037722e-03   8.6891725e-04   5.1274625e-05
   3.0730000e+03   4.5815920e+01  -3.9626560e-02   1.0099692e-01   6.4444830e-03   4.1727644e-01   2.5994738e-03   8.6629129e-04   5.1189509e-05
   3.0740000e+03   4.5788300e+01  -3.9448320e-02   1.0079506e-01   6.4379790e-03   4.1702127e-01   2.5952597e-03   8.6369599e-04   5.1102282e-05
   3.0750000e+03   4.5760710e+01  -3.9270080e-02   1.0059342e-01   6.4314770e-03   4.1679507e-01   2.5910725e-03   8.6119008e-04   5.1017991e-05
   3.0760000e+03   4.5733180e+01  -3.9091870e-02   1.0039142e-01   6.4249880e-03   4.1655313e-01   2.5869975e-03   8.5827423e-04   5.0936687e-05
   3.0770000e+03   4.5705650e+01  -3.8913720e-02   1.0019006e-01   6.4185000e-03   4.1630588e-01   2.5829267e-03   8.5568849e-04   5.0857174e-05
   3.0780000e+03   4.5678130e+01  -3.8735620e-02   9.9988960e-02   6.4120280e-03   4.1607806e-01   2.5789280e-03   8.5313475e-04   5.0775979e-05
   3.0790000e+03   4.5650640e+01  -3.8557500e-02   9.9787820e-02   6.4055590e-03   4.1586849e-01   2.5749819e-03   8.5055435e-04   5.0699747e-05
   3.0800000e+03   4.5623160e+01  -3.8379410e-02   9.9586830e-02   6.3990940e-03   4.1568009e-01   2.5710986e-03   8.4785725e-04   5.0620614e-05
   3.0810000e+03   4.5595730e+01  -3.8201300e-02   9.9386050e-02   6.3926370e-03   4.1545570e-01   2.5672719e-03   8.4514692e-04   5.0546818e-05
   3.0820000e+03   4.5568320e+01  -3.8023180e-02   9.9185440e-02   6.3861870e-03   4.1525858e-01   2.5634421e-03   8.4243303e-04   5.0469859e-05
   3.0830000e+03   4.5540920e+01  -3.7845090e-02   9.8985140e-02   6.3797440e-03   4.1506040e-01   2.5597066e-03   8.3983528e-04   5.0398068e-05
   3.0840000e+03   4.5513520e+01  -3.7666980e-02   9.8784890e-02   6.3733020e-03   4.1487767e-01   2.5560512e-03   8.3706668e-04   5.0328307e-05
   3.0850000e+03   4.5486150e+01  -3.7488830e-02   9.8584930e-02   6.3668680e-03   4.1471491e-01   2.5523924e-03   8.3446193e-04   5.0260449e-05
   3.0860000e+03   4.5458830e+01  -3.7310590e-02   9.8385120e-02   6.3604410e-03   4.1454310e-01   2.5487707e-03   8.3179299e-04   5.0192719e-05
   3.0870000e+03   4.5431510e+01  -3.7132320e-02   9.8185520e-02   6.3540160e-03   4.1436812e-01   2.5452186e-03   8.2907911e-04   5.0123871e-05
   3.0880000e+03   4.5404210e+01  -3.6954010e-02   9.7986130e-02   6.3475980e-03   4.1417751e-01   2.5417007e-03   8.2638426e-04   5.0053545e-05
   3.0890000e+03   4.5376910e+01  -3.6775660e-02   9.7786930e-02   6.3411810e-03   4.1403120e-01   2.5382491e-03   8.2374418e-04   4.9995332e-05
   3.0900000e+03   4.5349620e+01  -3.6597160e-02   9.7587870e-02   6.3347710e-03   4.1388479e-01   2.5348007e-03   8.2100803e-04   4.9930399e-05
   3.0910000e+03   4.5322380e+01  -3.6418660e-02   9.7389080e-02   6.3283660e-03   4.1375315e-01   2.5313938e-03   8.1834423e-04   4.9864962e-05
   3.0920000e+03   4.5295140e+01  -3.6240000e-02   9.7190480e-02   6.3219570e-03   4.1359707e-01   2.5280255e-03   8.1562057e-04   4.9806951e-05
   3.0930000e+03   4.5267880e+01  -3.6061270e-02   9.6992090e-02   6.3155600e-03   4.1347057e-01   2.5246983e-03   8.1292011e-04   4.9747516e-05
   3.0940000e+03   4.5240690e+01  -3.5882440e-02   9.6793910e-02   6.3091600e-03   4.1335180e-01   2.5214259e-03   8.1023054e-04   4.9689652e-05
   3.0950000e+03   4.5213500e+01  -3.5703480e-02   9.6595910e-02   6.3027640e-03   4.1321364e-01   2.5181513e-03   8.0752629e-04   4.9630071e-05
   3.0960000e+03   4.5186310e+01  -3.5524390e-02   9.6398110e-02   6.2963730e-03   4.1309015e-01   2.5149272e-03   8.0482751e-04   4.9571000e-05
   3.0970000e+03   4.5159130e+01  -3.5345200e-02   9.6200520e-02   6.2899830e-03   4.1299243e-01   2.5117284e-03   8.0208186e-04   4.9516550e-05
   3.0980000e+03   4.5131960e+01  -3.5165810e-02   9.6003160e-02   6.2835940e-03   4.1289922e-01   2.5085622e-03   7.9939455e-04   4.9460061e-05
   3.0990000e+03   4.5104840e+01  -3.4986270e-02   9.5806040e-02   6.2772060e-03   4.1277282e-01   2.5054220e-03   7.9667209e-04   4.9409294e-05
   3.1000000e+03   4.5077690e+01  -3.4806590e-02   9.5609130e-02   6.2708180e-03   4.1269598e-01   2.5023270e-03   7.9397392e-04   4.9352415e-05
   3.1010000e+03   4.5050570e+01  -3.4626710e-02   9.5412400e-02   6.2644330e-03   4.1256630e-01   2.4992640e-03   7.9129963e-04   4.9297229e-05
   3.1020000e+03   4.5023470e+01  -3.4446750e-02   9.5215900e-02   6.2580490e-03   4.1248111e-01   2.4961897e-03   7.8858383e-04   4.9247277e-05
   3.1030000e+03   4.4996350e+01  -3.4266500e-02   9.5019640e-02   6.2516690e-03   4.1242508e-01   2.4931581e-03   7.8588021e-04   4.9196440e-05
   3.1040000e+03   4.4969260e+01  -3.4086200e-02   9.4823650e-02   6.2452900e-03   4.1233480e-01   2.4901613e-03   7.8320127e-04   4.9143475e-05
   3.1050000e+03   4.4942170e+01  -3.3905670e-02   9.4627810e-02   6.2389110e-03   4.1225047e-01   2.4871677e-03   7.8048182e-04   4.9087141e-05
   3.1060000e+03   4.4915100e+01  -3.3724970e-02   9.4432290e-02   6.2325320e-03   4.1218686e-01   2.4841728e-03   7.7783506e-04   4.9042109e-05
   3.1070000e+03   4.4888090e+01  -3.3544120e-02   9.4236960e-02   6.2261590e-03   4.1208801e-01   2.4811805e-03   7.7515395e-04   4.8991676e-05
   3.1080000e+03   4.4861020e+01  -3.3363110e-02   9.4041910e-02   6.2197910e-03   4.1203431e-01   2.4781488e-03   7.7249294e-04   4.8939256e-05
   3.1090000e+03   4.4834030e+01  -3.3181920e-02   9.3847070e-02   6.2134250e-03   4.1198695e-01   2.4751849e-03   7.6987173e-04   4.8885781e-05
   3.1100000e+03   4.4807020e+01  -3.3000600e-02   9.3652500e-02   6.2070590e-03   4.1190900e-01   2.4721654e-03   7.6722826e-04   4.8835245e-05
   3.1110000e+03   4.4780040e+01  -3.2819050e-02   9.3458170e-02   6.2007020e-03   4.1184507e-01   2.4691433e-03   7.6458349e-04   4.8788236e-05
   3.1120000e+03   4.4753070e+01  -3.2637420e-02   9.3264140e-02   6.1943480e-03   4.1179619e-01   2.4660943e-03   7.6198238e-04   4.8732934e-05
   3.1130000e+03   4.4726110e+01  -3.2455550e-02   9.3070380e-02   6.1879940e-03   4.1177013e-01   2.4630723e-03   7.5940633e-04   4.8686719e-05
   3.1140000e+03   4.4699170e+01  -3.2273600e-02   9.2876830e-02   6.1816480e-03   4.1175418e-01   2.4599845e-03   7.5682269e-04   4.8634680e-05
   3.1150000e+03   4.4672270e+01  -3.2091440e-02   9.2683610e-02   6.1753070e-03   4.1170401e-01   2.4568935e-03   7.5424105e-04   4.8582525e-05
   3.1160000e+03   4.4645370e+01  -3.1909120e-02   9.2490670e-02   6.1689720e-03   4.1167726e-01   2.4537764e-03   7.5173372e-04   4.8531041e-05
   3.1170000e+03   4.4618500e+01  -3.1726660e-02   9.2298030e-02   6.1626440e-03   4.1164144e-01   2.4506151e-03   7.4921537e-04   4.8478633e-05
   3.1180000e+03   4.4591670e+01  -3.1544020e-02   9.2105630e-02   6.1563190e-03   4.1158874e-01   2.4474305e-03   7.4671672e-04   4.8425504e-05
   3.1190000e+03   4.4564840e+01  -3.1361230e-02   9.1913540e-02   6.1500020e-03   4.1160614e-01   2.4442288e-03   7.4424848e-04   4.8372940e-05
   3.1200000e+03   4.4538020e+01  -3.1178310e-02   9.1721750e-02   6.1436890e-03   4.1157168e-01   2.4409744e-03   7.4178999e-04   4.8317697e-05
   3.1210000e+03   4.4511230e+01  -3.0995240e-02   9.1530260e-02   6.1373850e-03   4.1155750e-01   2.4376871e-03   7.3939845e-04   4.8257411e-05
   3.1220000e+03   4.4484460e+01  -3.0811950e-02   9.1339080e-02   6.1310920e-03   4.1155257e-01   2.4343510e-03   7.3698504e-04   4.8202384e-05
   3.1230000e+03   4.4457700e+01  -3.0628550e-02   9.1148170e-02   6.1247980e-03   4.1157794e-01   2.4309783e-03   7.3460078e-04   4.8144439e-05
   3.1240000e+03   4.4431010e+01  -3.0445010e-02   9.0957600e-02   6.1185170e-03   4.1157956e-01   2.4275187e-03   7.3230460e-04   4.8085858e-05
   3.1250000e+03   4.4404330e+01  -3.0261300e-02   9.0767380e-02   6.1122430e-03   4.1159710e-01   2.4240638e-03   7.2997929e-04   4.8026391e-05
   3.1260000e+03   4.4377630e+01  -3.0077450e-02   9.0577440e-02   6.1059770e-03   4.1160033e-01   2.4205137e-03   7.2769893e-04   4.7966498e-05
   3.1270000e+03   4.4351020e+01  -2.9893430e-02   9.0387800e-02   6.0997180e-03   4.1161025e-01   2.4169792e-03   7.2544847e-04   4.7900033e-05
   3.1280000e+03   4.4324420e+01  -2.9709260e-02   9.0198590e-02   6.0934700e-03   4.1160981e-01   2.4132892e-03   7.2325508e-04   4.7834544e-05
   3.1290000e+03   4.4297830e+01  -2.9524950e-02   9.0009570e-02   6.0872320e-03   4.1163968e-01   2.4096210e-03   7.2104508e-04   4.7764203e-05
   3.1300000e+03   4.4271260e+01  -2.9340490e-02   8.9821000e-02   6.0809990e-03   4.1167931e-01   2.4058478e-03   7.1891868e-04   4.7695532e-05
   3.1310000e+03   4.4244750e+01  -2.9155860e-02   8.9632730e-02   6.0747790e-03   4.1170678e-01   2.4020475e-03   7.1679797e-04   4.7622568e-05
   3.1320000e+03   4.4218250e+01  -2.8971130e-02   8.9444830e-02   6.0685680e-03   4.1173900e-01   2.3982055e-03   7.1470041e-04   4.7544240e-05
   3.1330000e+03   4.4191770e+01  -2.8786240e-02   8.9257260e-02   6.0623660e-03   4.1178079e-01   2.3942372e-03   7.1266991e-04   4.7470673e-05
   3.1340000e+03   4.4165350e+01  -2.8601190e-02   8.9070030e-02   6.0561770e-03   4.1181039e-01   2.3902283e-03   7.1065908e-04   4.7385562e-05
   3.1350000e+03   4.4138950e+01  -2.8416000e-02   8.8883160e-02   6.0500010e-03   4.1185798e-01   2.3861528e-03   7.0867652e-04   4.7301234e-05
   3.1360000e+03   4.4112570e+01  -2.8230670e-02   8.8696670e-02   6.0438310e-03   4.1191747e-01   2.3819903e-03   7.0674760e-04   4.7213642e-05
   3.1370000e+03   4.4086170e+01  -2.8045210e-02   8.8510500e-02   6.0376740e-03   4.1196690e-01   2.3777949e-03   7.0486730e-04   4.7121436e-05
   3.1380000e+03   4.4059880e+01  -2.7859550e-02   8.8324780e-02   6.0315290e-03   4.1201774e-01   2.3735016e-03   7.0300851e-04   4.7027644e-05
   3.1390000e+03   4.4033620e+01  -2.7673790e-02   8.8139410e-02   6.0253960e-03   4.1205867e-01   2.3691089e-03   7.0119368e-04   4.6922915e-05
   3.1400000e+03   4.4007360e+01  -2.7487870e-02   8.7954380e-02   6.0192730e-03   4.1212313e-01   2.3646660e-03   6.9937908e-04   4.6820449e-05
   3.1410000e+03   4.3981150e+01  -2.7301820e-02   8.7769760e-02   6.0131680e-03   4.1219418e-01   2.3601582e-03   6.9763937e-04   4.6708251e-05
   3.1420000e+03   4.3954990e+01  -2.7115660e-02   8.7585520e-02   6.0070770e-03   4.1222075e-01   2.3555328e-03   6.9593851e-04   4.6590658e-05
   3.1430000e+03   4.3928870e+01  -2.6929300e-02   8.7401660e-02   6.0009930e-03   4.1228191e-01   2.3508507e-03   6.9428998e-04   4.6473477e-05
   3.1440000e+03   4.3902750e+01  -2.6742820e-02   8.7218210e-02   5.9949260e-03   4.1235209e-01   2.3460506e-03   6.9266980e-04   4.6346906e-05
   3.1450000e+03   4.3876670e+01  -2.6556230e-02   8.7035180e-02   5.9888690e-03   4.1244165e-01   2.3412083e-03   6.9110566e-04   4.6216148e-05
   3.1460000e+03   4.3850680e+01  -2.6369500e-02   8.6852510e-02   5.9828290e-03   4.1246411e-01   2.3362753e-03   6.8953166e-04   4.6078965e-05
   3.1470000e+03   4.3824670e+01  -2.6182630e-02   8.6670270e-02   5.9768050e-03   4.1253843e-01   2.3312528e-03   6.8803250e-04   4.5935977e-05
   3.1480000e+03   4.3798730e+01  -2.5995600e-02   8.6488440e-02   5.9707930e-03   4.1260332e-01   2.3261254e-03   6.8656037e-04   4.5783856e-05
   3.1490000e+03   4.3772810e+01  -2.5808450e-02   8.6306980e-02   5.9647940e-03   4.1267678e-01   2.3209314e-03   6.8515231e-04   4.5628774e-05
   3.1500000e+03   4.3746940e+01  -2.5621160e-02   8.6126000e-02   5.9588150e-03   4.1271262e-01   2.3156293e-03   6.8373759e-04   4.5462762e-05
   3.1510000e+03   4.3721110e+01  -2.5433740e-02   8.5945440e-02   5.9528500e-03   4.1279035e-01   2.3102463e-03   6.8241094e-04   4.5292401e-05
   3.1520000e+03   4.3695300e+01  -2.5246190e-02   8.5765290e-02   5.9468950e-03   4.1287659e-01   2.3047616e-03   6.8107686e-04   4.5114154e-05
   3.1530000e+03   4.3669550e+01  -2.5058570e-02   8.5585560e-02   5.9409600e-03   4.1294851e-01   2.2992194e-03   6.7983304e-04   4.4930624e-05
   3.1540000e+03   4.3643830e+01  -2.4870840e-02   8.5406260e-02   5.9350410e-03   4.1300602e-01   2.2935655e-03   6.7858685e-04   4.4738287e-05
   3.1550000e+03   4.3618160e+01  -2.4683010e-02   8.5227400e-02   5.9291320e-03   4.1307199e-01   2.2878101e-03   6.7737648e-04   4.4545472e-05
   3.1560000e+03   4.3592520e+01  -2.4495110e-02   8.5049000e-02   5.9232420e-03   4.1313841e-01   2.2820605e-03   6.7621822e-04   4.4342652e-05
   3.1570000e+03   4.3566930e+01  -2.4307170e-02   8.4870950e-02   5.9173620e-03   4.1317519e-01   2.2762174e-03   6.7507018e-04   4.4135369e-05
   3.1580000e+03   4.3541360e+01  -2.4119160e-02   8.4693400e-02   5.9115000e-03   4.1323484e-01   2.2702788e-03   6.7398564e-04   4.3926099e-05
   3.1590000e+03   4.3515840e+01  -2.3931150e-02   8.4516250e-02   5.9056490e-03   4.1326623e-01   2.2643269e-03   6.7289713e-04   4.3708973e-05
   3.1600000e+03   4.3490330e+01  -2.3743070e-02   8.4339580e-02   5.8998140e-03   4.1335946e-01   2.2583578e-03   6.7188117e-04   4.3492399e-05
   3.1610000e+03   4.3464860e+01  -2.3555010e-02   8.4163300e-02   5.8939900e-03   4.1340148e-01   2.2522882e-03   6.7089249e-04   4.3274395e-05
   3.1620000e+03   4.3439430e+01  -2.3366950e-02   8.3987470e-02   5.8881800e-03   4.1343761e-01   2.2461732e-03   6.6985566e-04   4.3050955e-05
   3.1630000e+03   4.3414040e+01  -2.3178930e-02   8.3812100e-02   5.8823830e-03   4.1346494e-01   2.2400520e-03   6.6892018e-04   4.2826772e-05
   3.1640000e+03   4.3388650e+01  -2.2990920e-02   8.3637160e-02   5.8765980e-03   4.1351629e-01   2.2339219e-03   6.6798464e-04   4.2600351e-05
   3.1650000e+03   4.3363340e+01  -2.2802950e-02   8.3462710e-02   5.8708230e-03   4.1352935e-01   2.2276997e-03   6.6709611e-04   4.2378051e-05
   3.1660000e+03   4.3338020e+01  -2.2615030e-02   8.3288630e-02   5.8650660e-03   4.1356192e-01   2.2215029e-03   6.6623813e-04   4.2148782e-05
   3.1670000e+03   4.3312780e+01  -2.2427170e-02   8.3115030e-02   5.8593160e-03   4.1357134e-01   2.2152768e-03   6.6539975e-04   4.1920358e-05
   3.1680000e+03   4.3287510e+01  -2.2239390e-02   8.2941870e-02   5.8535840e-03   4.1362501e-01   2.2090755e-03   6.6454175e-04   4.1691261e-05
   3.1690000e+03   4.3262300e+01  -2.2051740e-02   8.2769130e-02   5.8478590e-03   4.1359717e-01   2.2028278e-03   6.6370006e-04   4.1464511e-05
   3.1700000e+03   4.3237130e+01  -2.1864160e-02   8.2596900e-02   5.8421460e-03   4.1362825e-01   2.1966295e-03   6.6293222e-04   4.1239753e-05
   3.1710000e+03   4.3211960e+01  -2.1676740e-02   8.2425120e-02   5.8364450e-03   4.1361637e-01   2.1903974e-03   6.6216925e-04   4.1015235e-05
   3.1720000e+03   4.3186810e+01  -2.1489430e-02   8.2253750e-02   5.8307520e-03   4.1361596e-01   2.1841514e-03   6.6137099e-04   4.0796017e-05
   3.1730000e+03   4.3161720e+01  -2.1302250e-02   8.2082860e-02   5.8250760e-03   4.1358789e-01   2.1779594e-03   6.6060423e-04   4.0573732e-05
   3.1740000e+03   4.3136640e+01  -2.1115240e-02   8.1912440e-02   5.8194070e-03   4.1355987e-01   2.1717944e-03   6.5987350e-04   4.0355692e-05
   3.1750000e+03   4.3111590e+01  -2.0928360e-02   8.1742440e-02   5.8137440e-03   4.1354855e-01   2.1656539e-03   6.5916236e-04   4.0140777e-05
   3.1760000e+03   4.3086520e+01  -2.0741720e-02   8.1572910e-02   5.8080970e-03   4.1352309e-01   2.1595154e-03   6.5845920e-04   3.9929789e-05
   3.1770000e+03   4.3061520e+01  -2.0555240e-02   8.1403850e-02   5.8024580e-03   4.1346714e-01   2.1534172e-03   6.5775328e-04   3.9723753e-05
   3.1780000e+03   4.3036530e+01  -2.0368990e-02   8.1235260e-02   5.7968270e-03   4.1343478e-01   2.1473857e-03   6.5704970e-04   3.9518231e-05
   3.1790000e+03   4.3011570e+01  -2.0182930e-02   8.1067100e-02   5.7912110e-03   4.1333331e-01   2.1413821e-03   6.5636880e-04   3.9317137e-05
   3.1800000e+03   4.2986620e+01  -1.9997150e-02   8.0899450e-02   5.7855980e-03   4.1326618e-01   2.1354193e-03   6.5564586e-04   3.9122307e-05
   3.1810000e+03   4.2961710e+01  -1.9811540e-02   8.0732240e-02   5.7799990e-03   4.1319160e-01   2.1295338e-03   6.5495587e-04   3.8930351e-05
   3.1820000e+03   4.2936780e+01  -1.9626210e-02   8.0565520e-02   5.7744040e-03   4.1309868e-01   2.1236875e-03   6.5425801e-04   3.8745472e-05
   3.1830000e+03   4.2911900e+01  -1.9441170e-02   8.0399250e-02   5.7688210e-03   4.1300777e-01   2.1179602e-03   6.5360032e-04   3.8565364e-05
   3.1840000e+03   4.2887040e+01  -1.9256400e-02   8.0233410e-02   5.7632450e-03   4.1289446e-01   2.1122201e-03   6.5288219e-04   3.8388941e-05
   3.1850000e+03   4.2862190e+01  -1.9071930e-02   8.0068100e-02   5.7576770e-03   4.1279212e-01   2.1066102e-03   6.5216299e-04   3.8222291e-05
   3.1860000e+03   4.2837360e+01  -1.8887740e-02   7.9903270e-02   5.7521180e-03   4.1263878e-01   2.1010766e-03   6.5149563e-04   3.8058813e-05
   3.1870000e+03   4.2812560e+01  -1.8703870e-02   7.9738890e-02   5.7465660e-03   4.1249247e-01   2.0956368e-03   6.5077054e-04   3.7904390e-05
   3.1880000e+03   4.2787750e+01  -1.8520390e-02   7.9574960e-02   5.7410220e-03   4.1231780e-01   2.0902603e-03   6.5004759e-04   3.7754025e-05
   3.1890000e+03   4.2762980e+01  -1.8337210e-02   7.9411530e-02   5.7354820e-03   4.1219378e-01   2.0849807e-03   6.4931847e-04   3.7611135e-05
   3.1900000e+03   4.2738190e+01  -1.8154410e-02   7.9248620e-02   5.7299550e-03   4.1198474e-01   2.0798183e-03   6.4855914e-04   3.7473197e-05
   3.1910000e+03   4.2713460e+01  -1.7971960e-02   7.9086140e-02   5.7244320e-03   4.1178782e-01   2.0747564e-03   6.4784497e-04   3.7344142e-05
   3.1920000e+03   4.2688700e+01  -1.7789910e-02   7.8924150e-02   5.7189120e-03   4.1160101e-01   2.0698182e-03   6.4704989e-04   3.7224230e-05
   3.1930000e+03   4.2663970e+01  -1.7608240e-02   7.8762610e-02   5.7134040e-03   4.1140184e-01   2.0649686e-03   6.4624134e-04   3.7111898e-05
   3.1940000e+03   4.2639270e+01  -1.7426950e-02   7.8601620e-02   5.7079020e-03   4.1114654e-01   2.0602519e-03   6.4542098e-04   3.7004974e-05
   3.1950000e+03   4.2614550e+01  -1.7246150e-02   7.8441100e-02   5.7024020e-03   4.1088344e-01   2.0556662e-03   6.4461825e-04   3.6908181e-05
   3.1960000e+03   4.2589860e+01  -1.7065730e-02   7.8281060e-02   5.6969120e-03   4.1062709e-01   2.0512409e-03   6.4372102e-04   3.6816557e-05
   3.1970000e+03   4.2565170e+01  -1.6885760e-02   7.8121480e-02   5.6914260e-03   4.1036477e-01   2.0469034e-03   6.4284146e-04   3.6733968e-05
   3.1980000e+03   4.2540510e+01  -1.6706240e-02   7.7962420e-02   5.6859440e-03   4.1005507e-01   2.0427306e-03   6.4192924e-04   3.6661955e-05
   3.1990000e+03   4.2515830e+01  -1.6527210e-02   7.7803860e-02   5.6804720e-03   4.0973601e-01   2.0386642e-03   6.4102296e-04   3.6597479e-05
   3.2000000e+03   4.2491170e+01  -1.6348670e-02   7.7645770e-02   5.6750010e-03   4.0940440e-01   2.0347985e-03   6.4004840e-04   3.6546202e-05
   3.2010000e+03   4.2466510e+01  -1.6170640e-02   7.7488210e-02   5.6695310e-03   4.0905865e-01   2.0310684e-03   6.3904724e-04   3.6498435e-05
   3.2020000e+03   4.2441880e+01  -1.5993090e-02   7.7331080e-02   5.6640710e-03   4.0868741e-01   2.0274516e-03   6.3799578e-04   3.6464778e-05
   3.2030000e+03   4.2417220e+01  -1.5816010e-02   7.7174500e-02   5.6586140e-03   4.0832627e-01   2.0240605e-03   6.3698286e-04   3.6439952e-05
   3.2040000e+03   4.2392620e+01  -1.5639510e-02   7.7018370e-02   5.6531630e-03   4.0794235e-01   2.0207674e-03   6.3587908e-04   3.6426148e-05
   3.2050000e+03   4.2368020e+01  -1.5463460e-02   7.6862790e-02   5.6477160e-03   4.0750424e-01   2.0176006e-03   6.3480168e-04   3.6416058e-05
   3.2060000e+03   4.2343410e+01  -1.5288050e-02   7.6707580e-02   5.6422740e-03   4.0709394e-01   2.0146343e-03   6.3358569e-04   3.6420393e-05
   3.2070000e+03   4.2318840e+01  -1.5113140e-02   7.6552980e-02   5.6368330e-03   4.0665869e-01   2.0117574e-03   6.3242273e-04   3.6425535e-05
   3.2080000e+03   4.2294270e+01  -1.4938740e-02   7.6398770e-02   5.6314030e-03   4.0620954e-01   2.0090239e-03   6.3122380e-04   3.6446047e-05
   3.2090000e+03   4.2269690e+01  -1.4764970e-02   7.6245070e-02   5.6259690e-03   4.0576658e-01   2.0064526e-03   6.2996292e-04   3.6473077e-05
   3.2100000e+03   4.2245140e+01  -1.4591690e-02   7.6091840e-02   5.6205440e-03   4.0531612e-01   2.0040006e-03   6.2867541e-04   3.6503944e-05
   3.2110000e+03   4.2220610e+01  -1.4418990e-02   7.5939070e-02   5.6151230e-03   4.0483409e-01   2.0016424e-03   6.2737018e-04   3.6547242e-05
   3.2120000e+03   4.2196110e+01  -1.4246880e-02   7.5786820e-02   5.6097030e-03   4.0436310e-01   1.9994434e-03   6.2606623e-04   3.6594826e-05
   3.2130000e+03   4.2171650e+01  -1.4075410e-02   7.5635000e-02   5.6042920e-03   4.0384336e-01   1.9973357e-03   6.2470141e-04   3.6652063e-05
   3.2140000e+03   4.2147170e+01  -1.3904490e-02   7.5483660e-02   5.5988790e-03   4.0336941e-01   1.9953682e-03   6.2325295e-04   3.6716808e-05
   3.2150000e+03   4.2122720e+01  -1.3734180e-02   7.5332790e-02   5.5934700e-03   4.0286145e-01   1.9934788e-03   6.2182697e-04   3.6790874e-05
   3.2160000e+03   4.2098280e+01  -1.3564480e-02   7.5182410e-02   5.5880690e-03   4.0236385e-01   1.9917337e-03   6.2037680e-04   3.6869093e-05
   3.2170000e+03   4.2073890e+01  -1.3395380e-02   7.5032450e-02   5.5826710e-03   4.0183007e-01   1.9900335e-03   6.1887164e-04   3.6952218e-05
   3.2180000e+03   4.2049520e+01  -1.3226930e-02   7.4883020e-02   5.5772780e-03   4.0131730e-01   1.9884683e-03   6.1738366e-04   3.7043304e-05
   3.2190000e+03   4.2025150e+01  -1.3059110e-02   7.4733980e-02   5.5718830e-03   4.0078975e-01   1.9869922e-03   6.1582944e-04   3.7141923e-05
   3.2200000e+03   4.2000850e+01  -1.2891940e-02   7.4585410e-02   5.5664980e-03   4.0024652e-01   1.9856237e-03   6.1421077e-04   3.7246934e-05
   3.2210000e+03   4.1976530e+01  -1.2725403e-02   7.4437320e-02   5.5611070e-03   3.9977132e-01   1.9842802e-03   6.1265619e-04   3.7356914e-05
   3.2220000e+03   4.1952270e+01  -1.2559516e-02   7.4289650e-02   5.5557270e-03   3.9920390e-01   1.9830449e-03   6.1098228e-04   3.7470391e-05
   3.2230000e+03   4.1928000e+01  -1.2394322e-02   7.4142480e-02   5.5503450e-03   3.9870876e-01   1.9818854e-03   6.0934200e-04   3.7590254e-05
   3.2240000e+03   4.1903800e+01  -1.2229810e-02   7.3995730e-02   5.5449740e-03   3.9818948e-01   1.9807463e-03   6.0762388e-04   3.7711696e-05
   3.2250000e+03   4.1879600e+01  -1.2065940e-02   7.3849430e-02   5.5396020e-03   3.9767285e-01   1.9797219e-03   6.0593535e-04   3.7842545e-05
   3.2260000e+03   4.1855470e+01  -1.1902754e-02   7.3703560e-02   5.5342320e-03   3.9712295e-01   1.9787212e-03   6.0415731e-04   3.7973249e-05
   3.2270000e+03   4.1831350e+01  -1.1740274e-02   7.3558170e-02   5.5288620e-03   3.9662059e-01   1.9777628e-03   6.0238737e-04   3.8113771e-05
   3.2280000e+03   4.1807230e+01  -1.1578544e-02   7.3413200e-02   5.5234990e-03   3.9610513e-01   1.9768424e-03   6.0061289e-04   3.8251396e-05
   3.2290000e+03   4.1783190e+01  -1.1417496e-02   7.3268670e-02   5.5181390e-03   3.9558536e-01   1.9759650e-03   5.9877279e-04   3.8392837e-05
   3.2300000e+03   4.1759170e+01  -1.1257113e-02   7.3124600e-02   5.5127810e-03   3.9509089e-01   1.9750999e-03   5.9694088e-04   3.8538174e-05
   3.2310000e+03   4.1735210e+01  -1.1097524e-02   7.2980960e-02   5.5074260e-03   3.9458017e-01   1.9742608e-03   5.9505517e-04   3.8683971e-05
   3.2320000e+03   4.1711250e+01  -1.0938637e-02   7.2837750e-02   5.5020740e-03   3.9406208e-01   1.9734208e-03   5.9316674e-04   3.8831274e-05
   3.2330000e+03   4.1687350e+01  -1.0780518e-02   7.2694960e-02   5.4967220e-03   3.9360154e-01   1.9726129e-03   5.9126040e-04   3.8980227e-05
   3.2340000e+03   4.1663450e+01  -1.0623100e-02   7.2552630e-02   5.4913740e-03   3.9313140e-01   1.9717654e-03   5.8934906e-04   3.9132233e-05
   3.2350000e+03   4.1639650e+01  -1.0466447e-02   7.2410690e-02   5.4860300e-03   3.9263763e-01   1.9708878e-03   5.8735027e-04   3.9282840e-05
   3.2360000e+03   4.1615840e+01  -1.0310632e-02   7.2269210e-02   5.4806870e-03   3.9217054e-01   1.9700761e-03   5.8537180e-04   3.9431908e-05
   3.2370000e+03   4.1592100e+01  -1.0155528e-02   7.2128120e-02   5.4753410e-03   3.9172425e-01   1.9691706e-03   5.8337831e-04   3.9581739e-05
   3.2380000e+03   4.1568420e+01  -1.0001207e-02   7.1987530e-02   5.4700070e-03   3.9126369e-01   1.9682212e-03   5.8138925e-04   3.9728351e-05
   3.2390000e+03   4.1544760e+01  -9.8476820e-03   7.1847250e-02   5.4646710e-03   3.9082847e-01   1.9672671e-03   5.7934166e-04   3.9873094e-05
   3.2400000e+03   4.1521150e+01  -9.6949630e-03   7.1707470e-02   5.4593350e-03   3.9042534e-01   1.9662357e-03   5.7725953e-04   4.0014193e-05
   3.2410000e+03   4.1497580e+01  -9.5430030e-03   7.1568100e-02   5.4540030e-03   3.9000196e-01   1.9651389e-03   5.7520690e-04   4.0153379e-05
   3.2420000e+03   4.1474050e+01  -9.3918920e-03   7.1429140e-02   5.4486700e-03   3.8958271e-01   1.9639992e-03   5.7312816e-04   4.0291676e-05
   3.2430000e+03   4.1450580e+01  -9.2415850e-03   7.1290600e-02   5.4433440e-03   3.8920273e-01   1.9627736e-03   5.7098054e-04   4.0426488e-05
   3.2440000e+03   4.1427160e+01  -9.0921510e-03   7.1152480e-02   5.4380190e-03   3.8882755e-01   1.9614831e-03   5.6889002e-04   4.0550631e-05
   3.2450000e+03   4.1403770e+01  -8.9434930e-03   7.1014720e-02   5.4326910e-03   3.8850005e-01   1.9600658e-03   5.6677103e-04   4.0674788e-05
   3.2460000e+03   4.1380440e+01  -8.7956730e-03   7.0877400e-02   5.4273690e-03   3.8815703e-01   1.9585519e-03   5.6461740e-04   4.0790437e-05
   3.2470000e+03   4.1357190e+01  -8.6487440e-03   7.0740450e-02   5.4220480e-03   3.8780917e-01   1.9569207e-03   5.6245667e-04   4.0898694e-05
   3.2480000e+03   4.1333950e+01  -8.5026560e-03   7.0603970e-02   5.4167290e-03   3.8749641e-01   1.9552055e-03   5.6028044e-04   4.1002665e-05
   3.2490000e+03   4.1310790e+01  -8.3574250e-03   7.0467870e-02   5.4114060e-03   3.8717079e-01   1.9533461e-03   5.5810085e-04   4.1101524e-05
   3.2500000e+03   4.1287660e+01  -8.2130870e-03   7.0332170e-02   5.4060900e-03   3.8689313e-01   1.9513277e-03   5.5590717e-04   4.1190427e-05
   3.2510000e+03   4.1264600e+01  -8.0695980e-03   7.0196870e-02   5.4007730e-03   3.8666651e-01   1.9491886e-03   5.5366929e-04   4.1273282e-05
   3.2520000e+03   4.1241610e+01  -7.9270140e-03   7.0061940e-02   5.3954580e-03   3.8642458e-01   1.9469056e-03   5.5148577e-04   4.1341247e-05
   3.2530000e+03   4.1218650e+01  -7.7852770e-03   6.9927420e-02   5.3901440e-03   3.8618574e-01   1.9444836e-03   5.4926543e-04   4.1410405e-05
   3.2540000e+03   4.1195750e+01  -7.6444140e-03   6.9793270e-02   5.3848350e-03   3.8594811e-01   1.9419401e-03   5.4707097e-04   4.1465918e-05
   3.2550000e+03   4.1172880e+01  -7.5044170e-03   6.9659530e-02   5.3795260e-03   3.8577687e-01   1.9392529e-03   5.4482123e-04   4.1516105e-05
   3.2560000e+03   4.1150080e+01  -7.3652600e-03   6.9526150e-02   5.3742190e-03   3.8558753e-01   1.9364293e-03   5.4257931e-04   4.1560425e-05
   3.2570000e+03   4.1127300e+01  -7.2269620e-03   6.9393200e-02   5.3689140e-03   3.8543636e-01   1.9334681e-03   5.4035504e-04   4.1600248e-05
   3.2580000e+03   4.1104620e+01  -7.0895070e-03   6.9260580e-02   5.3636140e-03   3.8526958e-01   1.9304118e-03   5.3809158e-04   4.1626480e-05
   3.2590000e+03   4.1081930e+01  -6.9528680e-03   6.9128360e-02   5.3583140e-03   3.8512373e-01   1.9272113e-03   5.3583521e-04   4.1656962e-05
   3.2600000e+03   4.1059310e+01  -6.8171000e-03   6.8996500e-02   5.3530190e-03   3.8501168e-01   1.9239349e-03   5.3357910e-04   4.1674680e-05
   3.2610000e+03   4.1036720e+01  -6.6821450e-03   6.8865040e-02   5.3477250e-03   3.8487969e-01   1.9205036e-03   5.3137804e-04   4.1688403e-05
   3.2620000e+03   4.1014170e+01  -6.5480080e-03   6.8733870e-02   5.3424380e-03   3.8478593e-01   1.9169783e-03   5.2912356e-04   4.1698338e-05
   3.2630000e+03   4.0991650e+01  -6.4147150e-03   6.8603100e-02   5.3371560e-03   3.8469382e-01   1.9133584e-03   5.2682678e-04   4.1703237e-05
   3.2640000e+03   4.0969150e+01  -6.2821990e-03   6.8472730e-02   5.3318730e-03   3.8462218e-01   1.9096237e-03   5.2461321e-04   4.1704213e-05
   3.2650000e+03   4.0946710e+01  -6.1505090e-03   6.8342690e-02   5.3265970e-03   3.8455036e-01   1.9058032e-03   5.2234687e-04   4.1701708e-05
   3.2660000e+03   4.0924300e+01  -6.0196370e-03   6.8212960e-02   5.3213210e-03   3.8446620e-01   1.9018775e-03   5.2010209e-04   4.1691822e-05
   3.2670000e+03   4.0901910e+01  -5.8895300e-03   6.8083630e-02   5.3160510e-03   3.8441651e-01   1.8978773e-03   5.1785009e-04   4.1682054e-05
   3.2680000e+03   4.0879540e+01  -5.7602340e-03   6.7954600e-02   5.3107930e-03   3.8436619e-01   1.8937872e-03   5.1558237e-04   4.1668944e-05
   3.2690000e+03   4.0857190e+01  -5.6317370e-03   6.7825930e-02   5.3055320e-03   3.8434677e-01   1.8896246e-03   5.1334487e-04   4.1650999e-05
   3.2700000e+03   4.0834880e+01  -5.5040030e-03   6.7697600e-02   5.3002780e-03   3.8429099e-01   1.8853820e-03   5.1110970e-04   4.1635483e-05
   3.2710000e+03   4.0812630e+01  -5.3770500e-03   6.7569620e-02   5.2950320e-03   3.8424786e-01   1.8810511e-03   5.0884501e-04   4.1613450e-05
   3.2720000e+03   4.0790330e+01  -5.2508950e-03   6.7442000e-02   5.2897900e-03   3.8424421e-01   1.8766930e-03   5.0663896e-04   4.1591321e-05
   3.2730000e+03   4.0768090e+01  -5.1254750e-03   6.7314660e-02   5.2845510e-03   3.8420596e-01   1.8722280e-03   5.0442226e-04   4.1565158e-05
   3.2740000e+03   4.0745870e+01  -5.0008450e-03   6.7187670e-02   5.2793200e-03   3.8419478e-01   1.8677462e-03   5.0218460e-04   4.1543358e-05
   3.2750000e+03   4.0723680e+01  -4.8769480e-03   6.7061010e-02   5.2740920e-03   3.8416169e-01   1.8631765e-03   4.9999266e-04   4.1517455e-05
   3.2760000e+03   4.0701490e+01  -4.7538080e-03   6.6934680e-02   5.2688760e-03   3.8415616e-01   1.8585588e-03   4.9778236e-04   4.1492325e-05
   3.2770000e+03   4.0679320e+01  -4.6314170e-03   6.6808640e-02   5.2636640e-03   3.8413782e-01   1.8539144e-03   4.9558848e-04   4.1463570e-05
   3.2780000e+03   4.0657160e+01  -4.5097800e-03   6.6682930e-02   5.2584590e-03   3.8412230e-01   1.8492273e-03   4.9339720e-04   4.1434864e-05
   3.2790000e+03   4.0635020e+01  -4.3888740e-03   6.6557520e-02   5.2532570e-03   3.8409365e-01   1.8445269e-03   4.9125345e-04   4.1412922e-05
   3.2800000e+03   4.0612860e+01  -4.2686830e-03   6.6432430e-02   5.2480660e-03   3.8406860e-01   1.8397477e-03   4.8908831e-04   4.1386106e-05
   3.2810000e+03   4.0590700e+01  -4.1492520e-03   6.6307650e-02   5.2428820e-03   3.8406387e-01   1.8349733e-03   4.8692373e-04   4.1355374e-05
   3.2820000e+03   4.0568610e+01  -4.0304980e-03   6.6183170e-02   5.2377060e-03   3.8404640e-01   1.8301528e-03   4.8478220e-04   4.1328868e-05
   3.2830000e+03   4.0546490e+01  -3.9124970e-03   6.6058990e-02   5.2325380e-03   3.8398712e-01   1.8253610e-03   4.8269501e-04   4.1306097e-05
   3.2840000e+03   4.0524360e+01  -3.7951840e-03   6.5935090e-02   5.2273780e-03   3.8397293e-01   1.8205262e-03   4.8053255e-04   4.1282513e-05
   3.2850000e+03   4.0502240e+01  -3.6785790e-03   6.5811490e-02   5.2222230e-03   3.8394005e-01   1.8156916e-03   4.7842034e-04   4.1262955e-05
   3.2860000e+03   4.0480130e+01  -3.5627120e-03   6.5688180e-02   5.2170790e-03   3.8385530e-01   1.8108634e-03   4.7634973e-04   4.1241055e-05
   3.2870000e+03   4.0457990e+01  -3.4474806e-03   6.5565200e-02   5.2119420e-03   3.8383753e-01   1.8060175e-03   4.7426131e-04   4.1222370e-05
   3.2880000e+03   4.0435880e+01  -3.3329716e-03   6.5442450e-02   5.2068150e-03   3.8377076e-01   1.8011923e-03   4.7216916e-04   4.1204679e-05
   3.2890000e+03   4.0413770e+01  -3.2191551e-03   6.5320000e-02   5.2016960e-03   3.8367761e-01   1.7963957e-03   4.7014766e-04   4.1188690e-05
   3.2900000e+03   4.0391640e+01  -3.1059973e-03   6.5197820e-02   5.1965870e-03   3.8359980e-01   1.7916183e-03   4.6808777e-04   4.1178132e-05
   3.2910000e+03   4.0369480e+01  -2.9935241e-03   6.5075920e-02   5.1914860e-03   3.8349353e-01   1.7868357e-03   4.6607544e-04   4.1169555e-05
   3.2920000e+03   4.0347330e+01  -2.8817252e-03   6.4954300e-02   5.1863940e-03   3.8343247e-01   1.7821320e-03   4.6406665e-04   4.1160878e-05
   3.2930000e+03   4.0325180e+01  -2.7705924e-03   6.4832940e-02   5.1813140e-03   3.8329602e-01   1.7774336e-03   4.6207698e-04   4.1155791e-05
   3.2940000e+03   4.0303020e+01  -2.6601236e-03   6.4711860e-02   5.1762420e-03   3.8317640e-01   1.7727932e-03   4.6008911e-04   4.1155233e-05
   3.2950000e+03   4.0280800e+01  -2.5502992e-03   6.4591020e-02   5.1711780e-03   3.8305782e-01   1.7681960e-03   4.5812942e-04   4.1155648e-05
   3.2960000e+03   4.0258630e+01  -2.4411364e-03   6.4470430e-02   5.1661310e-03   3.8288568e-01   1.7636659e-03   4.5618528e-04   4.1157827e-05
   3.2970000e+03   4.0236390e+01  -2.3326221e-03   6.4350140e-02   5.1610870e-03   3.8275042e-01   1.7591742e-03   4.5423815e-04   4.1167849e-05
   3.2980000e+03   4.0214170e+01  -2.2247253e-03   6.4230070e-02   5.1560580e-03   3.8255526e-01   1.7547537e-03   4.5233458e-04   4.1175322e-05
   3.2990000e+03   4.0191900e+01  -2.1174502e-03   6.4110270e-02   5.1510370e-03   3.8236191e-01   1.7504048e-03   4.5042748e-04   4.1191686e-05
   3.3000000e+03   4.0169630e+01  -2.0108665e-03   6.3990670e-02   5.1460320e-03   3.8213761e-01   1.7461460e-03   4.4852435e-04   4.1205299e-05
   3.3010000e+03   4.0147320e+01  -1.9048424e-03   6.3871390e-02   5.1410350e-03   3.8192961e-01   1.7419652e-03   4.4668490e-04   4.1224740e-05
   3.3020000e+03   4.0124990e+01  -1.7994684e-03   6.3752310e-02   5.1360480e-03   3.8167018e-01   1.7378571e-03   4.4484533e-04   4.1253546e-05
   3.3030000e+03   4.0102660e+01  -1.6946794e-03   6.3633450e-02   5.1310750e-03   3.8144443e-01   1.7338379e-03   4.4300959e-04   4.1281093e-05
   3.3040000e+03   4.0080280e+01  -1.5905091e-03   6.3514870e-02   5.1261130e-03   3.8116258e-01   1.7298973e-03   4.4117299e-04   4.1311471e-05
   3.3050000e+03   4.0057890e+01  -1.4869314e-03   6.3396490e-02   5.1211610e-03   3.8091977e-01   1.7260060e-03   4.3938976e-04   4.1347492e-05
   3.3060000e+03   4.0035520e+01  -1.3839110e-03   6.3278370e-02   5.1162240e-03   3.8060200e-01   1.7221857e-03   4.3757962e-04   4.1383964e-05
   3.3070000e+03   4.0013050e+01  -1.2814852e-03   6.3160470e-02   5.1112970e-03   3.8032377e-01   1.7184555e-03   4.3582780e-04   4.1420759e-05
   3.3080000e+03   3.9990660e+01  -1.1796331e-03   6.3042810e-02   5.1063780e-03   3.8000779e-01   1.7147626e-03   4.3408531e-04   4.1465870e-05
   3.3090000e+03   3.9968200e+01  -1.0783074e-03   6.2925360e-02   5.1014780e-03   3.7970136e-01   1.7111261e-03   4.3233922e-04   4.1507589e-05
   3.3100000e+03   3.9945750e+01  -9.7756201e-04   6.2808150e-02   5.0965850e-03   3.7939000e-01   1.7075590e-03   4.3063104e-04   4.1551870e-05
   3.3110000e+03   3.9923290e+01  -8.7735985e-04   6.2691160e-02   5.0917020e-03   3.7907936e-01   1.7040287e-03   4.2895299e-04   4.1608480e-05
   3.3120000e+03   3.9900830e+01  -7.7765740e-04   6.2574380e-02   5.0868380e-03   3.7873138e-01   1.7005530e-03   4.2724744e-04   4.1652339e-05
   3.3130000e+03   3.9878370e+01  -6.7850000e-04   6.2457800e-02   5.0819780e-03   3.7837971e-01   1.6971138e-03   4.2559049e-04   4.1705616e-05
   3.3140000e+03   3.9855870e+01  -5.7984640e-04   6.2341500e-02   5.0771340e-03   3.7805602e-01   1.6937134e-03   4.2398210e-04   4.1755002e-05
   3.3150000e+03   3.9833410e+01  -4.8172709e-04   6.2225380e-02   5.0723010e-03   3.7768988e-01   1.6903727e-03   4.2234293e-04   4.1812699e-05
   3.3160000e+03   3.9810920e+01  -3.8407369e-04   6.2109480e-02   5.0674800e-03   3.7735639e-01   1.6870536e-03   4.2075637e-04   4.1867118e-05
   3.3170000e+03   3.9788410e+01  -2.8693610e-04   6.1993760e-02   5.0626720e-03   3.7701353e-01   1.6837505e-03   4.1918482e-04   4.1920280e-05
   3.3180000e+03   3.9765930e+01  -1.9028430e-04   6.1878280e-02   5.0578790e-03   3.7668366e-01   1.6804863e-03   4.1759967e-04   4.1979650e-05
   3.3190000e+03   3.9743460e+01  -9.4104800e-05   6.1763000e-02   5.0530940e-03   3.7635656e-01   1.6772700e-03   4.1604075e-04   4.2031637e-05
   3.3200000e+03   3.9720990e+01   1.6297000e-06   6.1647930e-02   5.0483230e-03   3.7597662e-01   1.6740370e-03   4.1454653e-04   4.2089126e-05
   3.3210000e+03   3.9698510e+01   9.6904600e-05   6.1533090e-02   5.0435650e-03   3.7565705e-01   1.6708355e-03   4.1302508e-04   4.2145951e-05
   3.3220000e+03   3.9676040e+01   1.9171090e-04   6.1418400e-02   5.0388220e-03   3.7532888e-01   1.6676487e-03   4.1154507e-04   4.2200696e-05
   3.3230000e+03   3.9653610e+01   2.8608660e-04   6.1303940e-02   5.0340840e-03   3.7498204e-01   1.6644753e-03   4.1009813e-04   4.2256095e-05
   3.3240000e+03   3.9631140e+01   3.8001150e-04   6.1189670e-02   5.0293680e-03   3.7467862e-01   1.6613136e-03   4.0863435e-04   4.2309454e-05
   3.3250000e+03   3.9608730e+01   4.7352640e-04   6.1075620e-02   5.0246600e-03   3.7433378e-01   1.6581628e-03   4.0722459e-04   4.2362155e-05
   3.3260000e+03   3.9586290e+01   5.6664390e-04   6.0961740e-02   5.0199680e-03   3.7399231e-01   1.6550122e-03   4.0581430e-04   4.2414610e-05
   3.3270000e+03   3.9563880e+01   6.5931870e-04   6.0848030e-02   5.0152820e-03   3.7367715e-01   1.6518693e-03   4.0442698e-04   4.2467035e-05
   3.3280000e+03   3.9541450e+01   7.5161290e-04   6.0734540e-02   5.0106150e-03   3.7336463e-01   1.6487002e-03   4.0304993e-04   4.2508579e-05
   3.3290000e+03   3.9519110e+01   8.4349280e-04   6.0621200e-02   5.0059600e-03   3.7304337e-01   1.6455311e-03   4.0170073e-04   4.2553892e-05
   3.3300000e+03   3.9496750e+01   9.3501540e-04   6.0508070e-02   5.0013160e-03   3.7271069e-01   1.6423579e-03   4.0037627e-04   4.2595016e-05
   3.3310000e+03   3.9474400e+01   1.0261548e-03   6.0395130e-02   4.9966860e-03   3.7241192e-01   1.6391561e-03   3.9904979e-04   4.2636394e-05
   3.3320000e+03   3.9452110e+01   1.1169295e-03   6.0282340e-02   4.9920680e-03   3.7210293e-01   1.6359461e-03   3.9773643e-04   4.2673382e-05
   3.3330000e+03   3.9429770e+01   1.2073233e-03   6.0169770e-02   4.9874650e-03   3.7183662e-01   1.6327079e-03   3.9644907e-04   4.2710141e-05
   3.3340000e+03   3.9407530e+01   1.2973979e-03   6.0057370e-02   4.9828750e-03   3.7151957e-01   1.6294514e-03   3.9517779e-04   4.2737302e-05
   3.3350000e+03   3.9385250e+01   1.3871282e-03   5.9945130e-02   4.9782990e-03   3.7123268e-01   1.6261609e-03   3.9394341e-04   4.2762742e-05
   3.3360000e+03   3.9363080e+01   1.4765123e-03   5.9833060e-02   4.9737350e-03   3.7092939e-01   1.6228447e-03   3.9269268e-04   4.2785959e-05
   3.3370000e+03   3.9340860e+01   1.5655709e-03   5.9721150e-02   4.9691860e-03   3.7065771e-01   1.6194967e-03   3.9145753e-04   4.2801518e-05
   3.3380000e+03   3.9318690e+01   1.6543198e-03   5.9609440e-02   4.9646470e-03   3.7038173e-01   1.6161209e-03   3.9023679e-04   4.2811086e-05
   3.3390000e+03   3.9296580e+01   1.7427653e-03   5.9497890e-02   4.9601280e-03   3.7008543e-01   1.6126779e-03   3.8904603e-04   4.2817724e-05
   3.3400000e+03   3.9274490e+01   1.8308960e-03   5.9386490e-02   4.9556210e-03   3.6981851e-01   1.6092033e-03   3.8785528e-04   4.2820170e-05
   3.3410000e+03   3.9252430e+01   1.9187542e-03   5.9275250e-02   4.9511220e-03   3.6952411e-01   1.6056861e-03   3.8670305e-04   4.2817794e-05
   3.3420000e+03   3.9230380e+01   2.0062942e-03   5.9164180e-02   4.9466410e-03   3.6924774e-01   1.6021000e-03   3.8555177e-04   4.2809997e-05
   3.3430000e+03   3.9208410e+01   2.0935904e-03   5.9053290e-02   4.9421730e-03   3.6898882e-01   1.5984593e-03   3.8440771e-04   4.2790172e-05
   3.3440000e+03   3.9186460e+01   2.1806004e-03   5.8942520e-02   4.9377200e-03   3.6870249e-01   1.5947755e-03   3.8329737e-04   4.2765031e-05
   3.3450000e+03   3.9164540e+01   2.2673697e-03   5.8831900e-02   4.9332800e-03   3.6843980e-01   1.5910225e-03   3.8216805e-04   4.2735889e-05
   3.3460000e+03   3.9142670e+01   2.3538874e-03   5.8721440e-02   4.9288540e-03   3.6816163e-01   1.5871954e-03   3.8104319e-04   4.2699698e-05
   3.3470000e+03   3.9120860e+01   2.4401303e-03   5.8611190e-02   4.9244420e-03   3.6788501e-01   1.5833238e-03   3.7998462e-04   4.2652915e-05
   3.3480000e+03   3.9099070e+01   2.5261816e-03   5.8501040e-02   4.9200450e-03   3.6762737e-01   1.5793618e-03   3.7886710e-04   4.2605444e-05
   3.3490000e+03   3.9077320e+01   2.6119832e-03   5.8391010e-02   4.9156620e-03   3.6736646e-01   1.5753331e-03   3.7776900e-04   4.2542241e-05
   3.3500000e+03   3.9055620e+01   2.6975596e-03   5.8281170e-02   4.9112930e-03   3.6709853e-01   1.5712306e-03   3.7673602e-04   4.2478863e-05
   3.3510000e+03   3.9033980e+01   2.7829377e-03   5.8171410e-02   4.9069400e-03   3.6682122e-01   1.5670370e-03   3.7566955e-04   4.2402059e-05
   3.3520000e+03   3.9012400e+01   2.8681150e-03   5.8061850e-02   4.9025970e-03   3.6653519e-01   1.5627728e-03   3.7461631e-04   4.2318673e-05
   3.3530000e+03   3.8990840e+01   2.9530763e-03   5.7952460e-02   4.8982690e-03   3.6627920e-01   1.5584440e-03   3.7356728e-04   4.2228866e-05
   3.3540000e+03   3.8969330e+01   3.0378466e-03   5.7843140e-02   4.8939560e-03   3.6601765e-01   1.5540581e-03   3.7253587e-04   4.2130732e-05
   3.3550000e+03   3.8947860e+01   3.1224052e-03   5.7733970e-02   4.8896520e-03   3.6573881e-01   1.5496152e-03   3.7148974e-04   4.2028951e-05
   3.3560000e+03   3.8926450e+01   3.2067550e-03   5.7624940e-02   4.8853610e-03   3.6546100e-01   1.5451272e-03   3.7045426e-04   4.1922053e-05
   3.3570000e+03   3.8905070e+01   3.2909200e-03   5.7516080e-02   4.8810820e-03   3.6519765e-01   1.5406050e-03   3.6948157e-04   4.1807868e-05
   3.3580000e+03   3.8883730e+01   3.3748620e-03   5.7407360e-02   4.8768140e-03   3.6492919e-01   1.5360634e-03   3.6843065e-04   4.1688614e-05
   3.3590000e+03   3.8862430e+01   3.4586090e-03   5.7298720e-02   4.8725550e-03   3.6465798e-01   1.5314978e-03   3.6741979e-04   4.1565548e-05
   3.3600000e+03   3.8841160e+01   3.5421650e-03   5.7190300e-02   4.8683090e-03   3.6440027e-01   1.5268959e-03   3.6641142e-04   4.1434915e-05
   3.3610000e+03   3.8819910e+01   3.6255260e-03   5.7081970e-02   4.8640670e-03   3.6411471e-01   1.5222979e-03   3.6543245e-04   4.1307649e-05
   3.3620000e+03   3.8798710e+01   3.7086800e-03   5.6973760e-02   4.8598380e-03   3.6386586e-01   1.5176973e-03   3.6442290e-04   4.1171875e-05
   3.3630000e+03   3.8777520e+01   3.7916710e-03   5.6865700e-02   4.8556160e-03   3.6358780e-01   1.5130972e-03   3.6342554e-04   4.1033782e-05
   3.3640000e+03   3.8756360e+01   3.8744550e-03   5.6757780e-02   4.8514030e-03   3.6334463e-01   1.5085052e-03   3.6239949e-04   4.0894731e-05
   3.3650000e+03   3.8735250e+01   3.9570440e-03   5.6649990e-02   4.8471940e-03   3.6309248e-01   1.5039187e-03   3.6141959e-04   4.0758786e-05
   3.3660000e+03   3.8714140e+01   4.0394500e-03   5.6542330e-02   4.8429960e-03   3.6285269e-01   1.4993529e-03   3.6043021e-04   4.0614777e-05
   3.3670000e+03   3.8693070e+01   4.1216640e-03   5.6434820e-02   4.8388020e-03   3.6258993e-01   1.4948287e-03   3.5944865e-04   4.0474367e-05
   3.3680000e+03   3.8672000e+01   4.2036880e-03   5.6327440e-02   4.8346130e-03   3.6233702e-01   1.4903330e-03   3.5849730e-04   4.0332620e-05
   3.3690000e+03   3.8650970e+01   4.2855340e-03   5.6220190e-02   4.8304300e-03   3.6212212e-01   1.4858564e-03   3.5748869e-04   4.0192310e-05
   3.3700000e+03   3.8629940e+01   4.3672040e-03   5.6113050e-02   4.8262550e-03   3.6186058e-01   1.4814357e-03   3.5653023e-04   4.0052090e-05
   3.3710000e+03   3.8608930e+01   4.4486830e-03   5.6006030e-02   4.8220820e-03   3.6164019e-01   1.4770634e-03   3.5553782e-04   3.9909072e-05
   3.3720000e+03   3.8587980e+01   4.5299750e-03   5.5899200e-02   4.8179070e-03   3.6138548e-01   1.4727188e-03   3.5455454e-04   3.9773152e-05
   3.3730000e+03   3.8566990e+01   4.6110930e-03   5.5792450e-02   4.8137410e-03   3.6120793e-01   1.4684526e-03   3.5360603e-04   3.9636900e-05
   3.3740000e+03   3.8546020e+01   4.6920300e-03   5.5685860e-02   4.8095770e-03   3.6095712e-01   1.4642427e-03   3.5258875e-04   3.9501275e-05
   3.3750000e+03   3.8525060e+01   4.7727930e-03   5.5579370e-02   4.8054180e-03   3.6074390e-01   1.4600813e-03   3.5163948e-04   3.9369694e-05
   3.3760000e+03   3.8504170e+01   4.8533730e-03   5.5473020e-02   4.8012580e-03   3.6054757e-01   1.4559956e-03   3.5066139e-04   3.9237146e-05
   3.3770000e+03   3.8483220e+01   4.9337910e-03   5.5366810e-02   4.7971000e-03   3.6035638e-01   1.4519691e-03   3.4969647e-04   3.9110324e-05
   3.3780000e+03   3.8462290e+01   5.0140370e-03   5.5260700e-02   4.7929390e-03   3.6012684e-01   1.4480155e-03   3.4872826e-04   3.8985981e-05
   3.3790000e+03   3.8441400e+01   5.0940940e-03   5.5154730e-02   4.7887840e-03   3.5993303e-01   1.4441480e-03   3.4774905e-04   3.8861538e-05
   3.3800000e+03   3.8420470e+01   5.1740110e-03   5.5048890e-02   4.7846250e-03   3.5973377e-01   1.4403265e-03   3.4678291e-04   3.8742879e-05
   3.3810000e+03   3.8399550e+01   5.2537270e-03   5.4943170e-02   4.7804650e-03   3.5954686e-01   1.4366156e-03   3.4582514e-04   3.8629696e-05
   3.3820000e+03   3.8378640e+01   5.3332830e-03   5.4837570e-02   4.7763070e-03   3.5938038e-01   1.4329601e-03   3.4484015e-04   3.8519616e-05
   3.3830000e+03   3.8357690e+01   5.4126820e-03   5.4732110e-02   4.7721460e-03   3.5924625e-01   1.4294268e-03   3.4387701e-04   3.8413597e-05
   3.3840000e+03   3.8336810e+01   5.4918980e-03   5.4626760e-02   4.7679790e-03   3.5903330e-01   1.4259242e-03   3.4289760e-04   3.8307597e-05
   3.3850000e+03   3.8315890e+01   5.5709850e-03   5.4521520e-02   4.7638110e-03   3.5887320e-01   1.4225359e-03   3.4191794e-04   3.8214730e-05
   3.3860000e+03   3.8294940e+01   5.6498770e-03   5.4416420e-02   4.7596430e-03   3.5869090e-01   1.4192150e-03   3.4098310e-04   3.8115565e-05
   3.3870000e+03   3.8273990e+01   5.7286210e-03   5.4311440e-02   4.7554680e-03   3.5856721e-01   1.4159958e-03   3.4003486e-04   3.8028711e-05
   3.3880000e+03   3.8253040e+01   5.8072190e-03   5.4206570e-02   4.7512890e-03   3.5838787e-01   1.4128347e-03   3.3905704e-04   3.7941712e-05
   3.3890000e+03   3.8232090e+01   5.8856280e-03   5.4101860e-02   4.7471080e-03   3.5823528e-01   1.4097847e-03   3.3808444e-04   3.7861211e-05
   3.3900000e+03   3.8211100e+01   5.9639010e-03   5.3997230e-02   4.7429190e-03   3.5808904e-01   1.4068235e-03   3.3712919e-04   3.7784765e-05
   3.3910000e+03   3.8190110e+01   6.0420200e-03   5.3892710e-02   4.7387240e-03   3.5795197e-01   1.4039154e-03   3.3615068e-04   3.7710827e-05
   3.3920000e+03   3.8169100e+01   6.1199810e-03   5.3788350e-02   4.7345250e-03   3.5781481e-01   1.4011233e-03   3.3520005e-04   3.7640155e-05
   3.3930000e+03   3.8148090e+01   6.1977950e-03   5.3684050e-02   4.7303190e-03   3.5764214e-01   1.3984097e-03   3.3424359e-04   3.7574759e-05
   3.3940000e+03   3.8127050e+01   6.2754390e-03   5.3579880e-02   4.7261000e-03   3.5746067e-01   1.3957800e-03   3.3327770e-04   3.7516066e-05
   3.3950000e+03   3.8105990e+01   6.3529380e-03   5.3475880e-02   4.7218820e-03   3.5733078e-01   1.3932296e-03   3.3232884e-04   3.7458607e-05
   3.3960000e+03   3.8084920e+01   6.4303160e-03   5.3371980e-02   4.7176510e-03   3.5717601e-01   1.3907621e-03   3.3139685e-04   3.7407631e-05
   3.3970000e+03   3.8063820e+01   6.5075060e-03   5.3268150e-02   4.7134120e-03   3.5699022e-01   1.3883791e-03   3.3043502e-04   3.7358998e-05
   3.3980000e+03   3.8042660e+01   6.5845710e-03   5.3164480e-02   4.7091620e-03   3.5684589e-01   1.3860611e-03   3.2949309e-04   3.7315319e-05
   3.3990000e+03   3.8021510e+01   6.6614890e-03   5.3060900e-02   4.7049030e-03   3.5669065e-01   1.3838472e-03   3.2853886e-04   3.7270334e-05
   3.4000000e+03   3.8000310e+01   6.7382680e-03   5.2957470e-02   4.7006340e-03   3.5651891e-01   1.3816974e-03   3.2759322e-04   3.7238002e-05
   3.4010000e+03   3.7979100e+01   6.8148800e-03   5.2854120e-02   4.6963540e-03   3.5635005e-01   1.3796092e-03   3.2663696e-04   3.7203861e-05
   3.4020000e+03   3.7957880e+01   6.8913960e-03   5.2750870e-02   4.6920630e-03   3.5617722e-01   1.3776081e-03   3.2571838e-04   3.7171684e-05
   3.4030000e+03   3.7936580e+01   6.9677520e-03   5.2647810e-02   4.6877640e-03   3.5599055e-01   1.3756592e-03   3.2477012e-04   3.7144622e-05
   3.4040000e+03   3.7915290e+01   7.0440100e-03   5.2544810e-02   4.6834550e-03   3.5580925e-01   1.3737945e-03   3.2383986e-04   3.7120021e-05
   3.4050000e+03   3.7893970e+01   7.1201370e-03   5.2441930e-02   4.6791390e-03   3.5563553e-01   1.3719767e-03   3.2288960e-04   3.7095201e-05
   3.4060000e+03   3.7872660e+01   7.1961610e-03   5.2339200e-02   4.6748130e-03   3.5539805e-01   1.3701896e-03   3.2196316e-04   3.7076466e-05
   3.4070000e+03   3.7851260e+01   7.2720810e-03   5.2236600e-02   4.6704810e-03   3.5521977e-01   1.3684790e-03   3.2101774e-04   3.7061436e-05
   3.4080000e+03   3.7829920e+01   7.3479150e-03   5.2134130e-02   4.6661410e-03   3.5500533e-01   1.3667959e-03   3.2009507e-04   3.7044377e-05
   3.4090000e+03   3.7808540e+01   7.4236520e-03   5.2031800e-02   4.6617920e-03   3.5482255e-01   1.3651731e-03   3.1921538e-04   3.7031042e-05
   3.4100000e+03   3.7787140e+01   7.4992860e-03   5.1929610e-02   4.6574390e-03   3.5459214e-01   1.3635840e-03   3.1825086e-04   3.7017389e-05
   3.4110000e+03   3.7765750e+01   7.5748700e-03   5.1827520e-02   4.6530820e-03   3.5436584e-01   1.3620328e-03   3.1735495e-04   3.7005149e-05
   3.4120000e+03   3.7744350e+01   7.6503740e-03   5.1725580e-02   4.6487160e-03   3.5417206e-01   1.3604938e-03   3.1643325e-04   3.6998996e-05
   3.4130000e+03   3.7722930e+01   7.7258240e-03   5.1623820e-02   4.6443520e-03   3.5395574e-01   1.3590033e-03   3.1552710e-04   3.6988990e-05
   3.4140000e+03   3.7701520e+01   7.8012310e-03   5.1522210e-02   4.6399800e-03   3.5374535e-01   1.3575364e-03   3.1462524e-04   3.6980380e-05
   3.4150000e+03   3.7680110e+01   7.8765800e-03   5.1420760e-02   4.6356030e-03   3.5350706e-01   1.3561018e-03   3.1369957e-04   3.6975782e-05
   3.4160000e+03   3.7658690e+01   7.9518650e-03   5.1319420e-02   4.6312280e-03   3.5332407e-01   1.3546673e-03   3.1281303e-04   3.6967513e-05
   3.4170000e+03   3.7637310e+01   8.0271330e-03   5.1218250e-02   4.6268480e-03   3.5308619e-01   1.3532621e-03   3.1193026e-04   3.6962001e-05
   3.4180000e+03   3.7615900e+01   8.1023620e-03   5.1117240e-02   4.6224640e-03   3.5286850e-01   1.3518921e-03   3.1103389e-04   3.6961568e-05
   3.4190000e+03   3.7594510e+01   8.1775820e-03   5.1016390e-02   4.6180830e-03   3.5266541e-01   1.3505175e-03   3.1013909e-04   3.6956525e-05
   3.4200000e+03   3.7573140e+01   8.2527790e-03   5.0915690e-02   4.6137000e-03   3.5243716e-01   1.3491669e-03   3.0924362e-04   3.6951824e-05
   3.4210000e+03   3.7551780e+01   8.3279750e-03   5.0815180e-02   4.6093180e-03   3.5223707e-01   1.3478039e-03   3.0840964e-04   3.6946034e-05
   3.4220000e+03   3.7530440e+01   8.4031720e-03   5.0714860e-02   4.6049370e-03   3.5201161e-01   1.3464835e-03   3.0751912e-04   3.6944992e-05
   3.4230000e+03   3.7509120e+01   8.4783760e-03   5.0614660e-02   4.6005560e-03   3.5178420e-01   1.3451534e-03   3.0665371e-04   3.6938963e-05
   3.4240000e+03   3.7487810e+01   8.5535830e-03   5.0514680e-02   4.5961750e-03   3.5156636e-01   1.3438179e-03   3.0580910e-04   3.6936643e-05
   3.4250000e+03   3.7466510e+01   8.6288000e-03   5.0414870e-02   4.5917980e-03   3.5137842e-01   1.3425273e-03   3.0493184e-04   3.6934368e-05
   3.4260000e+03   3.7445270e+01   8.7040630e-03   5.0315230e-02   4.5874230e-03   3.5117424e-01   1.3412187e-03   3.0412326e-04   3.6933300e-05
   3.4270000e+03   3.7424040e+01   8.7793190e-03   5.0215770e-02   4.5830520e-03   3.5094829e-01   1.3398923e-03   3.0326551e-04   3.6926182e-05
   3.4280000e+03   3.7402850e+01   8.8546330e-03   5.0116490e-02   4.5786820e-03   3.5076813e-01   1.3385824e-03   3.0242885e-04   3.6922154e-05
   3.4290000e+03   3.7381650e+01   8.9300210e-03   5.0017390e-02   4.5743200e-03   3.5058487e-01   1.3372754e-03   3.0160402e-04   3.6915613e-05
   3.4300000e+03   3.7360510e+01   9.0054200e-03   4.9918500e-02   4.5699590e-03   3.5038241e-01   1.3359365e-03   3.0075961e-04   3.6912161e-05
   3.4310000e+03   3.7339400e+01   9.0809090e-03   4.9819800e-02   4.5656070e-03   3.5018119e-01   1.3346218e-03   2.9997921e-04   3.6904753e-05
   3.4320000e+03   3.7318330e+01   9.1564340e-03   4.9721310e-02   4.5612600e-03   3.4999836e-01   1.3333039e-03   2.9916166e-04   3.6893248e-05
   3.4330000e+03   3.7297310e+01   9.2320310e-03   4.9622970e-02   4.5569190e-03   3.4983548e-01   1.3319606e-03   2.9836180e-04   3.6882054e-05
   3.4340000e+03   3.7276350e+01   9.3077230e-03   4.9524900e-02   4.5525850e-03   3.4963539e-01   1.3306282e-03   2.9757273e-04   3.6870008e-05
   3.4350000e+03   3.7255400e+01   9.3834890e-03   4.9426990e-02   4.5482590e-03   3.4949772e-01   1.3292641e-03   2.9675571e-04   3.6861615e-05
   3.4360000e+03   3.7234510e+01   9.4593560e-03   4.9329260e-02   4.5439420e-03   3.4929041e-01   1.3279289e-03   2.9601767e-04   3.6845138e-05
   3.4370000e+03   3.7213640e+01   9.5353480e-03   4.9231780e-02   4.5396340e-03   3.4914968e-01   1.3265659e-03   2.9523767e-04   3.6828644e-05
   3.4380000e+03   3.7192870e+01   9.6114000e-03   4.9134500e-02   4.5353310e-03   3.4901493e-01   1.3251633e-03   2.9449933e-04   3.6808652e-05
   3.4390000e+03   3.7172110e+01   9.6875690e-03   4.9037460e-02   4.5310430e-03   3.4885618e-01   1.3237582e-03   2.9373405e-04   3.6788585e-05
   3.4400000e+03   3.7151460e+01   9.7638650e-03   4.8940600e-02   4.5267620e-03   3.4871720e-01   1.3223582e-03   2.9300616e-04   3.6766526e-05
   3.4410000e+03   3.7130800e+01   9.8403050e-03   4.8844010e-02   4.5224930e-03   3.4859191e-01   1.3209111e-03   2.9226700e-04   3.6742044e-05
   3.4420000e+03   3.7110220e+01   9.9168520e-03   4.8747590e-02   4.5182350e-03   3.4845831e-01   1.3194680e-03   2.9154037e-04   3.6710934e-05
   3.4430000e+03   3.7089760e+01   9.9935450e-03   4.8651410e-02   4.5139880e-03   3.4831308e-01   1.3180037e-03   2.9081121e-04   3.6679245e-05
   3.4440000e+03   3.7069300e+01   1.0070368e-02   4.8555460e-02   4.5097550e-03   3.4821428e-01   1.3165168e-03   2.9013004e-04   3.6643964e-05
   3.4450000e+03   3.7048920e+01   1.0147397e-02   4.8459720e-02   4.5055300e-03   3.4809227e-01   1.3150015e-03   2.8941335e-04   3.6609314e-05
   3.4460000e+03   3.7028610e+01   1.0224505e-02   4.8364220e-02   4.5013240e-03   3.4798589e-01   1.3134479e-03   2.8874506e-04   3.6563763e-05
   3.4470000e+03   3.7008410e+01   1.0301819e-02   4.8269020e-02   4.4971330e-03   3.4788599e-01   1.3119139e-03   2.8807340e-04   3.6519343e-05
   3.4480000e+03   3.6988240e+01   1.0379325e-02   4.8174000e-02   4.4929520e-03   3.4778926e-01   1.3103361e-03   2.8744046e-04   3.6469635e-05
   3.4490000e+03   3.6968150e+01   1.0457001e-02   4.8079190e-02   4.4887900e-03   3.4771098e-01   1.3087333e-03   2.8677783e-04   3.6415754e-05
   3.4500000e+03   3.6948120e+01   1.0534834e-02   4.7984720e-02   4.4846390e-03   3.4766266e-01   1.3070868e-03   2.8614627e-04   3.6360290e-05
   3.4510000e+03   3.6928220e+01   1.0612875e-02   4.7890410e-02   4.4805090e-03   3.4756933e-01   1.3054091e-03   2.8550739e-04   3.6297600e-05
   3.4520000e+03   3.6908340e+01   1.0691092e-02   4.7796360e-02   4.4763920e-03   3.4752264e-01   1.3037164e-03   2.8489166e-04   3.6231875e-05
   3.4530000e+03   3.6888570e+01   1.0769490e-02   4.7702590e-02   4.4722910e-03   3.4747006e-01   1.3020026e-03   2.8430122e-04   3.6161031e-05
   3.4540000e+03   3.6868840e+01   1.0848065e-02   4.7609040e-02   4.4682060e-03   3.4742897e-01   1.3002626e-03   2.8371503e-04   3.6086268e-05
   3.4550000e+03   3.6849220e+01   1.0926835e-02   4.7515750e-02   4.4641370e-03   3.4739849e-01   1.2984933e-03   2.8315653e-04   3.6004438e-05
   3.4560000e+03   3.6829630e+01   1.1005768e-02   4.7422640e-02   4.4600790e-03   3.4735533e-01   1.2966919e-03   2.8256151e-04   3.5921561e-05
   3.4570000e+03   3.6810120e+01   1.1084834e-02   4.7329760e-02   4.4560350e-03   3.4734115e-01   1.2949018e-03   2.8201829e-04   3.5841496e-05
   3.4580000e+03   3.6790690e+01   1.1164081e-02   4.7237130e-02   4.4520100e-03   3.4731523e-01   1.2930536e-03   2.8148646e-04   3.5749064e-05
   3.4590000e+03   3.6771300e+01   1.1243476e-02   4.7144740e-02   4.4479920e-03   3.4732795e-01   1.2912127e-03   2.8097009e-04   3.5660766e-05
   3.4600000e+03   3.6751980e+01   1.1323004e-02   4.7052530e-02   4.4439890e-03   3.4729196e-01   1.2893172e-03   2.8044365e-04   3.5569040e-05
   3.4610000e+03   3.6732700e+01   1.1402679e-02   4.6960570e-02   4.4399970e-03   3.4732975e-01   1.2874353e-03   2.7993281e-04   3.5472203e-05
   3.4620000e+03   3.6713470e+01   1.1482521e-02   4.6868850e-02   4.4360200e-03   3.4735241e-01   1.2855274e-03   2.7945430e-04   3.5371626e-05
   3.4630000e+03   3.6694320e+01   1.1562467e-02   4.6777290e-02   4.4320540e-03   3.4734186e-01   1.2836355e-03   2.7901106e-04   3.5272707e-05
   3.4640000e+03   3.6675210e+01   1.1642518e-02   4.6685990e-02   4.4280970e-03   3.4736281e-01   1.2816721e-03   2.7852553e-04   3.5172338e-05
   3.4650000e+03   3.6656120e+01   1.1722712e-02   4.6594870e-02   4.4241530e-03   3.4739776e-01   1.2797351e-03   2.7810387e-04   3.5067888e-05
   3.4660000e+03   3.6637090e+01   1.1803015e-02   4.6503960e-02   4.4202210e-03   3.4744116e-01   1.2777686e-03   2.7767556e-04   3.4961905e-05
   3.4670000e+03   3.6618080e+01   1.1883449e-02   4.6413250e-02   4.4162970e-03   3.4751142e-01   1.2758119e-03   2.7725049e-04   3.4858582e-05
   3.4680000e+03   3.6599140e+01   1.1963954e-02   4.6322750e-02   4.4123860e-03   3.4757673e-01   1.2738415e-03   2.7684920e-04   3.4748448e-05
   3.4690000e+03   3.6580210e+01   1.2044606e-02   4.6232490e-02   4.4084790e-03   3.4762801e-01   1.2718696e-03   2.7648308e-04   3.4643990e-05
   3.4700000e+03   3.6561360e+01   1.2125320e-02   4.6142350e-02   4.4045850e-03   3.4766931e-01   1.2698683e-03   2.7606010e-04   3.4534764e-05
   3.4710000e+03   3.6542480e+01   1.2206119e-02   4.6052430e-02   4.4006990e-03   3.4775435e-01   1.2678500e-03   2.7572567e-04   3.4429982e-05
   3.4720000e+03   3.6523650e+01   1.2287022e-02   4.5962730e-02   4.3968180e-03   3.4781424e-01   1.2658764e-03   2.7537908e-04   3.4318874e-05
   3.4730000e+03   3.6504850e+01   1.2368011e-02   4.5873190e-02   4.3929540e-03   3.4789625e-01   1.2638824e-03   2.7502750e-04   3.4206738e-05
   3.4740000e+03   3.6486070e+01   1.2449037e-02   4.5783840e-02   4.3890900e-03   3.4799055e-01   1.2618651e-03   2.7469840e-04   3.4097622e-05
   3.4750000e+03   3.6467330e+01   1.2530170e-02   4.5694710e-02   4.3852360e-03   3.4806761e-01   1.2598281e-03   2.7439662e-04   3.3990783e-05
   3.4760000e+03   3.6448570e+01   1.2611380e-02   4.5605700e-02   4.3813870e-03   3.4819218e-01   1.2578466e-03   2.7407467e-04   3.3884981e-05
   3.4770000e+03   3.6429860e+01   1.2692640e-02   4.5516900e-02   4.3775430e-03   3.4827755e-01   1.2558423e-03   2.7378228e-04   3.3777032e-05
   3.4780000e+03   3.6411160e+01   1.2773890e-02   4.5428270e-02   4.3737090e-03   3.4838688e-01   1.2538323e-03   2.7352223e-04   3.3666990e-05
   3.4790000e+03   3.6392470e+01   1.2855290e-02   4.5339820e-02   4.3698810e-03   3.4844916e-01   1.2518317e-03   2.7326033e-04   3.3561054e-05
   3.4800000e+03   3.6373780e+01   1.2936710e-02   4.5251530e-02   4.3660550e-03   3.4857821e-01   1.2498355e-03   2.7299118e-04   3.3457507e-05
   3.4810000e+03   3.6355090e+01   1.3018100e-02   4.5163380e-02   4.3622350e-03   3.4870600e-01   1.2478322e-03   2.7271319e-04   3.3355878e-05
   3.4820000e+03   3.6336420e+01   1.3099600e-02   4.5075440e-02   4.3584200e-03   3.4881174e-01   1.2458513e-03   2.7249187e-04   3.3253385e-05
   3.4830000e+03   3.6317750e+01   1.3181130e-02   4.4987650e-02   4.3546100e-03   3.4890448e-01   1.2438450e-03   2.7225991e-04   3.3150398e-05
   3.4840000e+03   3.6299030e+01   1.3262620e-02   4.4900010e-02   4.3508030e-03   3.4906247e-01   1.2418875e-03   2.7204665e-04   3.3052036e-05
   3.4850000e+03   3.6280360e+01   1.3344200e-02   4.4812490e-02   4.3470020e-03   3.4918198e-01   1.2399310e-03   2.7182618e-04   3.2953449e-05
   3.4860000e+03   3.6261690e+01   1.3425750e-02   4.4725180e-02   4.3432020e-03   3.4932349e-01   1.2379666e-03   2.7160522e-04   3.2854622e-05
   3.4870000e+03   3.6243010e+01   1.3507340e-02   4.4638020e-02   4.3394020e-03   3.4939681e-01   1.2359983e-03   2.7138673e-04   3.2758510e-05
   3.4880000e+03   3.6224290e+01   1.3588910e-02   4.4550990e-02   4.3356100e-03   3.4953518e-01   1.2340495e-03   2.7117530e-04   3.2665233e-05
   3.4890000e+03   3.6205560e+01   1.3670500e-02   4.4464100e-02   4.3318170e-03   3.4966591e-01   1.2321250e-03   2.7102302e-04   3.2571206e-05
   3.4900000e+03   3.6186830e+01   1.3752100e-02   4.4377360e-02   4.3280250e-03   3.4974312e-01   1.2302135e-03   2.7084548e-04   3.2484245e-05
   3.4910000e+03   3.6168090e+01   1.3833630e-02   4.4290770e-02   4.3242340e-03   3.4988764e-01   1.2282981e-03   2.7067383e-04   3.2393076e-05
   3.4920000e+03   3.6149320e+01   1.3915170e-02   4.4204330e-02   4.3204450e-03   3.4997489e-01   1.2263960e-03   2.7046340e-04   3.2309205e-05
   3.4930000e+03   3.6130500e+01   1.3996690e-02   4.4117990e-02   4.3166560e-03   3.5009545e-01   1.2245285e-03   2.7029208e-04   3.2222210e-05
   3.4940000e+03   3.6111710e+01   1.4078190e-02   4.4031790e-02   4.3128680e-03   3.5019537e-01   1.2226431e-03   2.7010975e-04   3.2139915e-05
   3.4950000e+03   3.6092830e+01   1.4159690e-02   4.3945710e-02   4.3090780e-03   3.5030959e-01   1.2207767e-03   2.6992933e-04   3.2057900e-05
   3.4960000e+03   3.6073960e+01   1.4241100e-02   4.3859780e-02   4.3052900e-03   3.5038431e-01   1.2189472e-03   2.6976241e-04   3.1979945e-05
   3.4970000e+03   3.6055080e+01   1.4322530e-02   4.3773970e-02   4.3014970e-03   3.5047477e-01   1.2171305e-03   2.6957011e-04   3.1896121e-05
   3.4980000e+03   3.6036090e+01   1.4403870e-02   4.3688270e-02   4.2977080e-03   3.5056933e-01   1.2153140e-03   2.6941777e-04   3.1821192e-05
   3.4990000e+03   3.6017130e+01   1.4485170e-02   4.3602710e-02   4.2939130e-03   3.5063162e-01   1.2135061e-03   2.6922933e-04   3.1748204e-05
   3.5000000e+03   3.5998090e+01   1.4566410e-02   4.3517230e-02   4.2901170e-03   3.5072738e-01   1.2117363e-03   2.6903220e-04   3.1676867e-05
   3.5010000e+03   3.5979040e+01   1.4647630e-02   4.3431930e-02   4.2863220e-03   3.5077340e-01   1.2099814e-03   2.6886855e-04   3.1603565e-05
   3.5020000e+03   3.5959940e+01   1.4728710e-02   4.3346690e-02   4.2825200e-03   3.5080231e-01   1.2082573e-03   2.6864354e-04   3.1538045e-05
   3.5030000e+03   3.5940780e+01   1.4809760e-02   4.3261600e-02   4.2787190e-03   3.5087565e-01   1.2065629e-03   2.6845611e-04   3.1469913e-05
   3.5040000e+03   3.5921620e+01   1.4890750e-02   4.3176600e-02   4.2749130e-03   3.5088711e-01   1.2048509e-03   2.6824789e-04   3.1404014e-05
   3.5050000e+03   3.5902380e+01   1.4971610e-02   4.3091700e-02   4.2711040e-03   3.5092619e-01   1.2031979e-03   2.6804345e-04   3.1340672e-05
   3.5060000e+03   3.5883150e+01   1.5052420e-02   4.3007000e-02   4.2672970e-03   3.5093372e-01   1.2015493e-03   2.6781391e-04   3.1278415e-05
   3.5070000e+03   3.5863860e+01   1.5133130e-02   4.2922420e-02   4.2634870e-03   3.5096274e-01   1.1999247e-03   2.6761486e-04   3.1217381e-05
   3.5080000e+03   3.5844550e+01   1.5213720e-02   4.2837960e-02   4.2596750e-03   3.5093086e-01   1.1982750e-03   2.6737139e-04   3.1159310e-05
   3.5090000e+03   3.5825220e+01   1.5294230e-02   4.2753640e-02   4.2558610e-03   3.5093191e-01   1.1967090e-03   2.6714554e-04   3.1102555e-05
   3.5100000e+03   3.5805860e+01   1.5374650e-02   4.2669440e-02   4.2520440e-03   3.5088960e-01   1.1951195e-03   2.6693300e-04   3.1049244e-05
   3.5110000e+03   3.5786500e+01   1.5454940e-02   4.2585380e-02   4.2482230e-03   3.5085771e-01   1.1935840e-03   2.6665279e-04   3.1000023e-05
   3.5120000e+03   3.5767080e+01   1.5535100e-02   4.2501480e-02   4.2444060e-03   3.5080973e-01   1.1920367e-03   2.6637922e-04   3.0950160e-05
   3.5130000e+03   3.5747670e+01   1.5615150e-02   4.2417700e-02   4.2405850e-03   3.5076739e-01   1.1905463e-03   2.6611285e-04   3.0899629e-05
   3.5140000e+03   3.5728210e+01   1.5695060e-02   4.2334120e-02   4.2367630e-03   3.5071133e-01   1.1890601e-03   2.6586131e-04   3.0850314e-05
   3.5150000e+03   3.5708770e+01   1.5774850e-02   4.2250680e-02   4.2329440e-03   3.5060463e-01   1.1876112e-03   2.6555445e-04   3.0805327e-05
   3.5160000e+03   3.5689330e+01   1.5854490e-02   4.2167390e-02   4.2291200e-03   3.5052954e-01   1.1861723e-03   2.6525188e-04   3.0761293e-05
   3.5170000e+03   3.5669870e+01   1.5934020e-02   4.2084250e-02   4.2252940e-03   3.5041824e-01   1.1847332e-03   2.6495034e-04   3.0722208e-05
   3.5180000e+03   3.5650370e+01   1.6013360e-02   4.2001270e-02   4.2214660e-03   3.5028941e-01   1.1833479e-03   2.6463420e-04   3.0685478e-05
   3.5190000e+03   3.5630880e+01   1.6092560e-02   4.1918470e-02   4.2176380e-03   3.5018961e-01   1.1819603e-03   2.6430302e-04   3.0642771e-05
   3.5200000e+03   3.5611370e+01   1.6171600e-02   4.1835820e-02   4.2138140e-03   3.5006163e-01   1.1806310e-03   2.6393671e-04   3.0608018e-05
   3.5210000e+03   3.5591870e+01   1.6250470e-02   4.1753390e-02   4.2099880e-03   3.4989517e-01   1.1792760e-03   2.6361148e-04   3.0574911e-05
   3.5220000e+03   3.5572370e+01   1.6329190e-02   4.1671080e-02   4.2061570e-03   3.4972776e-01   1.1779931e-03   2.6321143e-04   3.0543599e-05
   3.5230000e+03   3.5552900e+01   1.6407720e-02   4.1588950e-02   4.2023290e-03   3.4957771e-01   1.1766915e-03   2.6286693e-04   3.0510763e-05
   3.5240000e+03   3.5533410e+01   1.6486040e-02   4.1507030e-02   4.1984990e-03   3.4936282e-01   1.1754259e-03   2.6245611e-04   3.0480869e-05
   3.5250000e+03   3.5513940e+01   1.6564220e-02   4.1425260e-02   4.1946690e-03   3.4916896e-01   1.1741826e-03   2.6203765e-04   3.0454507e-05
   3.5260000e+03   3.5494450e+01   1.6642200e-02   4.1343690e-02   4.1908420e-03   3.4895544e-01   1.1729756e-03   2.6160496e-04   3.0427287e-05
   3.5270000e+03   3.5475000e+01   1.6719970e-02   4.1262330e-02   4.1870100e-03   3.4871428e-01   1.1717689e-03   2.6121730e-04   3.0409714e-05
   3.5280000e+03   3.5455520e+01   1.6797570e-02   4.1181100e-02   4.1831820e-03   3.4849184e-01   1.1705946e-03   2.6073581e-04   3.0385419e-05
   3.5290000e+03   3.5436070e+01   1.6874930e-02   4.1100160e-02   4.1793550e-03   3.4824802e-01   1.1694479e-03   2.6033074e-04   3.0366056e-05
   3.5300000e+03   3.5416670e+01   1.6952090e-02   4.1019330e-02   4.1755230e-03   3.4795933e-01   1.1683198e-03   2.5983296e-04   3.0347300e-05
   3.5310000e+03   3.5397280e+01   1.7029030e-02   4.0938710e-02   4.1716950e-03   3.4767476e-01   1.1671975e-03   2.5933424e-04   3.0327408e-05
   3.5320000e+03   3.5377870e+01   1.7105770e-02   4.0858340e-02   4.1678670e-03   3.4737208e-01   1.1661479e-03   2.5885836e-04   3.0313358e-05
   3.5330000e+03   3.5358520e+01   1.7182250e-02   4.0778090e-02   4.1640400e-03   3.4705908e-01   1.1650832e-03   2.5834699e-04   3.0297652e-05
   3.5340000e+03   3.5339170e+01   1.7258510e-02   4.0698140e-02   4.1602130e-03   3.4674653e-01   1.1640215e-03   2.5781460e-04   3.0287851e-05
   3.5350000e+03   3.5319840e+01   1.7334530e-02   4.0618370e-02   4.1563880e-03   3.4640828e-01   1.1629993e-03   2.5725675e-04   3.0274761e-05
   3.5360000e+03   3.5300550e+01   1.7410330e-02   4.0538800e-02   4.1525600e-03   3.4606079e-01   1.1619771e-03   2.5666554e-04   3.0265501e-05
   3.5370000e+03   3.5281310e+01   1.7485870e-02   4.0459440e-02   4.1487380e-03   3.4564641e-01   1.1610214e-03   2.5612556e-04   3.0254955e-05
   3.5380000e+03   3.5262090e+01   1.7561150e-02   4.0380350e-02   4.1449120e-03   3.4526872e-01   1.1600506e-03   2.5554740e-04   3.0248176e-05
   3.5390000e+03   3.5242890e+01   1.7636150e-02   4.0301440e-02   4.1410930e-03   3.4487190e-01   1.1591124e-03   2.5494130e-04   3.0242075e-05
   3.5400000e+03   3.5223730e+01   1.7710930e-02   4.0222760e-02   4.1372690e-03   3.4445104e-01   1.1581683e-03   2.5431893e-04   3.0237255e-05
   3.5410000e+03   3.5204590e+01   1.7785410e-02   4.0144280e-02   4.1334510e-03   3.4401082e-01   1.1572582e-03   2.5363065e-04   3.0233759e-05
   3.5420000e+03   3.5185510e+01   1.7859630e-02   4.0066110e-02   4.1296300e-03   3.4356369e-01   1.1563661e-03   2.5302417e-04   3.0230313e-05
   3.5430000e+03   3.5166480e+01   1.7933590e-02   3.9988100e-02   4.1258160e-03   3.4305062e-01   1.1555023e-03   2.5233035e-04   3.0227310e-05
   3.5440000e+03   3.5147490e+01   1.8007240e-02   3.9910340e-02   4.1219990e-03   3.4256290e-01   1.1546372e-03   2.5165578e-04   3.0227200e-05
   3.5450000e+03   3.5128540e+01   1.8080600e-02   3.9832830e-02   4.1181890e-03   3.4209674e-01   1.1537859e-03   2.5096945e-04   3.0225267e-05
   3.5460000e+03   3.5109620e+01   1.8153670e-02   3.9755560e-02   4.1143730e-03   3.4156396e-01   1.1529681e-03   2.5021491e-04   3.0226752e-05
   3.5470000e+03   3.5090790e+01   1.8226440e-02   3.9678550e-02   4.1105650e-03   3.4101371e-01   1.1521529e-03   2.4949273e-04   3.0227568e-05
   3.5480000e+03   3.5071970e+01   1.8298900e-02   3.9601770e-02   4.1067570e-03   3.4045793e-01   1.1513380e-03   2.4873298e-04   3.0228134e-05
   3.5490000e+03   3.5053230e+01   1.8371080e-02   3.9525250e-02   4.1029500e-03   3.3989088e-01   1.1505304e-03   2.4798636e-04   3.0233636e-05
   3.5500000e+03   3.5034550e+01   1.8442910e-02   3.9448970e-02   4.0991480e-03   3.3926496e-01   1.1497687e-03   2.4720915e-04   3.0235248e-05
   3.5510000e+03   3.5015900e+01   1.8514440e-02   3.9372940e-02   4.0953440e-03   3.3865397e-01   1.1489747e-03   2.4639063e-04   3.0243350e-05
   3.5520000e+03   3.4997320e+01   1.8585650e-02   3.9297200e-02   4.0915460e-03   3.3800483e-01   1.1482451e-03   2.4558550e-04   3.0247268e-05
   3.5530000e+03   3.4978800e+01   1.8656520e-02   3.9221670e-02   4.0877460e-03   3.3738573e-01   1.1475014e-03   2.4472869e-04   3.0253681e-05
   3.5540000e+03   3.4960320e+01   1.8727090e-02   3.9146430e-02   4.0839550e-03   3.3671083e-01   1.1467652e-03   2.4388653e-04   3.0259076e-05
   3.5550000e+03   3.4941930e+01   1.8797320e-02   3.9071390e-02   4.0801630e-03   3.3601639e-01   1.1460357e-03   2.4300451e-04   3.0267054e-05
   3.5560000e+03   3.4923560e+01   1.8867220e-02   3.8996650e-02   4.0763750e-03   3.3534680e-01   1.1453163e-03   2.4213258e-04   3.0275578e-05
   3.5570000e+03   3.4905250e+01   1.8936820e-02   3.8922110e-02   4.0725910e-03   3.3461850e-01   1.1446217e-03   2.4123275e-04   3.0284080e-05
   3.5580000e+03   3.4886970e+01   1.9006080e-02   3.8847820e-02   4.0688070e-03   3.3390949e-01   1.1439230e-03   2.4033468e-04   3.0298020e-05
   3.5590000e+03   3.4868770e+01   1.9075020e-02   3.8773790e-02   4.0650290e-03   3.3317807e-01   1.1432736e-03   2.3941436e-04   3.0309042e-05
   3.5600000e+03   3.4850590e+01   1.9143620e-02   3.8699980e-02   4.0612520e-03   3.3246215e-01   1.1425887e-03   2.3847806e-04   3.0320434e-05
   3.5610000e+03   3.4832460e+01   1.9211930e-02   3.8626430e-02   4.0574830e-03   3.3174390e-01   1.1419394e-03   2.3756745e-04   3.0334403e-05
   3.5620000e+03   3.4814380e+01   1.9279880e-02   3.8553090e-02   4.0537140e-03   3.3101582e-01   1.1412878e-03   2.3662646e-04   3.0350341e-05
   3.5630000e+03   3.4796330e+01   1.9347510e-02   3.8479980e-02   4.0499490e-03   3.3022599e-01   1.1406687e-03   2.3561590e-04   3.0366072e-05
   3.5640000e+03   3.4778350e+01   1.9414800e-02   3.8407120e-02   4.0461890e-03   3.2947482e-01   1.1400698e-03   2.3468377e-04   3.0384838e-05
   3.5650000e+03   3.4760380e+01   1.9481750e-02   3.8334440e-02   4.0424330e-03   3.2872931e-01   1.1394398e-03   2.3369392e-04   3.0401096e-05
   3.5660000e+03   3.4742480e+01   1.9548430e-02   3.8262040e-02   4.0386800e-03   3.2797091e-01   1.1388747e-03   2.3268678e-04   3.0424233e-05
   3.5670000e+03   3.4724590e+01   1.9614720e-02   3.8189830e-02   4.0349350e-03   3.2722597e-01   1.1382484e-03   2.3170188e-04   3.0444289e-05
   3.5680000e+03   3.4706740e+01   1.9680720e-02   3.8117850e-02   4.0311880e-03   3.2646042e-01   1.1377211e-03   2.3067270e-04   3.0465878e-05
   3.5690000e+03   3.4688940e+01   1.9746330e-02   3.8046100e-02   4.0274510e-03   3.2569918e-01   1.1371459e-03   2.2965327e-04   3.0488036e-05
   3.5700000e+03   3.4671180e+01   1.9811640e-02   3.7974550e-02   4.0237180e-03   3.2495738e-01   1.1365802e-03   2.2860649e-04   3.0509491e-05
   3.5710000e+03   3.4653430e+01   1.9876640e-02   3.7903230e-02   4.0199920e-03   3.2421331e-01   1.1360090e-03   2.2758781e-04   3.0535729e-05
   3.5720000e+03   3.4635740e+01   1.9941270e-02   3.7832110e-02   4.0162650e-03   3.2346514e-01   1.1355137e-03   2.2656583e-04   3.0562102e-05
   3.5730000e+03   3.4618030e+01   2.0005600e-02   3.7761210e-02   4.0125470e-03   3.2275444e-01   1.1349844e-03   2.2549842e-04   3.0589507e-05
   3.5740000e+03   3.4600380e+01   2.0069550e-02   3.7690530e-02   4.0088340e-03   3.2202949e-01   1.1344497e-03   2.2445851e-04   3.0615364e-05
   3.5750000e+03   3.4582770e+01   2.0133170e-02   3.7620010e-02   4.0051300e-03   3.2132008e-01   1.1339486e-03   2.2339534e-04   3.0641703e-05
   3.5760000e+03   3.4565190e+01   2.0196490e-02   3.7549770e-02   4.0014280e-03   3.2058119e-01   1.1334527e-03   2.2234922e-04   3.0670117e-05
   3.5770000e+03   3.4547610e+01   2.0259460e-02   3.7479680e-02   3.9977310e-03   3.1991435e-01   1.1329170e-03   2.2128429e-04   3.0697483e-05
   3.5780000e+03   3.4530070e+01   2.0322070e-02   3.7409790e-02   3.9940400e-03   3.1920803e-01   1.1324211e-03   2.2022309e-04   3.0729227e-05
   3.5790000e+03   3.4512560e+01   2.0384350e-02   3.7340100e-02   3.9903540e-03   3.1852035e-01   1.1319120e-03   2.1913118e-04   3.0759551e-05
   3.5800000e+03   3.4495070e+01   2.0446300e-02   3.7270600e-02   3.9866780e-03   3.1785008e-01   1.1314010e-03   2.1809253e-04   3.0786003e-05
   3.5810000e+03   3.4477590e+01   2.0507890e-02   3.7201320e-02   3.9830050e-03   3.1720809e-01   1.1309228e-03   2.1697571e-04   3.0815435e-05
   3.5820000e+03   3.4460130e+01   2.0569160e-02   3.7132220e-02   3.9793380e-03   3.1658096e-01   1.1304168e-03   2.1591132e-04   3.0845649e-05
   3.5830000e+03   3.4442680e+01   2.0630080e-02   3.7063310e-02   3.9756830e-03   3.1596571e-01   1.1299277e-03   2.1485711e-04   3.0871208e-05
   3.5840000e+03   3.4425250e+01   2.0690680e-02   3.6994560e-02   3.9720300e-03   3.1537644e-01   1.1294187e-03   2.1377387e-04   3.0901211e-05
   3.5850000e+03   3.4407830e+01   2.0750890e-02   3.6926010e-02   3.9683830e-03   3.1480014e-01   1.1288937e-03   2.1269603e-04   3.0927359e-05
   3.5860000e+03   3.4390430e+01   2.0810770e-02   3.6857700e-02   3.9647450e-03   3.1422069e-01   1.1284041e-03   2.1162236e-04   3.0950452e-05
   3.5870000e+03   3.4373060e+01   2.0870300e-02   3.6789480e-02   3.9611130e-03   3.1370047e-01   1.1278658e-03   2.1054804e-04   3.0977941e-05
   3.5880000e+03   3.4355690e+01   2.0929520e-02   3.6721520e-02   3.9574920e-03   3.1318041e-01   1.1273246e-03   2.0950735e-04   3.0996264e-05
   3.5890000e+03   3.4338330e+01   2.0988380e-02   3.6653700e-02   3.9538750e-03   3.1267265e-01   1.1268110e-03   2.0844289e-04   3.1016118e-05
   3.5900000e+03   3.4320990e+01   2.1046890e-02   3.6586050e-02   3.9502630e-03   3.1221063e-01   1.1262614e-03   2.0735411e-04   3.1036016e-05
   3.5910000e+03   3.4303650e+01   2.1105000e-02   3.6518580e-02   3.9466620e-03   3.1173089e-01   1.1256992e-03   2.0632352e-04   3.1051582e-05
   3.5920000e+03   3.4286330e+01   2.1162830e-02   3.6451280e-02   3.9430680e-03   3.1129538e-01   1.1251433e-03   2.0526045e-04   3.1064733e-05
   3.5930000e+03   3.4269010e+01   2.1220300e-02   3.6384110e-02   3.9394830e-03   3.1086431e-01   1.1245445e-03   2.0420191e-04   3.1073639e-05
   3.5940000e+03   3.4251670e+01   2.1277420e-02   3.6317190e-02   3.9359040e-03   3.1048622e-01   1.1239520e-03   2.0316891e-04   3.1081995e-05
   3.5950000e+03   3.4234370e+01   2.1334190e-02   3.6250380e-02   3.9323340e-03   3.1009529e-01   1.1233179e-03   2.0210730e-04   3.1081807e-05
   3.5960000e+03   3.4217050e+01   2.1390610e-02   3.6183740e-02   3.9287720e-03   3.0976506e-01   1.1226702e-03   2.0110042e-04   3.1083539e-05
   3.5970000e+03   3.4199730e+01   2.1446670e-02   3.6117270e-02   3.9252210e-03   3.0944595e-01   1.1220226e-03   2.0006130e-04   3.1078717e-05
   3.5980000e+03   3.4182410e+01   2.1502350e-02   3.6050940e-02   3.9216760e-03   3.0920912e-01   1.1213778e-03   1.9902178e-04   3.1073134e-05
   3.5990000e+03   3.4165100e+01   2.1557720e-02   3.5984800e-02   3.9181420e-03   3.0892655e-01   1.1206583e-03   1.9801879e-04   3.1056060e-05
   3.6000000e+03   3.4147770e+01   2.1612700e-02   3.5918770e-02   3.9146130e-03   3.0870881e-01   1.1199800e-03   1.9701900e-04   3.1043561e-05
   3.6010000e+03   3.4130450e+01   2.1667390e-02   3.5852910e-02   3.9110950e-03   3.0851943e-01   1.1192204e-03   1.9601180e-04   3.1018060e-05
   3.6020000e+03   3.4113140e+01   2.1721670e-02   3.5787240e-02   3.9075860e-03   3.0835650e-01   1.1184500e-03   1.9501598e-04   3.0986692e-05
   3.6030000e+03   3.4095800e+01   2.1775600e-02   3.5721690e-02   3.9040870e-03   3.0823792e-01   1.1176947e-03   1.9402632e-04   3.0953395e-05
   3.6040000e+03   3.4078460e+01   2.1829220e-02   3.5656230e-02   3.9005950e-03   3.0812293e-01   1.1168883e-03   1.9306358e-04   3.0921275e-05
   3.6050000e+03   3.4061120e+01   2.1882470e-02   3.5591010e-02   3.8971130e-03   3.0802720e-01   1.1160432e-03   1.9210234e-04   3.0875749e-05
   3.6060000e+03   3.4043780e+01   2.1935370e-02   3.5525880e-02   3.8936380e-03   3.0794634e-01   1.1152479e-03   1.9111649e-04   3.0829882e-05
   3.6070000e+03   3.4026480e+01   2.1987980e-02   3.5460930e-02   3.8901720e-03   3.0791975e-01   1.1143170e-03   1.9018617e-04   3.0774985e-05
   3.6080000e+03   3.4009120e+01   2.2040200e-02   3.5396110e-02   3.8867130e-03   3.0792969e-01   1.1134537e-03   1.8922020e-04   3.0719630e-05
   3.6090000e+03   3.3991760e+01   2.2092100e-02   3.5331430e-02   3.8832640e-03   3.0793758e-01   1.1125259e-03   1.8830734e-04   3.0658191e-05
   3.6100000e+03   3.3974430e+01   2.2143710e-02   3.5266900e-02   3.8798220e-03   3.0796774e-01   1.1116309e-03   1.8739020e-04   3.0595252e-05
   3.6110000e+03   3.3957070e+01   2.2194970e-02   3.5202500e-02   3.8763880e-03   3.0805636e-01   1.1106733e-03   1.8647184e-04   3.0526352e-05
   3.6120000e+03   3.3939720e+01   2.2245920e-02   3.5138270e-02   3.8729640e-03   3.0811074e-01   1.1097040e-03   1.8556905e-04   3.0449673e-05
   3.6130000e+03   3.3922360e+01   2.2296520e-02   3.5074120e-02   3.8695440e-03   3.0821764e-01   1.1086853e-03   1.8466957e-04   3.0375905e-05
   3.6140000e+03   3.3905000e+01   2.2346850e-02   3.5010180e-02   3.8661380e-03   3.0832355e-01   1.1076684e-03   1.8378675e-04   3.0293618e-05
   3.6150000e+03   3.3887660e+01   2.2396790e-02   3.4946330e-02   3.8627330e-03   3.0845970e-01   1.1066637e-03   1.8293646e-04   3.0211033e-05
   3.6160000e+03   3.3870300e+01   2.2446510e-02   3.4882590e-02   3.8593390e-03   3.0859986e-01   1.1056043e-03   1.8205642e-04   3.0124843e-05
   3.6170000e+03   3.3852950e+01   2.2495860e-02   3.4819040e-02   3.8559540e-03   3.0875818e-01   1.1045477e-03   1.8120736e-04   3.0031091e-05
   3.6180000e+03   3.3835600e+01   2.2544910e-02   3.4755580e-02   3.8525710e-03   3.0895673e-01   1.1034579e-03   1.8035390e-04   2.9938793e-05
   3.6190000e+03   3.3818270e+01   2.2593650e-02   3.4692310e-02   3.8491970e-03   3.0913946e-01   1.1023814e-03   1.7952948e-04   2.9841857e-05
   3.6200000e+03   3.3800910e+01   2.2642110e-02   3.4629150e-02   3.8458320e-03   3.0934894e-01   1.1012565e-03   1.7869915e-04   2.9743971e-05
   3.6210000e+03   3.3783550e+01   2.2690280e-02   3.4566080e-02   3.8424740e-03   3.0956908e-01   1.1001516e-03   1.7787737e-04   2.9638730e-05
   3.6220000e+03   3.3766210e+01   2.2738110e-02   3.4503200e-02   3.8391240e-03   3.0981895e-01   1.0990108e-03   1.7709194e-04   2.9532549e-05
   3.6230000e+03   3.3748880e+01   2.2785660e-02   3.4440370e-02   3.8357770e-03   3.1000933e-01   1.0978789e-03   1.7627469e-04   2.9429583e-05
   3.6240000e+03   3.3731550e+01   2.2832960e-02   3.4377720e-02   3.8324380e-03   3.1027375e-01   1.0967237e-03   1.7549208e-04   2.9320244e-05
   3.6250000e+03   3.3714170e+01   2.2879940e-02   3.4315200e-02   3.8291090e-03   3.1055211e-01   1.0955579e-03   1.7474252e-04   2.9211492e-05
   3.6260000e+03   3.3696820e+01   2.2926640e-02   3.4252780e-02   3.8257820e-03   3.1081117e-01   1.0943939e-03   1.7396920e-04   2.9098676e-05
   3.6270000e+03   3.3679490e+01   2.2973060e-02   3.4190480e-02   3.8224680e-03   3.1106482e-01   1.0932054e-03   1.7321360e-04   2.8983295e-05
   3.6280000e+03   3.3662170e+01   2.3019210e-02   3.4128340e-02   3.8191530e-03   3.1134333e-01   1.0919903e-03   1.7248289e-04   2.8867467e-05
   3.6290000e+03   3.3644810e+01   2.3065090e-02   3.4066280e-02   3.8158470e-03   3.1163553e-01   1.0908079e-03   1.7174444e-04   2.8752668e-05
   3.6300000e+03   3.3627510e+01   2.3110660e-02   3.4004380e-02   3.8125480e-03   3.1192144e-01   1.0895909e-03   1.7104356e-04   2.8630987e-05
   3.6310000e+03   3.3610200e+01   2.3155960e-02   3.3942560e-02   3.8092550e-03   3.1218896e-01   1.0884107e-03   1.7031348e-04   2.8515371e-05
   3.6320000e+03   3.3592860e+01   2.3201040e-02   3.3880880e-02   3.8059680e-03   3.1250409e-01   1.0871933e-03   1.6963321e-04   2.8396909e-05
   3.6330000e+03   3.3575540e+01   2.3245810e-02   3.3819300e-02   3.8026870e-03   3.1276943e-01   1.0859601e-03   1.6892964e-04   2.8279568e-05
   3.6340000e+03   3.3558240e+01   2.3290330e-02   3.3757870e-02   3.7994090e-03   3.1304497e-01   1.0847726e-03   1.6824878e-04   2.8156193e-05
   3.6350000e+03   3.3540920e+01   2.3334630e-02   3.3696520e-02   3.7961410e-03   3.1335493e-01   1.0835181e-03   1.6754859e-04   2.8039054e-05
   3.6360000e+03   3.3523630e+01   2.3378640e-02   3.3635290e-02   3.7928770e-03   3.1362286e-01   1.0823152e-03   1.6690050e-04   2.7918900e-05
   3.6370000e+03   3.3506360e+01   2.3422410e-02   3.3574190e-02   3.7896170e-03   3.1390089e-01   1.0810752e-03   1.6626160e-04   2.7801234e-05
   3.6380000e+03   3.3489030e+01   2.3465930e-02   3.3513170e-02   3.7863640e-03   3.1419396e-01   1.0798944e-03   1.6562472e-04   2.7678603e-05
   3.6390000e+03   3.3471750e+01   2.3509150e-02   3.3452290e-02   3.7831180e-03   3.1444115e-01   1.0786629e-03   1.6497600e-04   2.7563558e-05
   3.6400000e+03   3.3454470e+01   2.3552180e-02   3.3391500e-02   3.7798730e-03   3.1470312e-01   1.0774483e-03   1.6436222e-04   2.7448560e-05
   3.6410000e+03   3.3437210e+01   2.3594960e-02   3.3330850e-02   3.7766360e-03   3.1495286e-01   1.0762275e-03   1.6377407e-04   2.7329634e-05
   3.6420000e+03   3.3419940e+01   2.3637480e-02   3.3270260e-02   3.7734040e-03   3.1519205e-01   1.0750292e-03   1.6311703e-04   2.7217822e-05
   3.6430000e+03   3.3402660e+01   2.3679770e-02   3.3209830e-02   3.7701750e-03   3.1541789e-01   1.0738155e-03   1.6253631e-04   2.7103314e-05
   3.6440000e+03   3.3385420e+01   2.3721860e-02   3.3149440e-02   3.7669510e-03   3.1565287e-01   1.0726017e-03   1.6196281e-04   2.6993384e-05
   3.6450000e+03   3.3368160e+01   2.3763670e-02   3.3089200e-02   3.7637320e-03   3.1585958e-01   1.0714327e-03   1.6134834e-04   2.6882931e-05
   3.6460000e+03   3.3350960e+01   2.3805290e-02   3.3029040e-02   3.7605220e-03   3.1603343e-01   1.0702549e-03   1.6077116e-04   2.6777323e-05
   3.6470000e+03   3.3333700e+01   2.3846640e-02   3.2969010e-02   3.7573130e-03   3.1622287e-01   1.0690510e-03   1.6022206e-04   2.6673236e-05
   3.6480000e+03   3.3316490e+01   2.3887800e-02   3.2909060e-02   3.7541070e-03   3.1635828e-01   1.0679329e-03   1.5964894e-04   2.6574347e-05
   3.6490000e+03   3.3299250e+01   2.3928750e-02   3.2849180e-02   3.7509060e-03   3.1652461e-01   1.0667406e-03   1.5906857e-04   2.6476653e-05
   3.6500000e+03   3.3282050e+01   2.3969440e-02   3.2789440e-02   3.7477140e-03   3.1663533e-01   1.0655968e-03   1.5856273e-04   2.6380724e-05
   3.6510000e+03   3.3264860e+01   2.4009950e-02   3.2729780e-02   3.7445220e-03   3.1675129e-01   1.0644489e-03   1.5799577e-04   2.6287748e-05
   3.6520000e+03   3.3247650e+01   2.4050230e-02   3.2670210e-02   3.7413320e-03   3.1682398e-01   1.0633415e-03   1.5742673e-04   2.6199618e-05
   3.6530000e+03   3.3230500e+01   2.4090330e-02   3.2610750e-02   3.7381500e-03   3.1687300e-01   1.0622056e-03   1.5687636e-04   2.6113692e-05
   3.6540000e+03   3.3213330e+01   2.4130210e-02   3.2551390e-02   3.7349700e-03   3.1693074e-01   1.0610679e-03   1.5638695e-04   2.6033102e-05
   3.6550000e+03   3.3196170e+01   2.4169900e-02   3.2492110e-02   3.7317940e-03   3.1695037e-01   1.0599517e-03   1.5585028e-04   2.5955974e-05
   3.6560000e+03   3.3179010e+01   2.4209380e-02   3.2432940e-02   3.7286230e-03   3.1691900e-01   1.0588380e-03   1.5536922e-04   2.5880644e-05
   3.6570000e+03   3.3161890e+01   2.4248650e-02   3.2373860e-02   3.7254550e-03   3.1692171e-01   1.0577595e-03   1.5483585e-04   2.5810981e-05
   3.6580000e+03   3.3144750e+01   2.4287790e-02   3.2314860e-02   3.7222940e-03   3.1688352e-01   1.0566797e-03   1.5434667e-04   2.5741993e-05
   3.6590000e+03   3.3127650e+01   2.4326700e-02   3.2255950e-02   3.7191340e-03   3.1681552e-01   1.0555744e-03   1.5381824e-04   2.5676135e-05
   3.6600000e+03   3.3110570e+01   2.4365390e-02   3.2197130e-02   3.7159820e-03   3.1673982e-01   1.0544961e-03   1.5332760e-04   2.5612388e-05
   3.6610000e+03   3.3093490e+01   2.4403960e-02   3.2138430e-02   3.7128300e-03   3.1665609e-01   1.0534397e-03   1.5281394e-04   2.5557551e-05
   3.6620000e+03   3.3076410e+01   2.4442340e-02   3.2079790e-02   3.7096810e-03   3.1653604e-01   1.0523811e-03   1.5231498e-04   2.5501671e-05
   3.6630000e+03   3.3059380e+01   2.4480550e-02   3.2021270e-02   3.7065390e-03   3.1640438e-01   1.0512987e-03   1.5185029e-04   2.5450951e-05
   3.6640000e+03   3.3042320e+01   2.4518560e-02   3.1962820e-02   3.7034010e-03   3.1623291e-01   1.0502351e-03   1.5136300e-04   2.5400669e-05
   3.6650000e+03   3.3025320e+01   2.4556440e-02   3.1904460e-02   3.7002670e-03   3.1609997e-01   1.0491425e-03   1.5087019e-04   2.5356073e-05
   3.6660000e+03   3.3008310e+01   2.4594130e-02   3.1846200e-02   3.6971340e-03   3.1587742e-01   1.0481007e-03   1.5040789e-04   2.5311735e-05
   3.6670000e+03   3.2991340e+01   2.4631700e-02   3.1788030e-02   3.6940100e-03   3.1568803e-01   1.0469946e-03   1.4992284e-04   2.5272046e-05
   3.6680000e+03   3.2974390e+01   2.4669090e-02   3.1729960e-02   3.6908810e-03   3.1547209e-01   1.0459223e-03   1.4947890e-04   2.5233902e-05
   3.6690000e+03   3.2957400e+01   2.4706320e-02   3.1671920e-02   3.6877640e-03   3.1525321e-01   1.0448325e-03   1.4896568e-04   2.5199154e-05
   3.6700000e+03   3.2940480e+01   2.4743420e-02   3.1614000e-02   3.6846490e-03   3.1500206e-01   1.0437661e-03   1.4850589e-04   2.5169693e-05
   3.6710000e+03   3.2923570e+01   2.4780370e-02   3.1556180e-02   3.6815390e-03   3.1473793e-01   1.0426695e-03   1.4803222e-04   2.5137747e-05
   3.6720000e+03   3.2906690e+01   2.4817170e-02   3.1498410e-02   3.6784310e-03   3.1442585e-01   1.0415753e-03   1.4755488e-04   2.5107625e-05
   3.6730000e+03   3.2889830e+01   2.4853810e-02   3.1440750e-02   3.6753290e-03   3.1411629e-01   1.0404679e-03   1.4709581e-04   2.5084085e-05
   3.6740000e+03   3.2873000e+01   2.4890390e-02   3.1383170e-02   3.6722260e-03   3.1378636e-01   1.0393300e-03   1.4663729e-04   2.5058916e-05
   3.6750000e+03   3.2856160e+01   2.4926790e-02   3.1325700e-02   3.6691320e-03   3.1348612e-01   1.0381958e-03   1.4619516e-04   2.5040419e-05
   3.6760000e+03   3.2839350e+01   2.4963060e-02   3.1268260e-02   3.6660400e-03   3.1314989e-01   1.0371021e-03   1.4570468e-04   2.5016344e-05
   3.6770000e+03   3.2822590e+01   2.4999220e-02   3.1210940e-02   3.6629530e-03   3.1276607e-01   1.0358922e-03   1.4526527e-04   2.4999136e-05
   3.6780000e+03   3.2805830e+01   2.5035260e-02   3.1153700e-02   3.6598670e-03   3.1238418e-01   1.0347246e-03   1.4480448e-04   2.4981174e-05
   3.6790000e+03   3.2789110e+01   2.5071170e-02   3.1096500e-02   3.6567870e-03   3.1196308e-01   1.0335106e-03   1.4432334e-04   2.4965054e-05
   3.6800000e+03   3.2772400e+01   2.5106970e-02   3.1039460e-02   3.6537090e-03   3.1155166e-01   1.0323525e-03   1.4386468e-04   2.4950561e-05
   3.6810000e+03   3.2755710e+01   2.5142670e-02   3.0982420e-02   3.6506340e-03   3.1115487e-01   1.0311063e-03   1.4341356e-04   2.4936167e-05
   3.6820000e+03   3.2739050e+01   2.5178260e-02   3.0925530e-02   3.6475660e-03   3.1070234e-01   1.0298743e-03   1.4295767e-04   2.4920809e-05
   3.6830000e+03   3.2722420e+01   2.5213750e-02   3.0868660e-02   3.6445000e-03   3.1026602e-01   1.0285783e-03   1.4250107e-04   2.4906845e-05
   3.6840000e+03   3.2705810e+01   2.5249120e-02   3.0811910e-02   3.6414370e-03   3.0978974e-01   1.0272516e-03   1.4203055e-04   2.4895421e-05
   3.6850000e+03   3.2689250e+01   2.5284420e-02   3.0755190e-02   3.6383810e-03   3.0928103e-01   1.0259351e-03   1.4158370e-04   2.4877454e-05
   3.6860000e+03   3.2672710e+01   2.5319630e-02   3.0698590e-02   3.6353230e-03   3.0878349e-01   1.0245607e-03   1.4113886e-04   2.4867745e-05
   3.6870000e+03   3.2656170e+01   2.5354750e-02   3.0642040e-02   3.6322710e-03   3.0828751e-01   1.0231773e-03   1.4066409e-04   2.4853361e-05
   3.6880000e+03   3.2639670e+01   2.5389750e-02   3.0585590e-02   3.6292250e-03   3.0775257e-01   1.0217615e-03   1.4020583e-04   2.4835660e-05
   3.6890000e+03   3.2623250e+01   2.5424680e-02   3.0529230e-02   3.6261800e-03   3.0720899e-01   1.0202936e-03   1.3973224e-04   2.4818220e-05
   3.6900000e+03   3.2606800e+01   2.5459580e-02   3.0472890e-02   3.6231410e-03   3.0666529e-01   1.0188208e-03   1.3926941e-04   2.4799319e-05
   3.6910000e+03   3.2590410e+01   2.5494370e-02   3.0416690e-02   3.6201030e-03   3.0607192e-01   1.0172777e-03   1.3882181e-04   2.4782751e-05
   3.6920000e+03   3.2574040e+01   2.5529090e-02   3.0360540e-02   3.6170670e-03   3.0551169e-01   1.0156955e-03   1.3833089e-04   2.4763067e-05
   3.6930000e+03   3.2557710e+01   2.5563740e-02   3.0304450e-02   3.6140400e-03   3.0492475e-01   1.0140876e-03   1.3787437e-04   2.4740870e-05
   3.6940000e+03   3.2541400e+01   2.5598330e-02   3.0248430e-02   3.6110120e-03   3.0427631e-01   1.0124059e-03   1.3742879e-04   2.4716991e-05
   3.6950000e+03   3.2525120e+01   2.5632870e-02   3.0192490e-02   3.6079890e-03   3.0364724e-01   1.0107310e-03   1.3696066e-04   2.4690392e-05
   3.6960000e+03   3.2508860e+01   2.5667330e-02   3.0136620e-02   3.6049680e-03   3.0304995e-01   1.0089864e-03   1.3647244e-04   2.4663361e-05
   3.6970000e+03   3.2492700e+01   2.5701730e-02   3.0080820e-02   3.6019530e-03   3.0239829e-01   1.0071717e-03   1.3599657e-04   2.4629412e-05
   3.6980000e+03   3.2476510e+01   2.5736120e-02   3.0025120e-02   3.5989430e-03   3.0172776e-01   1.0053349e-03   1.3551705e-04   2.4594985e-05
   3.6990000e+03   3.2460370e+01   2.5770450e-02   2.9969470e-02   3.5959330e-03   3.0109279e-01   1.0034211e-03   1.3506964e-04   2.4561571e-05
   3.7000000e+03   3.2444270e+01   2.5804730e-02   2.9913890e-02   3.5929270e-03   3.0037287e-01   1.0014701e-03   1.3458735e-04   2.4519247e-05
   3.7010000e+03   3.2428220e+01   2.5838960e-02   2.9858340e-02   3.5899250e-03   2.9969422e-01   9.9946221e-04   1.3410008e-04   2.4479029e-05
   3.7020000e+03   3.2412190e+01   2.5873160e-02   2.9802940e-02   3.5869270e-03   2.9896398e-01   9.9739094e-04   1.3362693e-04   2.4431731e-05
   3.7030000e+03   3.2396190e+01   2.5907330e-02   2.9747540e-02   3.5839320e-03   2.9826306e-01   9.9528468e-04   1.3314343e-04   2.4383137e-05
   3.7040000e+03   3.2380220e+01   2.5941440e-02   2.9692240e-02   3.5809410e-03   2.9752469e-01   9.9310365e-04   1.3265790e-04   2.4330975e-05
   3.7050000e+03   3.2364300e+01   2.5975520e-02   2.9637010e-02   3.5779510e-03   2.9683938e-01   9.9091713e-04   1.3216574e-04   2.4277611e-05
   3.7060000e+03   3.2348380e+01   2.6009580e-02   2.9581850e-02   3.5749630e-03   2.9607927e-01   9.8866137e-04   1.3167966e-04   2.4222806e-05
   3.7070000e+03   3.2332510e+01   2.6043580e-02   2.9526770e-02   3.5719800e-03   2.9537418e-01   9.8637686e-04   1.3117178e-04   2.4162332e-05
   3.7080000e+03   3.2316670e+01   2.6077490e-02   2.9471730e-02   3.5690000e-03   2.9461502e-01   9.8406179e-04   1.3068264e-04   2.4103256e-05
   3.7090000e+03   3.2300840e+01   2.6111420e-02   2.9416790e-02   3.5660210e-03   2.9394889e-01   9.8170461e-04   1.3017513e-04   2.4043282e-05
   3.7100000e+03   3.2285050e+01   2.6145300e-02   2.9361930e-02   3.5630470e-03   2.9316877e-01   9.7928211e-04   1.2970731e-04   2.3975213e-05
   3.7110000e+03   3.2269270e+01   2.6179080e-02   2.9307100e-02   3.5600740e-03   2.9248182e-01   9.7686568e-04   1.2920464e-04   2.3912854e-05
   3.7120000e+03   3.2253500e+01   2.6212930e-02   2.9252380e-02   3.5571060e-03   2.9179280e-01   9.7438660e-04   1.2868988e-04   2.3842151e-05
   3.7130000e+03   3.2237760e+01   2.6246650e-02   2.9197690e-02   3.5541380e-03   2.9107073e-01   9.7192821e-04   1.2818587e-04   2.3776207e-05
   3.7140000e+03   3.2222070e+01   2.6280310e-02   2.9143130e-02   3.5511740e-03   2.9039679e-01   9.6944162e-04   1.2770658e-04   2.3704354e-05
   3.7150000e+03   3.2206380e+01   2.6313980e-02   2.9088630e-02   3.5482090e-03   2.8969855e-01   9.6688144e-04   1.2717342e-04   2.3635713e-05
   3.7160000e+03   3.2190690e+01   2.6347580e-02   2.9034190e-02   3.5452520e-03   2.8903095e-01   9.6435349e-04   1.2665528e-04   2.3565125e-05
   3.7170000e+03   3.2175050e+01   2.6381140e-02   2.8979840e-02   3.5422930e-03   2.8838026e-01   9.6181429e-04   1.2615369e-04   2.3489086e-05
   3.7180000e+03   3.2159370e+01   2.6414660e-02   2.8925520e-02   3.5393360e-03   2.8777197e-01   9.5920048e-04   1.2564184e-04   2.3419341e-05
   3.7190000e+03   3.2143750e+01   2.6448140e-02   2.8871310e-02   3.5363820e-03   2.8715590e-01   9.5665650e-04   1.2511988e-04   2.3345678e-05
   3.7200000e+03   3.2128100e+01   2.6481560e-02   2.8817170e-02   3.5334310e-03   2.8655708e-01   9.5406407e-04   1.2460510e-04   2.3273161e-05
   3.7210000e+03   3.2112520e+01   2.6514970e-02   2.8763090e-02   3.5304820e-03   2.8598171e-01   9.5144793e-04   1.2408251e-04   2.3198142e-05
   3.7220000e+03   3.2096900e+01   2.6548290e-02   2.8709090e-02   3.5275330e-03   2.8540790e-01   9.4885198e-04   1.2356315e-04   2.3125862e-05
   3.7230000e+03   3.2081300e+01   2.6581560e-02   2.8655150e-02   3.5245850e-03   2.8492456e-01   9.4624136e-04   1.2302155e-04   2.3050010e-05
   3.7240000e+03   3.2065700e+01   2.6614790e-02   2.8601330e-02   3.5216400e-03   2.8438347e-01   9.4364607e-04   1.2249951e-04   2.2978335e-05
   3.7250000e+03   3.2050130e+01   2.6648020e-02   2.8547580e-02   3.5186950e-03   2.8392800e-01   9.4102784e-04   1.2197285e-04   2.2903452e-05
   3.7260000e+03   3.2034520e+01   2.6681160e-02   2.8493880e-02   3.5157530e-03   2.8350858e-01   9.3842758e-04   1.2144551e-04   2.2830955e-05
   3.7270000e+03   3.2018940e+01   2.6714220e-02   2.8440280e-02   3.5128140e-03   2.8309826e-01   9.3581663e-04   1.2091857e-04   2.2755322e-05
   3.7280000e+03   3.2003370e+01   2.6747300e-02   2.8386720e-02   3.5098730e-03   2.8269852e-01   9.3321896e-04   1.2038642e-04   2.2681894e-05
   3.7290000e+03   3.1987790e+01   2.6780270e-02   2.8333270e-02   3.5069350e-03   2.8236628e-01   9.3064521e-04   1.1986300e-04   2.2607514e-05
   3.7300000e+03   3.1972210e+01   2.6813240e-02   2.8279900e-02   3.5039970e-03   2.8205766e-01   9.2806468e-04   1.1929985e-04   2.2537913e-05
   3.7310000e+03   3.1956610e+01   2.6846170e-02   2.8226590e-02   3.5010600e-03   2.8175824e-01   9.2552166e-04   1.1876110e-04   2.2462675e-05
   3.7320000e+03   3.1941040e+01   2.6878990e-02   2.8173380e-02   3.4981240e-03   2.8153422e-01   9.2294227e-04   1.1822018e-04   2.2388469e-05
   3.7330000e+03   3.1925440e+01   2.6911800e-02   2.8120210e-02   3.4951910e-03   2.8134987e-01   9.2040247e-04   1.1770665e-04   2.2312391e-05
   3.7340000e+03   3.1909830e+01   2.6944560e-02   2.8067150e-02   3.4922570e-03   2.8120863e-01   9.1786546e-04   1.1716940e-04   2.2238813e-05
   3.7350000e+03   3.1894200e+01   2.6977260e-02   2.8014130e-02   3.4893230e-03   2.8105835e-01   9.1536334e-04   1.1664381e-04   2.2165335e-05
   3.7360000e+03   3.1878590e+01   2.7009920e-02   2.7961250e-02   3.4863920e-03   2.8103691e-01   9.1289302e-04   1.1608443e-04   2.2090637e-05
   3.7370000e+03   3.1862960e+01   2.7042520e-02   2.7908410e-02   3.4834590e-03   2.8099784e-01   9.1042786e-04   1.1554507e-04   2.2019106e-05
   3.7380000e+03   3.1847330e+01   2.7075040e-02   2.7855650e-02   3.4805300e-03   2.8101392e-01   9.0799400e-04   1.1500821e-04   2.1945956e-05
   3.7390000e+03   3.1831690e+01   2.7107540e-02   2.7802980e-02   3.4775990e-03   2.8107867e-01   9.0555649e-04   1.1447305e-04   2.1870968e-05
   3.7400000e+03   3.1815960e+01   2.7139970e-02   2.7750390e-02   3.4746660e-03   2.8121079e-01   9.0316264e-04   1.1391712e-04   2.1794111e-05
   3.7410000e+03   3.1800300e+01   2.7172360e-02   2.7697880e-02   3.4717360e-03   2.8138009e-01   9.0074738e-04   1.1336322e-04   2.1719140e-05
   3.7420000e+03   3.1784610e+01   2.7204690e-02   2.7645450e-02   3.4688070e-03   2.8162407e-01   8.9840303e-04   1.1284704e-04   2.1642316e-05
   3.7430000e+03   3.1768900e+01   2.7237020e-02   2.7593080e-02   3.4658770e-03   2.8187389e-01   8.9607114e-04   1.1230229e-04   2.1561038e-05
   3.7440000e+03   3.1753140e+01   2.7269250e-02   2.7540810e-02   3.4629480e-03   2.8220389e-01   8.9374915e-04   1.1174759e-04   2.1482472e-05
   3.7450000e+03   3.1737370e+01   2.7301430e-02   2.7488650e-02   3.4600180e-03   2.8262014e-01   8.9146784e-04   1.1121203e-04   2.1402840e-05
   3.7460000e+03   3.1721590e+01   2.7333530e-02   2.7436510e-02   3.4570870e-03   2.8305530e-01   8.8923348e-04   1.1066690e-04   2.1323683e-05
   3.7470000e+03   3.1705790e+01   2.7365590e-02   2.7384490e-02   3.4541580e-03   2.8357400e-01   8.8701155e-04   1.1013114e-04   2.1240474e-05
   3.7480000e+03   3.1689930e+01   2.7397600e-02   2.7332540e-02   3.4512270e-03   2.8415236e-01   8.8479686e-04   1.0960813e-04   2.1160320e-05
   3.7490000e+03   3.1674070e+01   2.7429580e-02   2.7280670e-02   3.4482940e-03   2.8479936e-01   8.8263509e-04   1.0906689e-04   2.1072142e-05
   3.7500000e+03   3.1658190e+01   2.7461470e-02   2.7228880e-02   3.4453630e-03   2.8549726e-01   8.8050804e-04   1.0853233e-04   2.0988529e-05
   3.7510000e+03   3.1642280e+01   2.7493320e-02   2.7177210e-02   3.4424280e-03   2.8626858e-01   8.7840114e-04   1.0799399e-04   2.0900490e-05
   3.7520000e+03   3.1626330e+01   2.7525120e-02   2.7125590e-02   3.4394990e-03   2.8707782e-01   8.7635133e-04   1.0747361e-04   2.0809367e-05
   3.7530000e+03   3.1610360e+01   2.7556840e-02   2.7074070e-02   3.4365650e-03   2.8798831e-01   8.7430967e-04   1.0690841e-04   2.0720201e-05
   3.7540000e+03   3.1594370e+01   2.7588540e-02   2.7022630e-02   3.4336330e-03   2.8894019e-01   8.7230143e-04   1.0640383e-04   2.0628702e-05
   3.7550000e+03   3.1578360e+01   2.7620150e-02   2.6971250e-02   3.4306980e-03   2.8999084e-01   8.7033036e-04   1.0588890e-04   2.0536602e-05
   3.7560000e+03   3.1562340e+01   2.7651730e-02   2.6919970e-02   3.4277630e-03   2.9104639e-01   8.6838112e-04   1.0538368e-04   2.0444645e-05
   3.7570000e+03   3.1546300e+01   2.7683210e-02   2.6868770e-02   3.4248330e-03   2.9213260e-01   8.6643210e-04   1.0483284e-04   2.0351518e-05
   3.7580000e+03   3.1530260e+01   2.7714710e-02   2.6817710e-02   3.4218960e-03   2.9334248e-01   8.6453253e-04   1.0434225e-04   2.0259940e-05
   3.7590000e+03   3.1514200e+01   2.7746110e-02   2.6766680e-02   3.4189630e-03   2.9455395e-01   8.6263915e-04   1.0384022e-04   2.0166444e-05
   3.7600000e+03   3.1498130e+01   2.7777470e-02   2.6715750e-02   3.4160270e-03   2.9580403e-01   8.6077151e-04   1.0331332e-04   2.0078100e-05
   3.7610000e+03   3.1482070e+01   2.7808790e-02   2.6664920e-02   3.4130930e-03   2.9707622e-01   8.5893194e-04   1.0282630e-04   1.9985879e-05
   3.7620000e+03   3.1465980e+01   2.7840020e-02   2.6614170e-02   3.4101570e-03   2.9843155e-01   8.5707011e-04   1.0231749e-04   1.9894873e-05
   3.7630000e+03   3.1449940e+01   2.7871210e-02   2.6563510e-02   3.4072270e-03   2.9977634e-01   8.5525548e-04   1.0182509e-04   1.9801243e-05
   3.7640000e+03   3.1433880e+01   2.7902370e-02   2.6512930e-02   3.4042930e-03   3.0115619e-01   8.5345301e-04   1.0134581e-04   1.9713597e-05
   3.7650000e+03   3.1417810e+01   2.7933480e-02   2.6462470e-02   3.4013590e-03   3.0258813e-01   8.5167966e-04   1.0083900e-04   1.9629907e-05
   3.7660000e+03   3.1401730e+01   2.7964520e-02   2.6412080e-02   3.3984250e-03   3.0403512e-01   8.4987870e-04   1.0037680e-04   1.9544027e-05
   3.7670000e+03   3.1385730e+01   2.7995530e-02   2.6361790e-02   3.3954930e-03   3.0546600e-01   8.4813561e-04   9.9912900e-05   1.9464373e-05
   3.7680000e+03   3.1369700e+01   2.8026450e-02   2.6311590e-02   3.3925620e-03   3.0695064e-01   8.4638073e-04   9.9450618e-05   1.9381609e-05
   3.7690000e+03   3.1353680e+01   2.8057360e-02   2.6261470e-02   3.3896290e-03   3.0845130e-01   8.4463387e-04   9.8995298e-05   1.9304100e-05
   3.7700000e+03   3.1337680e+01   2.8088220e-02   2.6211460e-02   3.3866960e-03   3.0995752e-01   8.4288888e-04   9.8559449e-05   1.9230170e-05
   3.7710000e+03   3.1321730e+01   2.8119010e-02   2.6161540e-02   3.3837660e-03   3.1144250e-01   8.4113632e-04   9.8081635e-05   1.9159256e-05
   3.7720000e+03   3.1305790e+01   2.8149750e-02   2.6111710e-02   3.3808370e-03   3.1293701e-01   8.3939977e-04   9.7671143e-05   1.9090391e-05
   3.7730000e+03   3.1289850e+01   2.8180460e-02   2.6061970e-02   3.3779100e-03   3.1445492e-01   8.3768245e-04   9.7248262e-05   1.9023225e-05
   3.7740000e+03   3.1273990e+01   2.8211100e-02   2.6012340e-02   3.3749820e-03   3.1594106e-01   8.3596807e-04   9.6813052e-05   1.8959713e-05
   3.7750000e+03   3.1258130e+01   2.8241700e-02   2.5962800e-02   3.3720530e-03   3.1745355e-01   8.3423860e-04   9.6419489e-05   1.8899640e-05
   3.7760000e+03   3.1242300e+01   2.8272250e-02   2.5913370e-02   3.3691270e-03   3.1892738e-01   8.3252018e-04   9.5997998e-05   1.8842525e-05
   3.7770000e+03   3.1226530e+01   2.8302750e-02   2.5863990e-02   3.3662030e-03   3.2038061e-01   8.3082432e-04   9.5598948e-05   1.8790897e-05
   3.7780000e+03   3.1210750e+01   2.8333200e-02   2.5814740e-02   3.3632800e-03   3.2184006e-01   8.2909898e-04   9.5229223e-05   1.8741419e-05
   3.7790000e+03   3.1195050e+01   2.8363600e-02   2.5765600e-02   3.3603580e-03   3.2329063e-01   8.2737635e-04   9.4835846e-05   1.8694974e-05
   3.7800000e+03   3.1179400e+01   2.8394000e-02   2.5716540e-02   3.3574340e-03   3.2465228e-01   8.2561098e-04   9.4478936e-05   1.8656334e-05
   3.7810000e+03   3.1163790e+01   2.8424280e-02   2.5667580e-02   3.3545130e-03   3.2600142e-01   8.2387700e-04   9.4106474e-05   1.8618530e-05
   3.7820000e+03   3.1148200e+01   2.8454550e-02   2.5618750e-02   3.3515950e-03   3.2735213e-01   8.2214381e-04   9.3745687e-05   1.8579986e-05
   3.7830000e+03   3.1132680e+01   2.8484770e-02   2.5570000e-02   3.3486780e-03   3.2862647e-01   8.2038499e-04   9.3402094e-05   1.8550173e-05
   3.7840000e+03   3.1117240e+01   2.8514950e-02   2.5521340e-02   3.3457610e-03   3.2986425e-01   8.1859828e-04   9.3046239e-05   1.8523489e-05
   3.7850000e+03   3.1101840e+01   2.8545090e-02   2.5472770e-02   3.3428490e-03   3.3106012e-01   8.1683817e-04   9.2734508e-05   1.8498394e-05
   3.7860000e+03   3.1086480e+01   2.8575200e-02   2.5424330e-02   3.3399330e-03   3.3221238e-01   8.1503051e-04   9.2425971e-05   1.8478428e-05
   3.7870000e+03   3.1071180e+01   2.8605220e-02   2.5376000e-02   3.3370240e-03   3.3330056e-01   8.1321824e-04   9.2109609e-05   1.8460340e-05
   3.7880000e+03   3.1055980e+01   2.8635210e-02   2.5327710e-02   3.3341140e-03   3.3433000e-01   8.1139502e-04   9.1798674e-05   1.8446248e-05
   3.7890000e+03   3.1040810e+01   2.8665170e-02   2.5279580e-02   3.3312070e-03   3.3532366e-01   8.0957614e-04   9.1502772e-05   1.8434660e-05
   3.7900000e+03   3.1025750e+01   2.8695090e-02   2.5231550e-02   3.3283030e-03   3.3620688e-01   8.0769521e-04   9.1208433e-05   1.8425976e-05
   3.7910000e+03   3.1010730e+01   2.8724950e-02   2.5183630e-02   3.3253960e-03   3.3706596e-01   8.0581276e-04   9.0935093e-05   1.8422657e-05
   3.7920000e+03   3.0995800e+01   2.8754760e-02   2.5135790e-02   3.3224940e-03   3.3779954e-01   8.0391659e-04   9.0687675e-05   1.8420561e-05
   3.7930000e+03   3.0980900e+01   2.8784550e-02   2.5088080e-02   3.3195930e-03   3.3850544e-01   8.0196173e-04   9.0422758e-05   1.8418886e-05
   3.7940000e+03   3.0966140e+01   2.8814290e-02   2.5040470e-02   3.3166990e-03   3.3910744e-01   8.0002540e-04   9.0181004e-05   1.8422652e-05
   3.7950000e+03   3.0951410e+01   2.8843990e-02   2.4992960e-02   3.3137980e-03   3.3962248e-01   7.9799900e-04   8.9948037e-05   1.8427412e-05
   3.7960000e+03   3.0936810e+01   2.8873660e-02   2.4945540e-02   3.3109070e-03   3.4003999e-01   7.9597640e-04   8.9700133e-05   1.8436975e-05
   3.7970000e+03   3.0922280e+01   2.8903240e-02   2.4898290e-02   3.3080160e-03   3.4039103e-01   7.9390938e-04   8.9456227e-05   1.8443827e-05
   3.7980000e+03   3.0907850e+01   2.8932810e-02   2.4851080e-02   3.3051280e-03   3.4062122e-01   7.9182474e-04   8.9262482e-05   1.8460580e-05
   3.7990000e+03   3.0893510e+01   2.8962340e-02   2.4804000e-02   3.3022390e-03   3.4072395e-01   7.8969919e-04   8.9053579e-05   1.8474407e-05
   3.8000000e+03   3.0879220e+01   2.8991830e-02   2.4757040e-02   3.2993580e-03   3.4075817e-01   7.8754697e-04   8.8857454e-05   1.8490680e-05
   3.8010000e+03   3.0865090e+01   2.9021260e-02   2.4710180e-02   3.2964740e-03   3.4071167e-01   7.8535149e-04   8.8666489e-05   1.8512731e-05
   3.8020000e+03   3.0851010e+01   2.9050700e-02   2.4663430e-02   3.2935930e-03   3.4051129e-01   7.8312710e-04   8.8494558e-05   1.8533445e-05
   3.8030000e+03   3.0837030e+01   2.9080070e-02   2.4616800e-02   3.2907180e-03   3.4026214e-01   7.8086668e-04   8.8310110e-05   1.8560776e-05
   3.8040000e+03   3.0823170e+01   2.9109390e-02   2.4570290e-02   3.2878440e-03   3.3987319e-01   7.7855525e-04   8.8144067e-05   1.8582725e-05
   3.8050000e+03   3.0809340e+01   2.9138650e-02   2.4523880e-02   3.2849770e-03   3.3941822e-01   7.7621718e-04   8.7980475e-05   1.8614865e-05
   3.8060000e+03   3.0795620e+01   2.9167880e-02   2.4477590e-02   3.2821060e-03   3.3886818e-01   7.7387216e-04   8.7833700e-05   1.8643125e-05
   3.8070000e+03   3.0782000e+01   2.9197070e-02   2.4431390e-02   3.2792400e-03   3.3822011e-01   7.7148674e-04   8.7667965e-05   1.8678787e-05
   3.8080000e+03   3.0768460e+01   2.9226180e-02   2.4385300e-02   3.2763800e-03   3.3749088e-01   7.6910222e-04   8.7524777e-05   1.8713311e-05
   3.8090000e+03   3.0754980e+01   2.9255270e-02   2.4339330e-02   3.2735190e-03   3.3668121e-01   7.6670155e-04   8.7427075e-05   1.8750788e-05
   3.8100000e+03   3.0741580e+01   2.9284300e-02   2.4293470e-02   3.2706600e-03   3.3582660e-01   7.6425808e-04   8.7295221e-05   1.8791007e-05
   3.8110000e+03   3.0728250e+01   2.9313260e-02   2.4247720e-02   3.2678110e-03   3.3488469e-01   7.6182206e-04   8.7181341e-05   1.8832159e-05
   3.8120000e+03   3.0714960e+01   2.9342210e-02   2.4202080e-02   3.2649620e-03   3.3391631e-01   7.5932059e-04   8.7070276e-05   1.8877313e-05
   3.8130000e+03   3.0701770e+01   2.9371070e-02   2.4156550e-02   3.2621110e-03   3.3285399e-01   7.5686593e-04   8.6947765e-05   1.8925909e-05
   3.8140000e+03   3.0688610e+01   2.9399890e-02   2.4111150e-02   3.2592680e-03   3.3175319e-01   7.5437617e-04   8.6855439e-05   1.8977131e-05
   3.8150000e+03   3.0675540e+01   2.9428640e-02   2.4065830e-02   3.2564310e-03   3.3058524e-01   7.5188068e-04   8.6766341e-05   1.9025174e-05
   3.8160000e+03   3.0662540e+01   2.9457360e-02   2.4020660e-02   3.2535950e-03   3.2934125e-01   7.4938532e-04   8.6667233e-05   1.9078621e-05
   3.8170000e+03   3.0649580e+01   2.9485980e-02   2.3975580e-02   3.2507610e-03   3.2810103e-01   7.4688759e-04   8.6603256e-05   1.9137158e-05
   3.8180000e+03   3.0636670e+01   2.9514560e-02   2.3930610e-02   3.2479310e-03   3.2682390e-01   7.4437769e-04   8.6524800e-05   1.9196921e-05
   3.8190000e+03   3.0623810e+01   2.9543120e-02   2.3885760e-02   3.2451060e-03   3.2547589e-01   7.4186385e-04   8.6440965e-05   1.9257048e-05
   3.8200000e+03   3.0611020e+01   2.9571530e-02   2.3840990e-02   3.2422870e-03   3.2411155e-01   7.3937552e-04   8.6369226e-05   1.9319243e-05
   3.8210000e+03   3.0598220e+01   2.9599920e-02   2.3796370e-02   3.2394700e-03   3.2276105e-01   7.3689564e-04   8.6289397e-05   1.9385762e-05
   3.8220000e+03   3.0585500e+01   2.9628260e-02   2.3751840e-02   3.2366540e-03   3.2134056e-01   7.3439552e-04   8.6246188e-05   1.9452280e-05
   3.8230000e+03   3.0572830e+01   2.9656540e-02   2.3707460e-02   3.2338430e-03   3.1990415e-01   7.3190197e-04   8.6226384e-05   1.9523920e-05
   3.8240000e+03   3.0560220e+01   2.9684730e-02   2.3663150e-02   3.2310390e-03   3.1847063e-01   7.2942333e-04   8.6149615e-05   1.9596738e-05
   3.8250000e+03   3.0547580e+01   2.9712860e-02   2.3618970e-02   3.2282360e-03   3.1702457e-01   7.2698085e-04   8.6096019e-05   1.9668516e-05
   3.8260000e+03   3.0535010e+01   2.9740900e-02   2.3574890e-02   3.2254380e-03   3.1556352e-01   7.2452519e-04   8.6045226e-05   1.9745144e-05
   3.8270000e+03   3.0522470e+01   2.9768870e-02   2.3530920e-02   3.2226430e-03   3.1406108e-01   7.2209571e-04   8.6015022e-05   1.9819398e-05
   3.8280000e+03   3.0509950e+01   2.9796790e-02   2.3487110e-02   3.2198580e-03   3.1260341e-01   7.1969706e-04   8.6002047e-05   1.9897282e-05
   3.8290000e+03   3.0497450e+01   2.9824610e-02   2.3443360e-02   3.2170710e-03   3.1116448e-01   7.1730148e-04   8.5962281e-05   1.9976731e-05
   3.8300000e+03   3.0484980e+01   2.9852370e-02   2.3399730e-02   3.2142890e-03   3.0968528e-01   7.1492710e-04   8.5928433e-05   2.0056890e-05
   3.8310000e+03   3.0472530e+01   2.9880090e-02   2.3356260e-02   3.2115150e-03   3.0823520e-01   7.1253995e-04   8.5913952e-05   2.0134580e-05
   3.8320000e+03   3.0460100e+01   2.9907660e-02   2.3312850e-02   3.2087430e-03   3.0680031e-01   7.1021963e-04   8.5865868e-05   2.0215696e-05
   3.8330000e+03   3.0447690e+01   2.9935200e-02   2.3269560e-02   3.2059780e-03   3.0540583e-01   7.0790209e-04   8.5833562e-05   2.0294895e-05
   3.8340000e+03   3.0435270e+01   2.9962640e-02   2.3226410e-02   3.2032140e-03   3.0399272e-01   7.0558745e-04   8.5828608e-05   2.0375775e-05
   3.8350000e+03   3.0422890e+01   2.9990030e-02   2.3183360e-02   3.2004580e-03   3.0262007e-01   7.0334971e-04   8.5811048e-05   2.0455324e-05
   3.8360000e+03   3.0410510e+01   3.0017320e-02   2.3140400e-02   3.1977060e-03   3.0125670e-01   7.0107170e-04   8.5780819e-05   2.0531981e-05
   3.8370000e+03   3.0398100e+01   3.0044530e-02   2.3097580e-02   3.1949590e-03   2.9995969e-01   6.9885487e-04   8.5779430e-05   2.0610595e-05
   3.8380000e+03   3.0385720e+01   3.0071640e-02   2.3054860e-02   3.1922140e-03   2.9867502e-01   6.9665841e-04   8.5741967e-05   2.0683555e-05
   3.8390000e+03   3.0373350e+01   3.0098670e-02   2.3012270e-02   3.1894780e-03   2.9744715e-01   6.9449384e-04   8.5715512e-05   2.0758282e-05
   3.8400000e+03   3.0360960e+01   3.0125620e-02   2.2969790e-02   3.1867440e-03   2.9622296e-01   6.9234083e-04   8.5699533e-05   2.0832059e-05
   3.8410000e+03   3.0348580e+01   3.0152480e-02   2.2927390e-02   3.1840190e-03   2.9507792e-01   6.9021712e-04   8.5668851e-05   2.0896135e-05
   3.8420000e+03   3.0336160e+01   3.0179270e-02   2.2885150e-02   3.1812940e-03   2.9390919e-01   6.8811543e-04   8.5645370e-05   2.0966701e-05
   3.8430000e+03   3.0323740e+01   3.0205930e-02   2.2842990e-02   3.1785800e-03   2.9286194e-01   6.8606520e-04   8.5631153e-05   2.1025765e-05
   3.8440000e+03   3.0311340e+01   3.0232530e-02   2.2800970e-02   3.1758660e-03   2.9181604e-01   6.8403044e-04   8.5596431e-05   2.1085781e-05
   3.8450000e+03   3.0298890e+01   3.0259040e-02   2.2759050e-02   3.1731590e-03   2.9085767e-01   6.8201834e-04   8.5572117e-05   2.1139450e-05
   3.8460000e+03   3.0286450e+01   3.0285430e-02   2.2717260e-02   3.1704610e-03   2.8992093e-01   6.8004023e-04   8.5564377e-05   2.1188966e-05
   3.8470000e+03   3.0273970e+01   3.0311750e-02   2.2675570e-02   3.1677630e-03   2.8907126e-01   6.7809306e-04   8.5514561e-05   2.1234989e-05
   3.8480000e+03   3.0261470e+01   3.0337960e-02   2.2634000e-02   3.1650750e-03   2.8827347e-01   6.7614733e-04   8.5479159e-05   2.1273104e-05
   3.8490000e+03   3.0248910e+01   3.0364080e-02   2.2592550e-02   3.1623910e-03   2.8755074e-01   6.7424624e-04   8.5478058e-05   2.1307877e-05
   3.8500000e+03   3.0236350e+01   3.0390090e-02   2.2551190e-02   3.1597110e-03   2.8685772e-01   6.7236466e-04   8.5425607e-05   2.1336824e-05
   3.8510000e+03   3.0223780e+01   3.0416020e-02   2.2509980e-02   3.1570410e-03   2.8622769e-01   6.7053178e-04   8.5358275e-05   2.1355285e-05
   3.8520000e+03   3.0211140e+01   3.0441830e-02   2.2468870e-02   3.1543730e-03   2.8573127e-01   6.6870187e-04   8.5300294e-05   2.1373268e-05
   3.8530000e+03   3.0198510e+01   3.0467540e-02   2.2427880e-02   3.1517140e-03   2.8521853e-01   6.6691660e-04   8.5267641e-05   2.1383276e-05
   3.8540000e+03   3.0185820e+01   3.0493140e-02   2.2387010e-02   3.1490590e-03   2.8479621e-01   6.6514616e-04   8.5217153e-05   2.1386937e-05
   3.8550000e+03   3.0173120e+01   3.0518670e-02   2.2346210e-02   3.1464080e-03   2.8445147e-01   6.6339171e-04   8.5142018e-05   2.1384625e-05
   3.8560000e+03   3.0160390e+01   3.0544060e-02   2.2305540e-02   3.1437630e-03   2.8411156e-01   6.6164556e-04   8.5092410e-05   2.1374917e-05
   3.8570000e+03   3.0147630e+01   3.0569310e-02   2.2264980e-02   3.1411230e-03   2.8384567e-01   6.5996271e-04   8.5030685e-05   2.1360591e-05
   3.8580000e+03   3.0134840e+01   3.0594480e-02   2.2224550e-02   3.1384890e-03   2.8367049e-01   6.5829106e-04   8.4935077e-05   2.1340504e-05
   3.8590000e+03   3.0122000e+01   3.0619520e-02   2.2184250e-02   3.1358570e-03   2.8350899e-01   6.5665082e-04   8.4882144e-05   2.1318655e-05
   3.8600000e+03   3.0109210e+01   3.0644490e-02   2.2144020e-02   3.1332350e-03   2.8337221e-01   6.5503442e-04   8.4796735e-05   2.1288920e-05
   3.8610000e+03   3.0096340e+01   3.0669280e-02   2.2103920e-02   3.1306120e-03   2.8331832e-01   6.5343870e-04   8.4713318e-05   2.1255467e-05
   3.8620000e+03   3.0083480e+01   3.0693970e-02   2.2063900e-02   3.1280010e-03   2.8329609e-01   6.5184772e-04   8.4621090e-05   2.1216693e-05
   3.8630000e+03   3.0070560e+01   3.0718570e-02   2.2024050e-02   3.1253890e-03   2.8332591e-01   6.5027517e-04   8.4541538e-05   2.1173650e-05
   3.8640000e+03   3.0057650e+01   3.0742990e-02   2.1984230e-02   3.1227820e-03   2.8339374e-01   6.4875669e-04   8.4437723e-05   2.1125035e-05
   3.8650000e+03   3.0044710e+01   3.0767340e-02   2.1944590e-02   3.1201830e-03   2.8346873e-01   6.4723669e-04   8.4352217e-05   2.1073279e-05
   3.8660000e+03   3.0031750e+01   3.0791520e-02   2.1905000e-02   3.1175840e-03   2.8360065e-01   6.4573997e-04   8.4241491e-05   2.1020816e-05
   3.8670000e+03   3.0018770e+01   3.0815600e-02   2.1865540e-02   3.1149900e-03   2.8379557e-01   6.4430293e-04   8.4100102e-05   2.0964002e-05
   3.8680000e+03   3.0005750e+01   3.0839520e-02   2.1826210e-02   3.1124000e-03   2.8399097e-01   6.4285766e-04   8.4027858e-05   2.0902098e-05
   3.8690000e+03   2.9992760e+01   3.0863300e-02   2.1786960e-02   3.1098170e-03   2.8423182e-01   6.4142920e-04   8.3897493e-05   2.0836956e-05
   3.8700000e+03   2.9979740e+01   3.0886990e-02   2.1747810e-02   3.1072350e-03   2.8447072e-01   6.4005298e-04   8.3769558e-05   2.0770009e-05
   3.8710000e+03   2.9966690e+01   3.0910480e-02   2.1708820e-02   3.1046590e-03   2.8479285e-01   6.3866882e-04   8.3679346e-05   2.0700740e-05
   3.8720000e+03   2.9953640e+01   3.0933850e-02   2.1669870e-02   3.1020830e-03   2.8508524e-01   6.3734225e-04   8.3553403e-05   2.0631256e-05
   3.8730000e+03   2.9940570e+01   3.0957090e-02   2.1631030e-02   3.0995120e-03   2.8542556e-01   6.3601232e-04   8.3398322e-05   2.0557795e-05
   3.8740000e+03   2.9927520e+01   3.0980200e-02   2.1592330e-02   3.0969470e-03   2.8579128e-01   6.3472620e-04   8.3287241e-05   2.0479480e-05
   3.8750000e+03   2.9914420e+01   3.1003170e-02   2.1553730e-02   3.0943820e-03   2.8615174e-01   6.3344707e-04   8.3153687e-05   2.0404057e-05
   3.8760000e+03   2.9901310e+01   3.1025930e-02   2.1515170e-02   3.0918230e-03   2.8657118e-01   6.3222686e-04   8.3018539e-05   2.0322902e-05
   3.8770000e+03   2.9888230e+01   3.1048570e-02   2.1476770e-02   3.0892660e-03   2.8698768e-01   6.3101812e-04   8.2836600e-05   2.0244659e-05
   3.8780000e+03   2.9875120e+01   3.1071070e-02   2.1438470e-02   3.0867130e-03   2.8741258e-01   6.2982743e-04   8.2706725e-05   2.0162607e-05
   3.8790000e+03   2.9862010e+01   3.1093420e-02   2.1400260e-02   3.0841620e-03   2.8785427e-01   6.2867659e-04   8.2547767e-05   2.0081863e-05
   3.8800000e+03   2.9848860e+01   3.1115600e-02   2.1362140e-02   3.0816120e-03   2.8833601e-01   6.2753803e-04   8.2404372e-05   2.0003246e-05
   3.8810000e+03   2.9835720e+01   3.1137630e-02   2.1324120e-02   3.0790660e-03   2.8881258e-01   6.2643880e-04   8.2257115e-05   1.9920787e-05
   3.8820000e+03   2.9822580e+01   3.1159520e-02   2.1286240e-02   3.0765250e-03   2.8928887e-01   6.2535798e-04   8.2098656e-05   1.9836547e-05
   3.8830000e+03   2.9809450e+01   3.1181230e-02   2.1248420e-02   3.0739810e-03   2.8976662e-01   6.2429933e-04   8.1952029e-05   1.9756130e-05
   3.8840000e+03   2.9796280e+01   3.1202760e-02   2.1210710e-02   3.0714470e-03   2.9026321e-01   6.2328632e-04   8.1783881e-05   1.9672789e-05
   3.8850000e+03   2.9783170e+01   3.1224160e-02   2.1173090e-02   3.0689110e-03   2.9074556e-01   6.2227053e-04   8.1626704e-05   1.9594041e-05
   3.8860000e+03   2.9770000e+01   3.1245350e-02   2.1135580e-02   3.0663780e-03   2.9123105e-01   6.2133874e-04   8.1443775e-05   1.9512754e-05
   3.8870000e+03   2.9756850e+01   3.1266390e-02   2.1098170e-02   3.0638480e-03   2.9174018e-01   6.2041315e-04   8.1278206e-05   1.9434577e-05
   3.8880000e+03   2.9743720e+01   3.1287250e-02   2.1060820e-02   3.0613170e-03   2.9223639e-01   6.1949923e-04   8.1113101e-05   1.9357704e-05
   3.8890000e+03   2.9730580e+01   3.1307960e-02   2.1023590e-02   3.0587890e-03   2.9273917e-01   6.1863599e-04   8.0920282e-05   1.9285454e-05
   3.8900000e+03   2.9717400e+01   3.1328470e-02   2.0986480e-02   3.0562660e-03   2.9325000e-01   6.1779136e-04   8.0758870e-05   1.9210479e-05
   3.8910000e+03   2.9704250e+01   3.1348810e-02   2.0949430e-02   3.0537420e-03   2.9372134e-01   6.1697268e-04   8.0566357e-05   1.9137444e-05
   3.8920000e+03   2.9691110e+01   3.1369000e-02   2.0912520e-02   3.0512200e-03   2.9419878e-01   6.1620483e-04   8.0406796e-05   1.9066917e-05
   3.8930000e+03   2.9677990e+01   3.1388980e-02   2.0875670e-02   3.0486990e-03   2.9463601e-01   6.1544085e-04   8.0218286e-05   1.9000630e-05
   3.8940000e+03   2.9664860e+01   3.1408780e-02   2.0838910e-02   3.0461800e-03   2.9510535e-01   6.1472388e-04   8.0021934e-05   1.8937545e-05
   3.8950000e+03   2.9651750e+01   3.1428420e-02   2.0802260e-02   3.0436620e-03   2.9552040e-01   6.1400995e-04   7.9835333e-05   1.8872042e-05
   3.8960000e+03   2.9638590e+01   3.1447820e-02   2.0765690e-02   3.0411450e-03   2.9597208e-01   6.1336321e-04   7.9667440e-05   1.8815042e-05
   3.8970000e+03   2.9625480e+01   3.1467080e-02   2.0729210e-02   3.0386320e-03   2.9637549e-01   6.1272606e-04   7.9462492e-05   1.8757408e-05
   3.8980000e+03   2.9612400e+01   3.1486140e-02   2.0692850e-02   3.0361160e-03   2.9673837e-01   6.1214005e-04   7.9287455e-05   1.8707157e-05
   3.8990000e+03   2.9599310e+01   3.1504970e-02   2.0656550e-02   3.0336040e-03   2.9708962e-01   6.1158970e-04   7.9084066e-05   1.8655964e-05
   3.9000000e+03   2.9586210e+01   3.1523630e-02   2.0620370e-02   3.0310900e-03   2.9744872e-01   6.1105150e-04   7.8884896e-05   1.8613100e-05
   3.9010000e+03   2.9573160e+01   3.1542100e-02   2.0584200e-02   3.0285800e-03   2.9774875e-01   6.1054771e-04   7.8713390e-05   1.8569727e-05
   3.9020000e+03   2.9560110e+01   3.1560370e-02   2.0548220e-02   3.0260670e-03   2.9804138e-01   6.1006044e-04   7.8499608e-05   1.8533942e-05
   3.9030000e+03   2.9547070e+01   3.1578460e-02   2.0512300e-02   3.0235600e-03   2.9829416e-01   6.0965284e-04   7.8323233e-05   1.8498480e-05
   3.9040000e+03   2.9534020e+01   3.1596360e-02   2.0476460e-02   3.0210480e-03   2.9853006e-01   6.0924494e-04   7.8130165e-05   1.8471243e-05
   3.9050000e+03   2.9520980e+01   3.1614050e-02   2.0440700e-02   3.0185400e-03   2.9877719e-01   6.0886943e-04   7.7946292e-05   1.8448779e-05
   3.9060000e+03   2.9507970e+01   3.1631560e-02   2.0405040e-02   3.0160340e-03   2.9897291e-01   6.0854555e-04   7.7775520e-05   1.8424583e-05
   3.9070000e+03   2.9494970e+01   3.1648890e-02   2.0369470e-02   3.0135290e-03   2.9914360e-01   6.0819599e-04   7.7563365e-05   1.8409875e-05
   3.9080000e+03   2.9481960e+01   3.1666030e-02   2.0333960e-02   3.0110250e-03   2.9928553e-01   6.0792361e-04   7.7375523e-05   1.8394287e-05
   3.9090000e+03   2.9468960e+01   3.1683000e-02   2.0298580e-02   3.0085180e-03   2.9939894e-01   6.0763809e-04   7.7167434e-05   1.8385732e-05
   3.9100000e+03   2.9456020e+01   3.1699810e-02   2.0263260e-02   3.0060160e-03   2.9949687e-01   6.0740295e-04   7.6972018e-05   1.8382868e-05
   3.9110000e+03   2.9443030e+01   3.1716410e-02   2.0228020e-02   3.0035180e-03   2.9962156e-01   6.0716223e-04   7.6787699e-05   1.8381850e-05
   3.9120000e+03   2.9430100e+01   3.1732840e-02   2.0192880e-02   3.0010150e-03   2.9965621e-01   6.0698843e-04   7.6613674e-05   1.8385840e-05
   3.9130000e+03   2.9417130e+01   3.1749120e-02   2.0157790e-02   2.9985180e-03   2.9973192e-01   6.0678300e-04   7.6423287e-05   1.8389581e-05
   3.9140000e+03   2.9404190e+01   3.1765210e-02   2.0122840e-02   2.9960220e-03   2.9975764e-01   6.0664742e-04   7.6233766e-05   1.8403447e-05
   3.9150000e+03   2.9391250e+01   3.1781130e-02   2.0087930e-02   2.9935280e-03   2.9977364e-01   6.0653065e-04   7.6030258e-05   1.8415899e-05
   3.9160000e+03   2.9378350e+01   3.1796900e-02   2.0053130e-02   2.9910330e-03   2.9976839e-01   6.0641312e-04   7.5857220e-05   1.8437766e-05
   3.9170000e+03   2.9365440e+01   3.1812480e-02   2.0018360e-02   2.9885430e-03   2.9974943e-01   6.0630884e-04   7.5659518e-05   1.8459193e-05
   3.9180000e+03   2.9352520e+01   3.1827910e-02   1.9983730e-02   2.9860510e-03   2.9971945e-01   6.0623422e-04   7.5462000e-05   1.8487087e-05
   3.9190000e+03   2.9339650e+01   3.1843190e-02   1.9949140e-02   2.9835650e-03   2.9965805e-01   6.0615285e-04   7.5290433e-05   1.8516820e-05
   3.9200000e+03   2.9326760e+01   3.1858290e-02   1.9914670e-02   2.9810800e-03   2.9958633e-01   6.0612354e-04   7.5103944e-05   1.8548673e-05
   3.9210000e+03   2.9313870e+01   3.1873230e-02   1.9880220e-02   2.9785960e-03   2.9949297e-01   6.0609611e-04   7.4934947e-05   1.8583677e-05
   3.9220000e+03   2.9301010e+01   3.1888040e-02   1.9845900e-02   2.9761140e-03   2.9942320e-01   6.0605999e-04   7.4760046e-05   1.8622084e-05
   3.9230000e+03   2.9288150e+01   3.1902670e-02   1.9811650e-02   2.9736320e-03   2.9930961e-01   6.0607531e-04   7.4567915e-05   1.8667818e-05
   3.9240000e+03   2.9275280e+01   3.1917190e-02   1.9777470e-02   2.9711580e-03   2.9917393e-01   6.0606437e-04   7.4374055e-05   1.8709212e-05
   3.9250000e+03   2.9262470e+01   3.1931520e-02   1.9743370e-02   2.9686840e-03   2.9901256e-01   6.0609092e-04   7.4231321e-05   1.8759853e-05
   3.9260000e+03   2.9249620e+01   3.1945740e-02   1.9709340e-02   2.9662080e-03   2.9889061e-01   6.0607014e-04   7.4029712e-05   1.8808350e-05
   3.9270000e+03   2.9236780e+01   3.1959780e-02   1.9675380e-02   2.9637380e-03   2.9871297e-01   6.0611799e-04   7.3853666e-05   1.8862312e-05
   3.9280000e+03   2.9223950e+01   3.1973690e-02   1.9641510e-02   2.9612700e-03   2.9853974e-01   6.0614292e-04   7.3667035e-05   1.8913384e-05
   3.9290000e+03   2.9211130e+01   3.1987470e-02   1.9607690e-02   2.9588050e-03   2.9836092e-01   6.0615799e-04   7.3517911e-05   1.8973175e-05
   3.9300000e+03   2.9198340e+01   3.2001080e-02   1.9574000e-02   2.9563430e-03   2.9816327e-01   6.0621162e-04   7.3353058e-05   1.9029788e-05
   3.9310000e+03   2.9185550e+01   3.2014590e-02   1.9540330e-02   2.9538830e-03   2.9796413e-01   6.0623755e-04   7.3177699e-05   1.9088453e-05
   3.9320000e+03   2.9172750e+01   3.2027970e-02   1.9506730e-02   2.9514270e-03   2.9775591e-01   6.0627144e-04   7.2999712e-05   1.9148926e-05
   3.9330000e+03   2.9159970e+01   3.2041170e-02   1.9473230e-02   2.9489730e-03   2.9752664e-01   6.0629401e-04   7.2828795e-05   1.9213202e-05
   3.9340000e+03   2.9147170e+01   3.2054280e-02   1.9439830e-02   2.9465200e-03   2.9732985e-01   6.0630657e-04   7.2682614e-05   1.9274478e-05
   3.9350000e+03   2.9134420e+01   3.2067240e-02   1.9406420e-02   2.9440690e-03   2.9708347e-01   6.0635706e-04   7.2517658e-05   1.9339525e-05
   3.9360000e+03   2.9121620e+01   3.2080090e-02   1.9373170e-02   2.9416260e-03   2.9686499e-01   6.0635803e-04   7.2339755e-05   1.9401992e-05
   3.9370000e+03   2.9108860e+01   3.2092810e-02   1.9339920e-02   2.9391830e-03   2.9660652e-01   6.0638992e-04   7.2191655e-05   1.9463988e-05
   3.9380000e+03   2.9096090e+01   3.2105390e-02   1.9306790e-02   2.9367440e-03   2.9636775e-01   6.0639465e-04   7.2033564e-05   1.9532200e-05
   3.9390000e+03   2.9083340e+01   3.2117870e-02   1.9273690e-02   2.9343060e-03   2.9612774e-01   6.0640746e-04   7.1880401e-05   1.9595230e-05
   3.9400000e+03   2.9070620e+01   3.2130240e-02   1.9240670e-02   2.9318750e-03   2.9585780e-01   6.0637660e-04   7.1714791e-05   1.9660417e-05
   3.9410000e+03   2.9057850e+01   3.2142430e-02   1.9207730e-02   2.9294470e-03   2.9559489e-01   6.0635961e-04   7.1552483e-05   1.9720217e-05
   3.9420000e+03   2.9045130e+01   3.2154590e-02   1.9174850e-02   2.9270170e-03   2.9532520e-01   6.0629587e-04   7.1420060e-05   1.9784167e-05
   3.9430000e+03   2.9032370e+01   3.2166560e-02   1.9142040e-02   2.9245980e-03   2.9508216e-01   6.0624129e-04   7.1254009e-05   1.9845561e-05
   3.9440000e+03   2.9019650e+01   3.2178480e-02   1.9109290e-02   2.9221770e-03   2.9480734e-01   6.0619236e-04   7.1102812e-05   1.9903785e-05
   3.9450000e+03   2.9006960e+01   3.2190250e-02   1.9076630e-02   2.9197610e-03   2.9454593e-01   6.0606806e-04   7.0937031e-05   1.9963133e-05
   3.9460000e+03   2.8994220e+01   3.2201950e-02   1.9044020e-02   2.9173500e-03   2.9425566e-01   6.0597769e-04   7.0785416e-05   2.0021145e-05
   3.9470000e+03   2.8981500e+01   3.2213510e-02   1.9011450e-02   2.9149390e-03   2.9401069e-01   6.0584530e-04   7.0667441e-05   2.0077382e-05
   3.9480000e+03   2.8968790e+01   3.2224980e-02   1.8978990e-02   2.9125340e-03   2.9375187e-01   6.0571279e-04   7.0511724e-05   2.0129988e-05
   3.9490000e+03   2.8956070e+01   3.2236360e-02   1.8946550e-02   2.9101360e-03   2.9348379e-01   6.0553615e-04   7.0357141e-05   2.0182032e-05
   3.9500000e+03   2.8943410e+01   3.2247610e-02   1.8914190e-02   2.9077390e-03   2.9321309e-01   6.0534222e-04   7.0217653e-05   2.0231513e-05
   3.9510000e+03   2.8930700e+01   3.2258820e-02   1.8881900e-02   2.9053440e-03   2.9294962e-01   6.0512693e-04   7.0058119e-05   2.0279877e-05
   3.9520000e+03   2.8917970e+01   3.2269880e-02   1.8849670e-02   2.9029560e-03   2.9270060e-01   6.0489986e-04   6.9924706e-05   2.0322882e-05
   3.9530000e+03   2.8905310e+01   3.2280880e-02   1.8817500e-02   2.9005690e-03   2.9242508e-01   6.0461575e-04   6.9755940e-05   2.0369720e-05
   3.9540000e+03   2.8892620e+01   3.2291770e-02   1.8785380e-02   2.8981910e-03   2.9220208e-01   6.0436134e-04   6.9614698e-05   2.0406810e-05
   3.9550000e+03   2.8879960e+01   3.2302550e-02   1.8753320e-02   2.8958130e-03   2.9194368e-01   6.0403181e-04   6.9484368e-05   2.0447676e-05
   3.9560000e+03   2.8867310e+01   3.2313230e-02   1.8721360e-02   2.8934390e-03   2.9167990e-01   6.0372703e-04   6.9348383e-05   2.0481398e-05
   3.9570000e+03   2.8854670e+01   3.2323850e-02   1.8689430e-02   2.8910720e-03   2.9144321e-01   6.0336892e-04   6.9192422e-05   2.0518011e-05
   3.9580000e+03   2.8841990e+01   3.2334370e-02   1.8657540e-02   2.8887030e-03   2.9120911e-01   6.0303572e-04   6.9067667e-05   2.0549674e-05
   3.9590000e+03   2.8829360e+01   3.2344780e-02   1.8625760e-02   2.8863460e-03   2.9097879e-01   6.0264818e-04   6.8924019e-05   2.0581569e-05
   3.9600000e+03   2.8816750e+01   3.2355110e-02   1.8593990e-02   2.8839870e-03   2.9076151e-01   6.0223773e-04   6.8797036e-05   2.0609140e-05
   3.9610000e+03   2.8804180e+01   3.2365350e-02   1.8562330e-02   2.8816310e-03   2.9049825e-01   6.0183484e-04   6.8641436e-05   2.0637372e-05
   3.9620000e+03   2.8791590e+01   3.2375510e-02   1.8530710e-02   2.8792820e-03   2.9030161e-01   6.0137411e-04   6.8523856e-05   2.0662791e-05
   3.9630000e+03   2.8779000e+01   3.2385570e-02   1.8499100e-02   2.8769370e-03   2.9008842e-01   6.0091198e-04   6.8404759e-05   2.0688246e-05
   3.9640000e+03   2.8766450e+01   3.2395520e-02   1.8467610e-02   2.8745950e-03   2.8986631e-01   6.0046843e-04   6.8250917e-05   2.0707403e-05
   3.9650000e+03   2.8753900e+01   3.2405380e-02   1.8436160e-02   2.8722560e-03   2.8967930e-01   5.9998411e-04   6.8108821e-05   2.0728665e-05
   3.9660000e+03   2.8741390e+01   3.2415210e-02   1.8404760e-02   2.8699240e-03   2.8947865e-01   5.9949730e-04   6.7967430e-05   2.0747510e-05
   3.9670000e+03   2.8728900e+01   3.2424900e-02   1.8373420e-02   2.8675920e-03   2.8927668e-01   5.9899338e-04   6.7875176e-05   2.0763782e-05
   3.9680000e+03   2.8716430e+01   3.2434490e-02   1.8342120e-02   2.8652660e-03   2.8909818e-01   5.9847059e-04   6.7719746e-05   2.0778328e-05
   3.9690000e+03   2.8703970e+01   3.2444020e-02   1.8310920e-02   2.8629430e-03   2.8894123e-01   5.9795068e-04   6.7593340e-05   2.0791848e-05
   3.9700000e+03   2.8691550e+01   3.2453460e-02   1.8279760e-02   2.8606240e-03   2.8872076e-01   5.9740871e-04   6.7471265e-05   2.0805267e-05
   3.9710000e+03   2.8679130e+01   3.2462810e-02   1.8248640e-02   2.8583090e-03   2.8857247e-01   5.9685981e-04   6.7332264e-05   2.0817263e-05
   3.9720000e+03   2.8666780e+01   3.2472100e-02   1.8217580e-02   2.8559990e-03   2.8840505e-01   5.9629555e-04   6.7212760e-05   2.0825533e-05
   3.9730000e+03   2.8654400e+01   3.2481280e-02   1.8186580e-02   2.8536930e-03   2.8829379e-01   5.9574430e-04   6.7107373e-05   2.0831507e-05
   3.9740000e+03   2.8642070e+01   3.2490420e-02   1.8155620e-02   2.8513870e-03   2.8814835e-01   5.9512587e-04   6.6968779e-05   2.0843133e-05
   3.9750000e+03   2.8629790e+01   3.2499440e-02   1.8124730e-02   2.8490870e-03   2.8796045e-01   5.9457384e-04   6.6855267e-05   2.0847206e-05
   3.9760000e+03   2.8617510e+01   3.2508360e-02   1.8093880e-02   2.8467940e-03   2.8784547e-01   5.9397458e-04   6.6720192e-05   2.0848345e-05
   3.9770000e+03   2.8605280e+01   3.2517200e-02   1.8063120e-02   2.8445010e-03   2.8775985e-01   5.9335996e-04   6.6599213e-05   2.0850630e-05
   3.9780000e+03   2.8593080e+01   3.2525980e-02   1.8032370e-02   2.8422120e-03   2.8762487e-01   5.9275286e-04   6.6479588e-05   2.0853414e-05
   3.9790000e+03   2.8580920e+01   3.2534670e-02   1.8001680e-02   2.8399300e-03   2.8751362e-01   5.9218223e-04   6.6350296e-05   2.0851830e-05
   3.9800000e+03   2.8568780e+01   3.2543320e-02   1.7971070e-02   2.8376490e-03   2.8742047e-01   5.9152209e-04   6.6230407e-05   2.0849439e-05
   3.9810000e+03   2.8556650e+01   3.2551840e-02   1.7940510e-02   2.8353700e-03   2.8733682e-01   5.9090889e-04   6.6121747e-05   2.0847166e-05
   3.9820000e+03   2.8544610e+01   3.2560300e-02   1.7909970e-02   2.8330980e-03   2.8725486e-01   5.9027219e-04   6.5973784e-05   2.0840034e-05
   3.9830000e+03   2.8532570e+01   3.2568660e-02   1.7879540e-02   2.8308280e-03   2.8721711e-01   5.8962632e-04   6.5854793e-05   2.0833617e-05
   3.9840000e+03   2.8520570e+01   3.2576960e-02   1.7849090e-02   2.8285630e-03   2.8715339e-01   5.8900666e-04   6.5741488e-05   2.0825591e-05
   3.9850000e+03   2.8508610e+01   3.2585220e-02   1.7818740e-02   2.8263010e-03   2.8710623e-01   5.8837034e-04   6.5587129e-05   2.0810039e-05
   3.9860000e+03   2.8496720e+01   3.2593360e-02   1.7788430e-02   2.8240450e-03   2.8704212e-01   5.8774801e-04   6.5487981e-05   2.0795307e-05
   3.9870000e+03   2.8484830e+01   3.2601430e-02   1.7758170e-02   2.8217890e-03   2.8703235e-01   5.8709140e-04   6.5332416e-05   2.0780519e-05
   3.9880000e+03   2.8473000e+01   3.2609450e-02   1.7727950e-02   2.8195370e-03   2.8700545e-01   5.8643469e-04   6.5222955e-05   2.0761825e-05
   3.9890000e+03   2.8461220e+01   3.2617370e-02   1.7697790e-02   2.8172940e-03   2.8700836e-01   5.8576858e-04   6.5072309e-05   2.0738860e-05
   3.9900000e+03   2.8449500e+01   3.2625200e-02   1.7667690e-02   2.8150490e-03   2.8700263e-01   5.8512656e-04   6.4943453e-05   2.0713208e-05
   3.9910000e+03   2.8437780e+01   3.2632950e-02   1.7637610e-02   2.8128090e-03   2.8701603e-01   5.8445641e-04   6.4809575e-05   2.0685593e-05
   3.9920000e+03   2.8426130e+01   3.2640680e-02   1.7607600e-02   2.8105750e-03   2.8704596e-01   5.8379406e-04   6.4669467e-05   2.0655217e-05
   3.9930000e+03   2.8414520e+01   3.2648290e-02   1.7577620e-02   2.8083410e-03   2.8706915e-01   5.8309420e-04   6.4541921e-05   2.0624122e-05
   3.9940000e+03   2.8402960e+01   3.2655890e-02   1.7547720e-02   2.8061140e-03   2.8714247e-01   5.8242368e-04   6.4392439e-05   2.0587641e-05
   3.9950000e+03   2.8391470e+01   3.2663360e-02   1.7517840e-02   2.8038900e-03   2.8718307e-01   5.8176196e-04   6.4261500e-05   2.0545776e-05
   3.9960000e+03   2.8380020e+01   3.2670770e-02   1.7488000e-02   2.8016670e-03   2.8727047e-01   5.8107997e-04   6.4085082e-05   2.0505301e-05
   3.9970000e+03   2.8368600e+01   3.2678110e-02   1.7458250e-02   2.7994510e-03   2.8734433e-01   5.8040620e-04   6.3940741e-05   2.0454385e-05
   3.9980000e+03   2.8357250e+01   3.2685380e-02   1.7428510e-02   2.7972360e-03   2.8741466e-01   5.7968662e-04   6.3786805e-05   2.0405765e-05
   3.9990000e+03   2.8345920e+01   3.2692600e-02   1.7398830e-02   2.7950260e-03   2.8753857e-01   5.7901994e-04   6.3633378e-05   2.0347638e-05
   4.0000000e+03   2.8334690e+01   3.2699710e-02   1.7369200e-02   2.7928220e-03   2.8767384e-01   5.7831673e-04   6.3456757e-05   2.0287857e-05
   4.0010000e+03   2.8323520e+01   3.2706820e-02   1.7339620e-02   2.7906190e-03   2.8778674e-01   5.7761467e-04   6.3269895e-05   2.0221425e-05
   4.0020000e+03   2.8312350e+01   3.2713830e-02   1.7310070e-02   2.7884200e-03   2.8795039e-01   5.7687920e-04   6.3123689e-05   2.0156907e-05
   4.0030000e+03   2.8301260e+01   3.2720760e-02   1.7280570e-02   2.7862230e-03   2.8810838e-01   5.7617025e-04   6.2920321e-05   2.0081294e-05
   4.0040000e+03   2.8290220e+01   3.2727620e-02   1.7251110e-02   2.7840330e-03   2.8828092e-01   5.7546663e-04   6.2730862e-05   2.0003431e-05
   4.0050000e+03   2.8279230e+01   3.2734450e-02   1.7221700e-02   2.7818410e-03   2.8842198e-01   5.7473686e-04   6.2563443e-05   1.9924176e-05
   4.0060000e+03   2.8268250e+01   3.2741170e-02   1.7192360e-02   2.7796560e-03   2.8864043e-01   5.7403974e-04   6.2353138e-05   1.9837474e-05
   4.0070000e+03   2.8257320e+01   3.2747870e-02   1.7163020e-02   2.7774720e-03   2.8880965e-01   5.7330508e-04   6.2169532e-05   1.9750939e-05
   4.0080000e+03   2.8246440e+01   3.2754460e-02   1.7133780e-02   2.7752880e-03   2.8902248e-01   5.7256904e-04   6.1989135e-05   1.9658612e-05
   4.0090000e+03   2.8235550e+01   3.2761030e-02   1.7104560e-02   2.7731110e-03   2.8921259e-01   5.7181972e-04   6.1760455e-05   1.9563580e-05
   4.0100000e+03   2.8224700e+01   3.2767530e-02   1.7075370e-02   2.7709330e-03   2.8945200e-01   5.7110819e-04   6.1555613e-05   1.9468395e-05
   4.0110000e+03   2.8213870e+01   3.2773960e-02   1.7046220e-02   2.7687570e-03   2.8968192e-01   5.7037086e-04   6.1350211e-05   1.9367484e-05
   4.0120000e+03   2.8203060e+01   3.2780330e-02   1.7017140e-02   2.7665860e-03   2.8992424e-01   5.6962300e-04   6.1160067e-05   1.9262209e-05
   4.0130000e+03   2.8192260e+01   3.2786650e-02   1.6988090e-02   2.7644140e-03   2.9011947e-01   5.6890802e-04   6.0922819e-05   1.9158154e-05
   4.0140000e+03   2.8181470e+01   3.2792890e-02   1.6959110e-02   2.7622430e-03   2.9036618e-01   5.6818591e-04   6.0674220e-05   1.9047621e-05
   4.0150000e+03   2.8170700e+01   3.2799110e-02   1.6930150e-02   2.7600740e-03   2.9058814e-01   5.6739013e-04   6.0469428e-05   1.8938533e-05
   4.0160000e+03   2.8159910e+01   3.2805220e-02   1.6901210e-02   2.7579090e-03   2.9082221e-01   5.6667345e-04   6.0258507e-05   1.8826944e-05
   4.0170000e+03   2.8149140e+01   3.2811290e-02   1.6872330e-02   2.7557420e-03   2.9110171e-01   5.6593027e-04   6.0011296e-05   1.8712988e-05
   4.0180000e+03   2.8138360e+01   3.2817290e-02   1.6843520e-02   2.7535790e-03   2.9130857e-01   5.6519477e-04   5.9764311e-05   1.8595450e-05
   4.0190000e+03   2.8127580e+01   3.2823270e-02   1.6814710e-02   2.7514160e-03   2.9157723e-01   5.6448025e-04   5.9535171e-05   1.8478069e-05
   4.0200000e+03   2.8116770e+01   3.2829150e-02   1.6785960e-02   2.7492520e-03   2.9180709e-01   5.6372804e-04   5.9301812e-05   1.8359300e-05
   4.0210000e+03   2.8105960e+01   3.2835030e-02   1.6757280e-02   2.7470900e-03   2.9205634e-01   5.6298878e-04   5.9047002e-05   1.8237164e-05
   4.0220000e+03   2.8095120e+01   3.2840840e-02   1.6728590e-02   2.7449260e-03   2.9226678e-01   5.6225846e-04   5.8799253e-05   1.8119878e-05
   4.0230000e+03   2.8084260e+01   3.2846580e-02   1.6700000e-02   2.7427640e-03   2.9250225e-01   5.6150548e-04   5.8547037e-05   1.7997494e-05
   4.0240000e+03   2.8073380e+01   3.2852250e-02   1.6671430e-02   2.7406020e-03   2.9275480e-01   5.6078795e-04   5.8282588e-05   1.7876180e-05
   4.0250000e+03   2.8062490e+01   3.2857890e-02   1.6642910e-02   2.7384390e-03   2.9295821e-01   5.6006931e-04   5.8028048e-05   1.7754863e-05
   4.0260000e+03   2.8051540e+01   3.2863480e-02   1.6614400e-02   2.7362760e-03   2.9319446e-01   5.5934423e-04   5.7758655e-05   1.7631897e-05
   4.0270000e+03   2.8040580e+01   3.2869050e-02   1.6585950e-02   2.7341150e-03   2.9339600e-01   5.5860796e-04   5.7513346e-05   1.7505952e-05
   4.0280000e+03   2.8029540e+01   3.2874510e-02   1.6557550e-02   2.7319500e-03   2.9362726e-01   5.5790401e-04   5.7242685e-05   1.7384674e-05
   4.0290000e+03   2.8018510e+01   3.2879950e-02   1.6529180e-02   2.7297860e-03   2.9379909e-01   5.5719386e-04   5.7006545e-05   1.7262274e-05
   4.0300000e+03   2.8007400e+01   3.2885330e-02   1.6500860e-02   2.7276200e-03   2.9399520e-01   5.5646195e-04   5.6740446e-05   1.7141049e-05
   4.0310000e+03   2.7996210e+01   3.2890660e-02   1.6472590e-02   2.7254540e-03   2.9419462e-01   5.5577496e-04   5.6442940e-05   1.7018112e-05
   4.0320000e+03   2.7985050e+01   3.2895960e-02   1.6444370e-02   2.7232860e-03   2.9436000e-01   5.5506713e-04   5.6181473e-05   1.6895343e-05
   4.0330000e+03   2.7973770e+01   3.2901200e-02   1.6416160e-02   2.7211180e-03   2.9451991e-01   5.5438836e-04   5.5914284e-05   1.6778461e-05
   4.0340000e+03   2.7962480e+01   3.2906380e-02   1.6388010e-02   2.7189440e-03   2.9467027e-01   5.5366910e-04   5.5609620e-05   1.6658548e-05
   4.0350000e+03   2.7951060e+01   3.2911560e-02   1.6359870e-02   2.7167720e-03   2.9481179e-01   5.5298193e-04   5.5353150e-05   1.6538539e-05
   4.0360000e+03   2.7939620e+01   3.2916670e-02   1.6331810e-02   2.7145990e-03   2.9492758e-01   5.5228420e-04   5.5081081e-05   1.6419039e-05
   4.0370000e+03   2.7928080e+01   3.2921710e-02   1.6303780e-02   2.7124220e-03   2.9504778e-01   5.5160096e-04   5.4823288e-05   1.6303184e-05
   4.0380000e+03   2.7916490e+01   3.2926710e-02   1.6275770e-02   2.7102430e-03   2.9515110e-01   5.5093714e-04   5.4519743e-05   1.6186779e-05
   4.0390000e+03   2.7904840e+01   3.2931690e-02   1.6247820e-02   2.7080630e-03   2.9521684e-01   5.5027356e-04   5.4248130e-05   1.6074891e-05
   4.0400000e+03   2.7893070e+01   3.2936610e-02   1.6219910e-02   2.7058800e-03   2.9531370e-01   5.4962236e-04   5.3969569e-05   1.5963403e-05
   4.0410000e+03   2.7881230e+01   3.2941500e-02   1.6192030e-02   2.7036920e-03   2.9533492e-01   5.4895458e-04   5.3677081e-05   1.5851624e-05
   4.0420000e+03   2.7869320e+01   3.2946350e-02   1.6164180e-02   2.7015030e-03   2.9535513e-01   5.4829349e-04   5.3402305e-05   1.5739488e-05
   4.0430000e+03   2.7857300e+01   3.2951110e-02   1.6136400e-02   2.6993120e-03   2.9540015e-01   5.4767855e-04   5.3117396e-05   1.5633087e-05
   4.0440000e+03   2.7845190e+01   3.2955870e-02   1.6108610e-02   2.6971190e-03   2.9538400e-01   5.4704486e-04   5.2857995e-05   1.5524900e-05
   4.0450000e+03   2.7832980e+01   3.2960620e-02   1.6080910e-02   2.6949210e-03   2.9536130e-01   5.4640129e-04   5.2556477e-05   1.5417728e-05
   4.0460000e+03   2.7820660e+01   3.2965290e-02   1.6053200e-02   2.6927180e-03   2.9533604e-01   5.4578139e-04   5.2282672e-05   1.5314800e-05
   4.0470000e+03   2.7808250e+01   3.2969930e-02   1.6025590e-02   2.6905130e-03   2.9527735e-01   5.4517299e-04   5.2009197e-05   1.5214590e-05
   4.0480000e+03   2.7795720e+01   3.2974560e-02   1.5997990e-02   2.6883010e-03   2.9519197e-01   5.4456914e-04   5.1711904e-05   1.5114698e-05
   4.0490000e+03   2.7783100e+01   3.2979090e-02   1.5970440e-02   2.6860900e-03   2.9506255e-01   5.4395860e-04   5.1419715e-05   1.5016907e-05
   4.0500000e+03   2.7770350e+01   3.2983630e-02   1.5942920e-02   2.6838740e-03   2.9491466e-01   5.4337497e-04   5.1131460e-05   1.4918826e-05
   4.0510000e+03   2.7757480e+01   3.2988140e-02   1.5915420e-02   2.6816500e-03   2.9477341e-01   5.4279545e-04   5.0853882e-05   1.4826500e-05
   4.0520000e+03   2.7744490e+01   3.2992570e-02   1.5887980e-02   2.6794240e-03   2.9460819e-01   5.4221451e-04   5.0573682e-05   1.4734020e-05
   4.0530000e+03   2.7731410e+01   3.2997000e-02   1.5860560e-02   2.6771950e-03   2.9440360e-01   5.4165653e-04   5.0302026e-05   1.4644198e-05
   4.0540000e+03   2.7718220e+01   3.3001380e-02   1.5833190e-02   2.6749620e-03   2.9419783e-01   5.4108424e-04   5.0046588e-05   1.4556232e-05
   4.0550000e+03   2.7704950e+01   3.3005760e-02   1.5805860e-02   2.6727270e-03   2.9398585e-01   5.4050719e-04   4.9759582e-05   1.4466961e-05
   4.0560000e+03   2.7691580e+01   3.3010100e-02   1.5778560e-02   2.6704880e-03   2.9373663e-01   5.3997865e-04   4.9487017e-05   1.4384897e-05
   4.0570000e+03   2.7678150e+01   3.3014420e-02   1.5751310e-02   2.6682470e-03   2.9346526e-01   5.3941481e-04   4.9189643e-05   1.4300514e-05
   4.0580000e+03   2.7664680e+01   3.3018690e-02   1.5724100e-02   2.6660040e-03   2.9316420e-01   5.3886954e-04   4.8925499e-05   1.4221500e-05
   4.0590000e+03   2.7651100e+01   3.3022980e-02   1.5696950e-02   2.6637540e-03   2.9286527e-01   5.3837990e-04   4.8649295e-05   1.4142161e-05
   4.0600000e+03   2.7637480e+01   3.3027200e-02   1.5669810e-02   2.6615040e-03   2.9259571e-01   5.3782661e-04   4.8367630e-05   1.4067703e-05
   4.0610000e+03   2.7623830e+01   3.3031440e-02   1.5642710e-02   2.6592550e-03   2.9226480e-01   5.3728877e-04   4.8129119e-05   1.3992978e-05
   4.0620000e+03   2.7610130e+01   3.3035620e-02   1.5615680e-02   2.6570020e-03   2.9197163e-01   5.3679607e-04   4.7850828e-05   1.3921299e-05
   4.0630000e+03   2.7596420e+01   3.3039810e-02   1.5588700e-02   2.6547490e-03   2.9160621e-01   5.3626363e-04   4.7576441e-05   1.3849890e-05
   4.0640000e+03   2.7582650e+01   3.3043980e-02   1.5561710e-02   2.6524930e-03   2.9127506e-01   5.3576255e-04   4.7329893e-05   1.3783553e-05
   4.0650000e+03   2.7568870e+01   3.3048160e-02   1.5534800e-02   2.6502370e-03   2.9094051e-01   5.3525618e-04   4.7078186e-05   1.3718477e-05
   4.0660000e+03   2.7555110e+01   3.3052310e-02   1.5507940e-02   2.6479770e-03   2.9055821e-01   5.3476195e-04   4.6788845e-05   1.3658623e-05
   4.0670000e+03   2.7541340e+01   3.3056430e-02   1.5481130e-02   2.6457180e-03   2.9024102e-01   5.3426248e-04   4.6559998e-05   1.3600363e-05
   4.0680000e+03   2.7527570e+01   3.3060560e-02   1.5454320e-02   2.6434630e-03   2.8987129e-01   5.3373061e-04   4.6308838e-05   1.3541158e-05
   4.0690000e+03   2.7513800e+01   3.3064700e-02   1.5427590e-02   2.6412030e-03   2.8950409e-01   5.3324441e-04   4.6070319e-05   1.3487322e-05
   4.0700000e+03   2.7500060e+01   3.3068820e-02   1.5400920e-02   2.6389480e-03   2.8914748e-01   5.3275332e-04   4.5798224e-05   1.3436207e-05
   4.0710000e+03   2.7486330e+01   3.3072940e-02   1.5374260e-02   2.6366890e-03   2.8880612e-01   5.3225255e-04   4.5581214e-05   1.3386941e-05
   4.0720000e+03   2.7472660e+01   3.3077050e-02   1.5347670e-02   2.6344300e-03   2.8845683e-01   5.3176567e-04   4.5317719e-05   1.3343492e-05
   4.0730000e+03   2.7459000e+01   3.3081180e-02   1.5321120e-02   2.6321750e-03   2.8810243e-01   5.3125681e-04   4.5105329e-05   1.3300019e-05
   4.0740000e+03   2.7445430e+01   3.3085290e-02   1.5294600e-02   2.6299210e-03   2.8774146e-01   5.3078596e-04   4.4875135e-05   1.3260777e-05
   4.0750000e+03   2.7431880e+01   3.3089430e-02   1.5268150e-02   2.6276660e-03   2.8741225e-01   5.3028366e-04   4.4626157e-05   1.3226327e-05
   4.0760000e+03   2.7418420e+01   3.3093520e-02   1.5241710e-02   2.6254110e-03   2.8707458e-01   5.2978818e-04   4.4401613e-05   1.3192442e-05
   4.0770000e+03   2.7405010e+01   3.3097680e-02   1.5215370e-02   2.6231600e-03   2.8678868e-01   5.2931153e-04   4.4163410e-05   1.3162821e-05
   4.0780000e+03   2.7391690e+01   3.3101840e-02   1.5189070e-02   2.6209130e-03   2.8647524e-01   5.2882661e-04   4.3951566e-05   1.3136219e-05
   4.0790000e+03   2.7378440e+01   3.3105970e-02   1.5162790e-02   2.6186660e-03   2.8614595e-01   5.2831500e-04   4.3743227e-05   1.3114039e-05
   4.0800000e+03   2.7365320e+01   3.3110180e-02   1.5136580e-02   2.6164230e-03   2.8586364e-01   5.2782511e-04   4.3549430e-05   1.3096689e-05
   4.0810000e+03   2.7352250e+01   3.3114310e-02   1.5110390e-02   2.6141810e-03   2.8557324e-01   5.2732483e-04   4.3344343e-05   1.3079341e-05
   4.0820000e+03   2.7339350e+01   3.3118530e-02   1.5084280e-02   2.6119410e-03   2.8530505e-01   5.2686089e-04   4.3155553e-05   1.3071869e-05
   4.0830000e+03   2.7326500e+01   3.3122740e-02   1.5058210e-02   2.6097080e-03   2.8505389e-01   5.2633781e-04   4.2972225e-05   1.3061427e-05
   4.0840000e+03   2.7313800e+01   3.3126980e-02   1.5032190e-02   2.6074730e-03   2.8481676e-01   5.2582935e-04   4.2771523e-05   1.3057538e-05
   4.0850000e+03   2.7301260e+01   3.3131240e-02   1.5006220e-02   2.6052470e-03   2.8458716e-01   5.2534539e-04   4.2590082e-05   1.3059912e-05
   4.0860000e+03   2.7288810e+01   3.3135500e-02   1.4980300e-02   2.6030210e-03   2.8440917e-01   5.2484628e-04   4.2398192e-05   1.3062734e-05
   4.0870000e+03   2.7276520e+01   3.3139790e-02   1.4954450e-02   2.6008000e-03   2.8419928e-01   5.2433069e-04   4.2246505e-05   1.3071242e-05
   4.0880000e+03   2.7264400e+01   3.3144120e-02   1.4928640e-02   2.5985820e-03   2.8403243e-01   5.2380820e-04   4.2072139e-05   1.3080092e-05
   4.0890000e+03   2.7252400e+01   3.3148500e-02   1.4902880e-02   2.5963730e-03   2.8388136e-01   5.2327194e-04   4.1909633e-05   1.3097423e-05
   4.0900000e+03   2.7240620e+01   3.3152890e-02   1.4877150e-02   2.5941640e-03   2.8373719e-01   5.2276647e-04   4.1764612e-05   1.3115947e-05
   4.0910000e+03   2.7228940e+01   3.3157300e-02   1.4851490e-02   2.5919640e-03   2.8365231e-01   5.2225349e-04   4.1628341e-05   1.3139395e-05
   4.0920000e+03   2.7217510e+01   3.3161730e-02   1.4825910e-02   2.5897670e-03   2.8353272e-01   5.2170221e-04   4.1489850e-05   1.3170254e-05
   4.0930000e+03   2.7206220e+01   3.3166210e-02   1.4800350e-02   2.5875760e-03   2.8350095e-01   5.2118185e-04   4.1312421e-05   1.3201539e-05
   4.0940000e+03   2.7195170e+01   3.3170720e-02   1.4774880e-02   2.5853880e-03   2.8343456e-01   5.2062796e-04   4.1184296e-05   1.3237734e-05
   4.0950000e+03   2.7184300e+01   3.3175300e-02   1.4749430e-02   2.5832100e-03   2.8342519e-01   5.2009742e-04   4.1043149e-05   1.3280518e-05
   4.0960000e+03   2.7173620e+01   3.3179870e-02   1.4724030e-02   2.5810380e-03   2.8345677e-01   5.1954385e-04   4.0954583e-05   1.3323878e-05
   4.0970000e+03   2.7163170e+01   3.3184490e-02   1.4698700e-02   2.5788690e-03   2.8350224e-01   5.1897751e-04   4.0829374e-05   1.3374812e-05
   4.0980000e+03   2.7152950e+01   3.3189160e-02   1.4673450e-02   2.5767080e-03   2.8357316e-01   5.1841872e-04   4.0715742e-05   1.3427413e-05
   4.0990000e+03   2.7142980e+01   3.3193900e-02   1.4648220e-02   2.5745550e-03   2.8365092e-01   5.1784435e-04   4.0625575e-05   1.3487840e-05
   4.1000000e+03   2.7133230e+01   3.3198670e-02   1.4623070e-02   2.5724080e-03   2.8376658e-01   5.1727310e-04   4.0526755e-05   1.3550357e-05
   4.1010000e+03   2.7123710e+01   3.3203460e-02   1.4597980e-02   2.5702670e-03   2.8394913e-01   5.1671748e-04   4.0424849e-05   1.3621915e-05
   4.1020000e+03   2.7114440e+01   3.3208320e-02   1.4572900e-02   2.5681350e-03   2.8413302e-01   5.1613384e-04   4.0354485e-05   1.3691663e-05
   4.1030000e+03   2.7105390e+01   3.3213210e-02   1.4547920e-02   2.5660110e-03   2.8435411e-01   5.1554686e-04   4.0273311e-05   1.3769966e-05
   4.1040000e+03   2.7096550e+01   3.3218140e-02   1.4522990e-02   2.5638920e-03   2.8457865e-01   5.1494184e-04   4.0190199e-05   1.3851703e-05
   4.1050000e+03   2.7087900e+01   3.3223140e-02   1.4498090e-02   2.5617820e-03   2.8484654e-01   5.1435658e-04   4.0133152e-05   1.3935340e-05
   4.1060000e+03   2.7079430e+01   3.3228180e-02   1.4473290e-02   2.5596790e-03   2.8516079e-01   5.1377318e-04   4.0058192e-05   1.4024623e-05
   4.1070000e+03   2.7071150e+01   3.3233250e-02   1.4448510e-02   2.5575810e-03   2.8547601e-01   5.1314937e-04   3.9998651e-05   1.4118655e-05
   4.1080000e+03   2.7063020e+01   3.3238350e-02   1.4423790e-02   2.5554880e-03   2.8580325e-01   5.1256201e-04   3.9966081e-05   1.4216236e-05
   4.1090000e+03   2.7055030e+01   3.3243500e-02   1.4399180e-02   2.5534030e-03   2.8618206e-01   5.1196141e-04   3.9898922e-05   1.4313872e-05
   4.1100000e+03   2.7047170e+01   3.3248680e-02   1.4374540e-02   2.5513240e-03   2.8654999e-01   5.1134721e-04   3.9875729e-05   1.4417792e-05
   4.1110000e+03   2.7039390e+01   3.3253900e-02   1.4350030e-02   2.5492550e-03   2.8697218e-01   5.1074467e-04   3.9823640e-05   1.4521829e-05
   4.1120000e+03   2.7031790e+01   3.3259140e-02   1.4325540e-02   2.5471890e-03   2.8738012e-01   5.1014068e-04   3.9801234e-05   1.4631809e-05
   4.1130000e+03   2.7024230e+01   3.3264440e-02   1.4301140e-02   2.5451290e-03   2.8781697e-01   5.0952443e-04   3.9769285e-05   1.4744629e-05
   4.1140000e+03   2.7016780e+01   3.3269740e-02   1.4276720e-02   2.5430770e-03   2.8826528e-01   5.0892192e-04   3.9784246e-05   1.4856283e-05
   4.1150000e+03   2.7009370e+01   3.3275100e-02   1.4252440e-02   2.5410300e-03   2.8873269e-01   5.0828197e-04   3.9748017e-05   1.4972876e-05
   4.1160000e+03   2.7002030e+01   3.3280480e-02   1.4228180e-02   2.5389870e-03   2.8923308e-01   5.0767437e-04   3.9714979e-05   1.5091893e-05
   4.1170000e+03   2.6994730e+01   3.3285870e-02   1.4203970e-02   2.5369520e-03   2.8971774e-01   5.0708011e-04   3.9718091e-05   1.5211946e-05
   4.1180000e+03   2.6987460e+01   3.3291300e-02   1.4179830e-02   2.5349230e-03   2.9020155e-01   5.0645869e-04   3.9708998e-05   1.5329435e-05
   4.1190000e+03   2.6980190e+01   3.3296730e-02   1.4155720e-02   2.5329010e-03   2.9072994e-01   5.0585448e-04   3.9713776e-05   1.5451702e-05
   4.1200000e+03   2.6972940e+01   3.3302240e-02   1.4131690e-02   2.5308810e-03   2.9123808e-01   5.0523385e-04   3.9723865e-05   1.5577983e-05
   4.1210000e+03   2.6965690e+01   3.3307710e-02   1.4107710e-02   2.5288690e-03   2.9174750e-01   5.0460292e-04   3.9715781e-05   1.5699382e-05
   4.1220000e+03   2.6958390e+01   3.3313240e-02   1.4083790e-02   2.5268620e-03   2.9227191e-01   5.0398094e-04   3.9715361e-05   1.5826793e-05
   4.1230000e+03   2.6951080e+01   3.3318790e-02   1.4059940e-02   2.5248580e-03   2.9279842e-01   5.0337473e-04   3.9713983e-05   1.5948137e-05
   4.1240000e+03   2.6943710e+01   3.3324370e-02   1.4036120e-02   2.5228620e-03   2.9333976e-01   5.0273587e-04   3.9748174e-05   1.6076455e-05
   4.1250000e+03   2.6936300e+01   3.3329910e-02   1.4012350e-02   2.5208710e-03   2.9385051e-01   5.0213768e-04   3.9773141e-05   1.6199098e-05
   4.1260000e+03   2.6928790e+01   3.3335520e-02   1.3988670e-02   2.5188830e-03   2.9438737e-01   5.0150586e-04   3.9788470e-05   1.6323525e-05
   4.1270000e+03   2.6921200e+01   3.3341130e-02   1.3965000e-02   2.5169020e-03   2.9491258e-01   5.0089233e-04   3.9797906e-05   1.6444986e-05
   4.1280000e+03   2.6913540e+01   3.3346790e-02   1.3941430e-02   2.5149270e-03   2.9539873e-01   5.0025342e-04   3.9809436e-05   1.6566341e-05
   4.1290000e+03   2.6905720e+01   3.3352400e-02   1.3917900e-02   2.5129550e-03   2.9589777e-01   4.9963215e-04   3.9849355e-05   1.6687377e-05
   4.1300000e+03   2.6897790e+01   3.3358080e-02   1.3894430e-02   2.5109870e-03   2.9641989e-01   4.9898578e-04   3.9876143e-05   1.6808048e-05
   4.1310000e+03   2.6889740e+01   3.3363710e-02   1.3870990e-02   2.5090260e-03   2.9688473e-01   4.9837363e-04   3.9893259e-05   1.6921597e-05
   4.1320000e+03   2.6881540e+01   3.3369400e-02   1.3847650e-02   2.5070660e-03   2.9734006e-01   4.9772091e-04   3.9912328e-05   1.7039068e-05
   4.1330000e+03   2.6873170e+01   3.3375090e-02   1.3824320e-02   2.5051130e-03   2.9781797e-01   4.9707416e-04   3.9944595e-05   1.7147861e-05
   4.1340000e+03   2.6864600e+01   3.3380770e-02   1.3801040e-02   2.5031640e-03   2.9827768e-01   4.9640607e-04   3.9971940e-05   1.7257993e-05
   4.1350000e+03   2.6855860e+01   3.3386470e-02   1.3777840e-02   2.5012160e-03   2.9869717e-01   4.9578337e-04   4.0013087e-05   1.7366989e-05
   4.1360000e+03   2.6846930e+01   3.3392160e-02   1.3754690e-02   2.4992780e-03   2.9913072e-01   4.9511035e-04   4.0032249e-05   1.7466558e-05
   4.1370000e+03   2.6837790e+01   3.3397860e-02   1.3731620e-02   2.4973390e-03   2.9948920e-01   4.9444730e-04   4.0029428e-05   1.7571649e-05
   4.1380000e+03   2.6828400e+01   3.3403590e-02   1.3708610e-02   2.4954060e-03   2.9984381e-01   4.9377450e-04   4.0069119e-05   1.7662771e-05
   4.1390000e+03   2.6818800e+01   3.3409270e-02   1.3685610e-02   2.4934760e-03   3.0016994e-01   4.9307863e-04   4.0103296e-05   1.7756088e-05
   4.1400000e+03   2.6808910e+01   3.3414980e-02   1.3662660e-02   2.4915500e-03   3.0047873e-01   4.9240262e-04   4.0107832e-05   1.7841836e-05
   4.1410000e+03   2.6798800e+01   3.3420730e-02   1.3639820e-02   2.4896310e-03   3.0077057e-01   4.9168401e-04   4.0116824e-05   1.7925221e-05
   4.1420000e+03   2.6788370e+01   3.3426410e-02   1.3616990e-02   2.4877100e-03   3.0102869e-01   4.9096438e-04   4.0138412e-05   1.8002914e-05
   4.1430000e+03   2.6777660e+01   3.3432120e-02   1.3594240e-02   2.4857950e-03   3.0124446e-01   4.9025922e-04   4.0173076e-05   1.8075738e-05
   4.1440000e+03   2.6766680e+01   3.3437820e-02   1.3571540e-02   2.4838850e-03   3.0142229e-01   4.8952463e-04   4.0193482e-05   1.8141373e-05
   4.1450000e+03   2.6755320e+01   3.3443510e-02   1.3548880e-02   2.4819760e-03   3.0158573e-01   4.8877293e-04   4.0180034e-05   1.8205268e-05
   4.1460000e+03   2.6743660e+01   3.3449190e-02   1.3526280e-02   2.4800730e-03   3.0170850e-01   4.8801535e-04   4.0193277e-05   1.8257689e-05
   4.1470000e+03   2.6731680e+01   3.3454860e-02   1.3503730e-02   2.4781720e-03   3.0178800e-01   4.8724188e-04   4.0225781e-05   1.8307725e-05
   4.1480000e+03   2.6719320e+01   3.3460540e-02   1.3481260e-02   2.4762730e-03   3.0181742e-01   4.8645016e-04   4.0233712e-05   1.8349734e-05
   4.1490000e+03   2.6706610e+01   3.3466190e-02   1.3458810e-02   2.4743770e-03   3.0180846e-01   4.8562912e-04   4.0227698e-05   1.8388498e-05
   4.1500000e+03   2.6693510e+01   3.3471830e-02   1.3436450e-02   2.4724870e-03   3.0175333e-01   4.8483550e-04   4.0223190e-05   1.8415980e-05
   4.1510000e+03   2.6680030e+01   3.3477430e-02   1.3414120e-02   2.4705950e-03   3.0168773e-01   4.8400316e-04   4.0239113e-05   1.8439357e-05
   4.1520000e+03   2.6666180e+01   3.3483060e-02   1.3391860e-02   2.4687080e-03   3.0151185e-01   4.8313920e-04   4.0242106e-05   1.8454345e-05
   4.1530000e+03   2.6651980e+01   3.3488640e-02   1.3369660e-02   2.4668240e-03   3.0136173e-01   4.8228038e-04   4.0221586e-05   1.8462204e-05
   4.1540000e+03   2.6637480e+01   3.3494230e-02   1.3347490e-02   2.4649410e-03   3.0114670e-01   4.8141977e-04   4.0194982e-05   1.8468683e-05
   4.1550000e+03   2.6622690e+01   3.3499790e-02   1.3325350e-02   2.4630600e-03   3.0086878e-01   4.8051399e-04   4.0189281e-05   1.8465186e-05
   4.1560000e+03   2.6607620e+01   3.3505340e-02   1.3303340e-02   2.4611820e-03   3.0058053e-01   4.7958986e-04   4.0164750e-05   1.8456838e-05
   4.1570000e+03   2.6592300e+01   3.3510850e-02   1.3281320e-02   2.4593100e-03   3.0025002e-01   4.7865361e-04   4.0154059e-05   1.8442092e-05
   4.1580000e+03   2.6576770e+01   3.3516330e-02   1.3259370e-02   2.4574340e-03   2.9986146e-01   4.7772880e-04   4.0144241e-05   1.8423121e-05
   4.1590000e+03   2.6561070e+01   3.3521770e-02   1.3237470e-02   2.4555640e-03   2.9947919e-01   4.7678551e-04   4.0113535e-05   1.8399427e-05
   4.1600000e+03   2.6545210e+01   3.3527220e-02   1.3215620e-02   2.4536950e-03   2.9905433e-01   4.7580981e-04   4.0080746e-05   1.8367459e-05
   4.1610000e+03   2.6529190e+01   3.3532610e-02   1.3193840e-02   2.4518270e-03   2.9856810e-01   4.7484630e-04   4.0060044e-05   1.8335087e-05
   4.1620000e+03   2.6513090e+01   3.3537990e-02   1.3172090e-02   2.4499620e-03   2.9809055e-01   4.7383045e-04   4.0042795e-05   1.8296899e-05
   4.1630000e+03   2.6496860e+01   3.3543290e-02   1.3150430e-02   2.4480990e-03   2.9759409e-01   4.7284356e-04   3.9999140e-05   1.8252365e-05
   4.1640000e+03   2.6480640e+01   3.3548610e-02   1.3128760e-02   2.4462360e-03   2.9703675e-01   4.7181666e-04   3.9979445e-05   1.8205184e-05
   4.1650000e+03   2.6464340e+01   3.3553860e-02   1.3107180e-02   2.4443770e-03   2.9646615e-01   4.7078480e-04   3.9978683e-05   1.8154603e-05
   4.1660000e+03   2.6448020e+01   3.3559110e-02   1.3085630e-02   2.4425160e-03   2.9589254e-01   4.6975694e-04   3.9959397e-05   1.8102368e-05
   4.1670000e+03   2.6431710e+01   3.3564260e-02   1.3064140e-02   2.4406570e-03   2.9530884e-01   4.6870727e-04   3.9927857e-05   1.8046146e-05
   4.1680000e+03   2.6415460e+01   3.3569420e-02   1.3042690e-02   2.4388000e-03   2.9469694e-01   4.6764487e-04   3.9910997e-05   1.7987551e-05
   4.1690000e+03   2.6399300e+01   3.3574500e-02   1.3021310e-02   2.4369440e-03   2.9407077e-01   4.6658252e-04   3.9889081e-05   1.7924867e-05
   4.1700000e+03   2.6383220e+01   3.3579560e-02   1.2999980e-02   2.4350890e-03   2.9342282e-01   4.6549366e-04   3.9885776e-05   1.7860534e-05
   4.1710000e+03   2.6367230e+01   3.3584550e-02   1.2978690e-02   2.4332330e-03   2.9276051e-01   4.6440743e-04   3.9845157e-05   1.7793187e-05
   4.1720000e+03   2.6351450e+01   3.3589490e-02   1.2957440e-02   2.4313800e-03   2.9209309e-01   4.6329430e-04   3.9871020e-05   1.7726281e-05
   4.1730000e+03   2.6335790e+01   3.3594370e-02   1.2936220e-02   2.4295270e-03   2.9142700e-01   4.6220604e-04   3.9862787e-05   1.7653500e-05
   4.1740000e+03   2.6320340e+01   3.3599260e-02   1.2915060e-02   2.4276740e-03   2.9071745e-01   4.6108900e-04   3.9847353e-05   1.7581558e-05
   4.1750000e+03   2.6305110e+01   3.3604030e-02   1.2893970e-02   2.4258250e-03   2.9003611e-01   4.5998292e-04   3.9813706e-05   1.7506759e-05
   4.1760000e+03   2.6290130e+01   3.3608740e-02   1.2872910e-02   2.4239750e-03   2.8934009e-01   4.5885461e-04   3.9844460e-05   1.7431745e-05
   4.1770000e+03   2.6275390e+01   3.3613430e-02   1.2851900e-02   2.4221200e-03   2.8865407e-01   4.5770000e-04   3.9827154e-05   1.7355921e-05
   4.1780000e+03   2.6261010e+01   3.3618040e-02   1.2830960e-02   2.4202690e-03   2.8793271e-01   4.5658349e-04   3.9829336e-05   1.7276712e-05
   4.1790000e+03   2.6246910e+01   3.3622610e-02   1.2810030e-02   2.4184170e-03   2.8723879e-01   4.5542016e-04   3.9830169e-05   1.7204680e-05
   4.1800000e+03   2.6233180e+01   3.3627070e-02   1.2789170e-02   2.4165690e-03   2.8654896e-01   4.5426540e-04   3.9841326e-05   1.7124322e-05
   4.1810000e+03   2.6219820e+01   3.3631500e-02   1.2768340e-02   2.4147150e-03   2.8587185e-01   4.5311585e-04   3.9844369e-05   1.7048026e-05
   4.1820000e+03   2.6206860e+01   3.3635860e-02   1.2747580e-02   2.4128630e-03   2.8518423e-01   4.5194893e-04   3.9853560e-05   1.6968354e-05
   4.1830000e+03   2.6194370e+01   3.3640130e-02   1.2726840e-02   2.4110100e-03   2.8447886e-01   4.5077183e-04   3.9907315e-05   1.6888037e-05
   4.1840000e+03   2.6182290e+01   3.3644370e-02   1.2706140e-02   2.4091620e-03   2.8381816e-01   4.4960678e-04   3.9917587e-05   1.6809590e-05
   4.1850000e+03   2.6170680e+01   3.3648500e-02   1.2685480e-02   2.4073050e-03   2.8313596e-01   4.4841750e-04   3.9947599e-05   1.6731508e-05
   4.1860000e+03   2.6159570e+01   3.3652560e-02   1.2664910e-02   2.4054520e-03   2.8248691e-01   4.4727447e-04   3.9972169e-05   1.6654017e-05
   4.1870000e+03   2.6149020e+01   3.3656560e-02   1.2644330e-02   2.4036000e-03   2.8182425e-01   4.4605093e-04   4.0011889e-05   1.6577596e-05
   4.1880000e+03   2.6139000e+01   3.3660480e-02   1.2623820e-02   2.4017450e-03   2.8123944e-01   4.4488110e-04   4.0072512e-05   1.6501215e-05
   4.1890000e+03   2.6129580e+01   3.3664320e-02   1.2603340e-02   2.3998890e-03   2.8061264e-01   4.4366712e-04   4.0121017e-05   1.6420525e-05
   4.1900000e+03   2.6120760e+01   3.3668070e-02   1.2582940e-02   2.3980300e-03   2.8000024e-01   4.4246121e-04   4.0155011e-05   1.6346205e-05
   4.1910000e+03   2.6112580e+01   3.3671730e-02   1.2562560e-02   2.3961750e-03   2.7944396e-01   4.4128975e-04   4.0224956e-05   1.6272050e-05
   4.1920000e+03   2.6105030e+01   3.3675350e-02   1.2542190e-02   2.3943150e-03   2.7890408e-01   4.4007621e-04   4.0327753e-05   1.6195432e-05
   4.1930000e+03   2.6098180e+01   3.3678860e-02   1.2521890e-02   2.3924560e-03   2.7835870e-01   4.3884909e-04   4.0405155e-05   1.6121512e-05
   4.1940000e+03   2.6092060e+01   3.3682230e-02   1.2501630e-02   2.3905940e-03   2.7786504e-01   4.3763391e-04   4.0480422e-05   1.6049307e-05
   4.1950000e+03   2.6086650e+01   3.3685590e-02   1.2481420e-02   2.3887310e-03   2.7738449e-01   4.3640616e-04   4.0590552e-05   1.5978644e-05
   4.1960000e+03   2.6082010e+01   3.3688820e-02   1.2461250e-02   2.3868640e-03   2.7692533e-01   4.3518136e-04   4.0703651e-05   1.5906674e-05
   4.1970000e+03   2.6078190e+01   3.3691950e-02   1.2441100e-02   2.3849970e-03   2.7645937e-01   4.3397940e-04   4.0821699e-05   1.5837543e-05
   4.1980000e+03   2.6075110e+01   3.3695020e-02   1.2421030e-02   2.3831290e-03   2.7606162e-01   4.3273213e-04   4.0968933e-05   1.5769319e-05
   4.1990000e+03   2.6072940e+01   3.3697970e-02   1.2400960e-02   2.3812590e-03   2.7568166e-01   4.3145854e-04   4.1105155e-05   1.5703309e-05
   4.2000000e+03   2.6071600e+01   3.3700810e-02   1.2380960e-02   2.3793850e-03   2.7536123e-01   4.3022607e-04   4.1287265e-05   1.5636707e-05
   4.2010000e+03   2.6071120e+01   3.3703540e-02   1.2360970e-02   2.3775120e-03   2.7506034e-01   4.2897131e-04   4.1477787e-05   1.5573984e-05
   4.2020000e+03   2.6071520e+01   3.3706210e-02   1.2341040e-02   2.3756350e-03   2.7480219e-01   4.2772555e-04   4.1674005e-05   1.5510464e-05
   4.2030000e+03   2.6072680e+01   3.3708780e-02   1.2321150e-02   2.3737570e-03   2.7456945e-01   4.2646819e-04   4.1879039e-05   1.5447791e-05
   4.2040000e+03   2.6074660e+01   3.3711250e-02   1.2301290e-02   2.3718810e-03   2.7434805e-01   4.2519331e-04   4.2088622e-05   1.5381575e-05
   4.2050000e+03   2.6077330e+01   3.3713630e-02   1.2281480e-02   2.3700000e-03   2.7416450e-01   4.2395058e-04   4.2353612e-05   1.5322012e-05
   4.2060000e+03   2.6080680e+01   3.3715920e-02   1.2261690e-02   2.3681170e-03   2.7403367e-01   4.2266927e-04   4.2609948e-05   1.5263824e-05
   4.2070000e+03   2.6084700e+01   3.3718110e-02   1.2241940e-02   2.3662340e-03   2.7393678e-01   4.2144746e-04   4.2900381e-05   1.5205683e-05
   4.2080000e+03   2.6089280e+01   3.3720240e-02   1.2222240e-02   2.3643500e-03   2.7390545e-01   4.2016856e-04   4.3202397e-05   1.5150226e-05
   4.2090000e+03   2.6094440e+01   3.3722310e-02   1.2202570e-02   2.3624640e-03   2.7384548e-01   4.1893600e-04   4.3533335e-05   1.5095138e-05
   4.2100000e+03   2.6100100e+01   3.3724240e-02   1.2182940e-02   2.3605790e-03   2.7382688e-01   4.1768923e-04   4.3866444e-05   1.5043756e-05
   4.2110000e+03   2.6106260e+01   3.3726160e-02   1.2163340e-02   2.3586920e-03   2.7384204e-01   4.1647322e-04   4.4211844e-05   1.4991910e-05
   4.2120000e+03   2.6112820e+01   3.3727990e-02   1.2143800e-02   2.3568090e-03   2.7392013e-01   4.1522445e-04   4.4537051e-05   1.4938539e-05
   4.2130000e+03   2.6119790e+01   3.3729710e-02   1.2124280e-02   2.3549240e-03   2.7399931e-01   4.1401619e-04   4.4949077e-05   1.4891473e-05
   4.2140000e+03   2.6127120e+01   3.3731410e-02   1.2104810e-02   2.3530390e-03   2.7407436e-01   4.1279886e-04   4.5339153e-05   1.4840277e-05
   4.2150000e+03   2.6134740e+01   3.3733030e-02   1.2085360e-02   2.3511540e-03   2.7422001e-01   4.1159389e-04   4.5735841e-05   1.4797164e-05
   4.2160000e+03   2.6142620e+01   3.3734580e-02   1.2065970e-02   2.3492710e-03   2.7439085e-01   4.1042571e-04   4.6111774e-05   1.4749701e-05
   4.2170000e+03   2.6150750e+01   3.3736090e-02   1.2046590e-02   2.3473880e-03   2.7453366e-01   4.0925314e-04   4.6568646e-05   1.4702454e-05
   4.2180000e+03   2.6159080e+01   3.3737530e-02   1.2027240e-02   2.3455050e-03   2.7472744e-01   4.0807071e-04   4.7001069e-05   1.4659245e-05
   4.2190000e+03   2.6167500e+01   3.3738930e-02   1.2007970e-02   2.3436240e-03   2.7495751e-01   4.0693297e-04   4.7422710e-05   1.4617187e-05
   4.2200000e+03   2.6176050e+01   3.3740260e-02   1.1988700e-02   2.3417430e-03   2.7518336e-01   4.0579901e-04   4.7889734e-05   1.4576284e-05
   4.2210000e+03   2.6184670e+01   3.3741560e-02   1.1969480e-02   2.3398670e-03   2.7544085e-01   4.0469158e-04   4.8366765e-05   1.4534637e-05
   4.2220000e+03   2.6193280e+01   3.3742820e-02   1.1950330e-02   2.3379910e-03   2.7571569e-01   4.0358411e-04   4.8801800e-05   1.4492954e-05
   4.2230000e+03   2.6201880e+01   3.3744020e-02   1.1931170e-02   2.3361130e-03   2.7600361e-01   4.0246408e-04   4.9243794e-05   1.4456251e-05
   4.2240000e+03   2.6210440e+01   3.3745180e-02   1.1912040e-02   2.3342420e-03   2.7626160e-01   4.0141219e-04   4.9721942e-05   1.4419299e-05
   4.2250000e+03   2.6218850e+01   3.3746280e-02   1.1892960e-02   2.3323740e-03   2.7659514e-01   4.0035270e-04   5.0223859e-05   1.4377854e-05
   4.2260000e+03   2.6227130e+01   3.3747380e-02   1.1873910e-02   2.3305030e-03   2.7691336e-01   3.9932577e-04   5.0678737e-05   1.4340559e-05
   4.2270000e+03   2.6235240e+01   3.3748420e-02   1.1854910e-02   2.3286410e-03   2.7720901e-01   3.9831263e-04   5.1119043e-05   1.4303882e-05
   4.2280000e+03   2.6243110e+01   3.3749470e-02   1.1835940e-02   2.3267760e-03   2.7754496e-01   3.9729944e-04   5.1572671e-05   1.4271277e-05
   4.2290000e+03   2.6250690e+01   3.3750440e-02   1.1816990e-02   2.3249190e-03   2.7784702e-01   3.9632108e-04   5.2049516e-05   1.4230910e-05
   4.2300000e+03   2.6257980e+01   3.3751450e-02   1.1798100e-02   2.3230620e-03   2.7816703e-01   3.9537191e-04   5.2480155e-05   1.4194640e-05
   4.2310000e+03   2.6264880e+01   3.3752370e-02   1.1779210e-02   2.3212090e-03   2.7850747e-01   3.9441627e-04   5.2933070e-05   1.4156690e-05
   4.2320000e+03   2.6271430e+01   3.3753290e-02   1.1760360e-02   2.3193550e-03   2.7877889e-01   3.9352293e-04   5.3345211e-05   1.4122557e-05
   4.2330000e+03   2.6277520e+01   3.3754220e-02   1.1741560e-02   2.3175120e-03   2.7908444e-01   3.9258884e-04   5.3787859e-05   1.4082121e-05
   4.2340000e+03   2.6283100e+01   3.3755080e-02   1.1722800e-02   2.3156690e-03   2.7939327e-01   3.9172700e-04   5.4187370e-05   1.4045868e-05
   4.2350000e+03   2.6288210e+01   3.3755990e-02   1.1704070e-02   2.3138320e-03   2.7968286e-01   3.9084506e-04   5.4568144e-05   1.4005330e-05
   4.2360000e+03   2.6292750e+01   3.3756860e-02   1.1685370e-02   2.3119960e-03   2.7993655e-01   3.9003825e-04   5.4940555e-05   1.3964838e-05
   4.2370000e+03   2.6296660e+01   3.3757690e-02   1.1666690e-02   2.3101670e-03   2.8018779e-01   3.8923677e-04   5.5337198e-05   1.3925942e-05
   4.2380000e+03   2.6299950e+01   3.3758540e-02   1.1648040e-02   2.3083420e-03   2.8038913e-01   3.8844385e-04   5.5692752e-05   1.3883582e-05
   4.2390000e+03   2.6302530e+01   3.3759430e-02   1.1629440e-02   2.3065230e-03   2.8058997e-01   3.8769190e-04   5.6014050e-05   1.3840700e-05
   4.2400000e+03   2.6304390e+01   3.3760280e-02   1.1610890e-02   2.3047070e-03   2.8078196e-01   3.8696466e-04   5.6319514e-05   1.3798551e-05
   4.2410000e+03   2.6305500e+01   3.3761130e-02   1.1592350e-02   2.3028970e-03   2.8090215e-01   3.8626545e-04   5.6613078e-05   1.3750568e-05
   4.2420000e+03   2.6305790e+01   3.3762000e-02   1.1573820e-02   2.3010910e-03   2.8102995e-01   3.8557312e-04   5.6915958e-05   1.3702866e-05
   4.2430000e+03   2.6305210e+01   3.3762870e-02   1.1555370e-02   2.2992910e-03   2.8111826e-01   3.8494703e-04   5.7161449e-05   1.3651061e-05
   4.2440000e+03   2.6303760e+01   3.3763760e-02   1.1536920e-02   2.2974960e-03   2.8117680e-01   3.8436996e-04   5.7405532e-05   1.3603275e-05
   4.2450000e+03   2.6301340e+01   3.3764650e-02   1.1518480e-02   2.2957100e-03   2.8119492e-01   3.8380684e-04   5.7652711e-05   1.3547765e-05
   4.2460000e+03   2.6297980e+01   3.3765560e-02   1.1500130e-02   2.2939280e-03   2.8117864e-01   3.8324542e-04   5.7853091e-05   1.3489297e-05
   4.2470000e+03   2.6293590e+01   3.3766480e-02   1.1481780e-02   2.2921520e-03   2.8111600e-01   3.8277178e-04   5.8059582e-05   1.3433085e-05
   4.2480000e+03   2.6288110e+01   3.3767410e-02   1.1463450e-02   2.2903820e-03   2.8102209e-01   3.8230775e-04   5.8219093e-05   1.3376159e-05
   4.2490000e+03   2.6281580e+01   3.3768380e-02   1.1445150e-02   2.2886170e-03   2.8085419e-01   3.8192624e-04   5.8409612e-05   1.3312907e-05
   4.2500000e+03   2.6273860e+01   3.3769400e-02   1.1426920e-02   2.2868630e-03   2.8063707e-01   3.8157821e-04   5.8528242e-05   1.3247156e-05
   4.2510000e+03   2.6265000e+01   3.3770430e-02   1.1408680e-02   2.2851110e-03   2.8042113e-01   3.8125910e-04   5.8674200e-05   1.3184339e-05
   4.2520000e+03   2.6255010e+01   3.3771470e-02   1.1390490e-02   2.2833700e-03   2.8012620e-01   3.8102730e-04   5.8791145e-05   1.3114810e-05
   4.2530000e+03   2.6243900e+01   3.3772560e-02   1.1372310e-02   2.2816330e-03   2.7978100e-01   3.8082396e-04   5.8942259e-05   1.3048866e-05
   4.2540000e+03   2.6231640e+01   3.3773620e-02   1.1354200e-02   2.2799010e-03   2.7943387e-01   3.8069646e-04   5.9047213e-05   1.2978906e-05
   4.2550000e+03   2.6218430e+01   3.3774740e-02   1.1336080e-02   2.2781780e-03   2.7897839e-01   3.8060909e-04   5.9167705e-05   1.2906173e-05
   4.2560000e+03   2.6204140e+01   3.3775860e-02   1.1318010e-02   2.2764600e-03   2.7856801e-01   3.8060156e-04   5.9290311e-05   1.2833653e-05
   4.2570000e+03   2.6188910e+01   3.3776990e-02   1.1299980e-02   2.2747460e-03   2.7807920e-01   3.8066375e-04   5.9405720e-05   1.2763613e-05
   4.2580000e+03   2.6172750e+01   3.3778090e-02   1.1281980e-02   2.2730380e-03   2.7754277e-01   3.8076537e-04   5.9568332e-05   1.2695308e-05
   4.2590000e+03   2.6155690e+01   3.3779240e-02   1.1263980e-02   2.2713380e-03   2.7700832e-01   3.8099458e-04   5.9714391e-05   1.2626704e-05
   4.2600000e+03   2.6137750e+01   3.3780370e-02   1.1246040e-02   2.2696430e-03   2.7644027e-01   3.8125691e-04   5.9892426e-05   1.2552931e-05
   4.2610000e+03   2.6118960e+01   3.3781490e-02   1.1228150e-02   2.2679480e-03   2.7586913e-01   3.8158173e-04   6.0071869e-05   1.2486918e-05
   4.2620000e+03   2.6099430e+01   3.3782610e-02   1.1210270e-02   2.2662620e-03   2.7522313e-01   3.8198303e-04   6.0284309e-05   1.2420556e-05
   4.2630000e+03   2.6079090e+01   3.3783710e-02   1.1192430e-02   2.2645780e-03   2.7461008e-01   3.8246823e-04   6.0511102e-05   1.2358166e-05
   4.2640000e+03   2.6058030e+01   3.3784780e-02   1.1174600e-02   2.2628990e-03   2.7396645e-01   3.8304284e-04   6.0742883e-05   1.2298409e-05
   4.2650000e+03   2.6036280e+01   3.3785860e-02   1.1156810e-02   2.2612220e-03   2.7329771e-01   3.8367937e-04   6.1046639e-05   1.2243332e-05
   4.2660000e+03   2.6013890e+01   3.3786890e-02   1.1139080e-02   2.2595530e-03   2.7262932e-01   3.8439871e-04   6.1352131e-05   1.2187846e-05
   4.2670000e+03   2.5990870e+01   3.3787920e-02   1.1121360e-02   2.2578860e-03   2.7197125e-01   3.8517618e-04   6.1652506e-05   1.2137133e-05
   4.2680000e+03   2.5967250e+01   3.3788910e-02   1.1103710e-02   2.2562170e-03   2.7132188e-01   3.8601678e-04   6.2000205e-05   1.2095679e-05
   4.2690000e+03   2.5943110e+01   3.3789860e-02   1.1086060e-02   2.2545570e-03   2.7062841e-01   3.8695933e-04   6.2377581e-05   1.2054145e-05
   4.2700000e+03   2.5918460e+01   3.3790790e-02   1.1068440e-02   2.2529010e-03   2.6994022e-01   3.8795574e-04   6.2772857e-05   1.2014141e-05
   4.2710000e+03   2.5893300e+01   3.3791650e-02   1.1050880e-02   2.2512440e-03   2.6926524e-01   3.8901752e-04   6.3172564e-05   1.1982279e-05
   4.2720000e+03   2.5867710e+01   3.3792470e-02   1.1033310e-02   2.2495900e-03   2.6857928e-01   3.9014587e-04   6.3624409e-05   1.1956224e-05
   4.2730000e+03   2.5841720e+01   3.3793280e-02   1.1015820e-02   2.2479400e-03   2.6792635e-01   3.9138227e-04   6.4083588e-05   1.1931430e-05
   4.2740000e+03   2.5815320e+01   3.3794020e-02   1.0998370e-02   2.2462900e-03   2.6728806e-01   3.9261243e-04   6.4572217e-05   1.1916686e-05
   4.2750000e+03   2.5788630e+01   3.3794700e-02   1.0980920e-02   2.2446440e-03   2.6661785e-01   3.9395642e-04   6.5069225e-05   1.1901599e-05
   4.2760000e+03   2.5761600e+01   3.3795320e-02   1.0963530e-02   2.2429970e-03   2.6599923e-01   3.9532515e-04   6.5591650e-05   1.1896843e-05
   4.2770000e+03   2.5734340e+01   3.3795890e-02   1.0946170e-02   2.2413550e-03   2.6537728e-01   3.9675734e-04   6.6117086e-05   1.1892999e-05
   4.2780000e+03   2.5706790e+01   3.3796410e-02   1.0928830e-02   2.2397110e-03   2.6478464e-01   3.9821819e-04   6.6644364e-05   1.1893833e-05
   4.2790000e+03   2.5679090e+01   3.3796850e-02   1.0911530e-02   2.2380700e-03   2.6419493e-01   3.9974815e-04   6.7185995e-05   1.1906250e-05
   4.2800000e+03   2.5651220e+01   3.3797190e-02   1.0894250e-02   2.2364290e-03   2.6362146e-01   4.0132794e-04   6.7760481e-05   1.1916173e-05
   4.2810000e+03   2.5623200e+01   3.3797490e-02   1.0877050e-02   2.2347880e-03   2.6307106e-01   4.0291180e-04   6.8288087e-05   1.1936606e-05
   4.2820000e+03   2.5595120e+01   3.3797730e-02   1.0859830e-02   2.2331470e-03   2.6252773e-01   4.0455068e-04   6.8863537e-05   1.1961028e-05
   4.2830000e+03   2.5567000e+01   3.3797860e-02   1.0842700e-02   2.2315100e-03   2.6203879e-01   4.0620464e-04   6.9399103e-05   1.1986773e-05
   4.2840000e+03   2.5538800e+01   3.3797910e-02   1.0825580e-02   2.2298700e-03   2.6155395e-01   4.0790074e-04   6.9937191e-05   1.2018990e-05
   4.2850000e+03   2.5510640e+01   3.3797870e-02   1.0808510e-02   2.2282310e-03   2.6111546e-01   4.0961372e-04   7.0470616e-05   1.2055283e-05
   4.2860000e+03   2.5482540e+01   3.3797770e-02   1.0791470e-02   2.2265880e-03   2.6065524e-01   4.1131865e-04   7.0988357e-05   1.2096674e-05
   4.2870000e+03   2.5454510e+01   3.3797540e-02   1.0774460e-02   2.2249480e-03   2.6024063e-01   4.1303119e-04   7.1480583e-05   1.2137686e-05
   4.2880000e+03   2.5426620e+01   3.3797230e-02   1.0757510e-02   2.2233040e-03   2.5986564e-01   4.1477410e-04   7.1949125e-05   1.2186102e-05
   4.2890000e+03   2.5398860e+01   3.3796780e-02   1.0740570e-02   2.2216630e-03   2.5950133e-01   4.1649618e-04   7.2391698e-05   1.2231374e-05
   4.2900000e+03   2.5371300e+01   3.3796260e-02   1.0723680e-02   2.2200200e-03   2.5914662e-01   4.1822037e-04   7.2808971e-05   1.2283760e-05
   4.2910000e+03   2.5344000e+01   3.3795670e-02   1.0706830e-02   2.2183720e-03   2.5883228e-01   4.1994582e-04   7.3214101e-05   1.2339058e-05
   4.2920000e+03   2.5316910e+01   3.3794880e-02   1.0690030e-02   2.2167250e-03   2.5854705e-01   4.2163702e-04   7.3563533e-05   1.2391085e-05
   4.2930000e+03   2.5290120e+01   3.3794040e-02   1.0673220e-02   2.2150760e-03   2.5828208e-01   4.2332087e-04   7.3876275e-05   1.2448484e-05
   4.2940000e+03   2.5263690e+01   3.3793060e-02   1.0656520e-02   2.2134250e-03   2.5804613e-01   4.2497552e-04   7.4146489e-05   1.2505967e-05
   4.2950000e+03   2.5237610e+01   3.3791990e-02   1.0639790e-02   2.2117710e-03   2.5782652e-01   4.2658574e-04   7.4386863e-05   1.2561203e-05
   4.2960000e+03   2.5211960e+01   3.3790760e-02   1.0623160e-02   2.2101160e-03   2.5762241e-01   4.2820848e-04   7.4562713e-05   1.2620724e-05
   4.2970000e+03   2.5186730e+01   3.3789400e-02   1.0606510e-02   2.2084570e-03   2.5742713e-01   4.2976418e-04   7.4705488e-05   1.2677689e-05
   4.2980000e+03   2.5161950e+01   3.3787920e-02   1.0589960e-02   2.2067950e-03   2.5728498e-01   4.3131038e-04   7.4775088e-05   1.2733478e-05
   4.2990000e+03   2.5137680e+01   3.3786340e-02   1.0573410e-02   2.2051300e-03   2.5718346e-01   4.3276806e-04   7.4772625e-05   1.2791073e-05
   4.3000000e+03   2.5114010e+01   3.3784570e-02   1.0556880e-02   2.2034590e-03   2.5704604e-01   4.3419931e-04   7.4750069e-05   1.2849072e-05
   4.3010000e+03   2.5090860e+01   3.3782670e-02   1.0540430e-02   2.2017900e-03   2.5696948e-01   4.3560364e-04   7.4651770e-05   1.2900627e-05
   4.3020000e+03   2.5068280e+01   3.3780650e-02   1.0524020e-02   2.2001150e-03   2.5689915e-01   4.3695032e-04   7.4495858e-05   1.2954876e-05
   4.3030000e+03   2.5046230e+01   3.3778510e-02   1.0507620e-02   2.1984360e-03   2.5686867e-01   4.3825273e-04   7.4271705e-05   1.3004268e-05
   4.3040000e+03   2.5024770e+01   3.3776190e-02   1.0491290e-02   2.1967540e-03   2.5682340e-01   4.3951565e-04   7.4007139e-05   1.3055672e-05
   4.3050000e+03   2.5003820e+01   3.3773770e-02   1.0474970e-02   2.1950700e-03   2.5680842e-01   4.4072152e-04   7.3655973e-05   1.3104961e-05
   4.3060000e+03   2.4983380e+01   3.3771230e-02   1.0458690e-02   2.1933820e-03   2.5684035e-01   4.4192583e-04   7.3282853e-05   1.3153772e-05
   4.3070000e+03   2.4963440e+01   3.3768540e-02   1.0442470e-02   2.1916920e-03   2.5686058e-01   4.4310793e-04   7.2865905e-05   1.3202451e-05
   4.3080000e+03   2.4944030e+01   3.3765780e-02   1.0426240e-02   2.1899980e-03   2.5686557e-01   4.4424193e-04   7.2409809e-05   1.3246001e-05
   4.3090000e+03   2.4925070e+01   3.3762870e-02   1.0410100e-02   2.1883020e-03   2.5692842e-01   4.4537147e-04   7.1907920e-05   1.3292290e-05
   4.3100000e+03   2.4906600e+01   3.3759850e-02   1.0393970e-02   2.1866060e-03   2.5696390e-01   4.4649679e-04   7.1370630e-05   1.3337963e-05
   4.3110000e+03   2.4888560e+01   3.3756760e-02   1.0377880e-02   2.1849070e-03   2.5707182e-01   4.4755871e-04   7.0772402e-05   1.3381095e-05
   4.3120000e+03   2.4870980e+01   3.3753520e-02   1.0361790e-02   2.1832030e-03   2.5713077e-01   4.4862319e-04   7.0172366e-05   1.3424305e-05
   4.3130000e+03   2.4853830e+01   3.3750200e-02   1.0345750e-02   2.1815010e-03   2.5721894e-01   4.4969340e-04   6.9553277e-05   1.3469183e-05
   4.3140000e+03   2.4837100e+01   3.3746820e-02   1.0329780e-02   2.1797960e-03   2.5730638e-01   4.5072447e-04   6.8907084e-05   1.3511604e-05
   4.3150000e+03   2.4820800e+01   3.3743310e-02   1.0313800e-02   2.1780910e-03   2.5742764e-01   4.5177297e-04   6.8209351e-05   1.3554161e-05
   4.3160000e+03   2.4804860e+01   3.3739690e-02   1.0297860e-02   2.1763820e-03   2.5755386e-01   4.5281718e-04   6.7541283e-05   1.3597454e-05
   4.3170000e+03   2.4789350e+01   3.3736030e-02   1.0281950e-02   2.1746760e-03   2.5766359e-01   4.5386118e-04   6.6841508e-05   1.3641690e-05
   4.3180000e+03   2.4774190e+01   3.3732270e-02   1.0266040e-02   2.1729630e-03   2.5780080e-01   4.5491635e-04   6.6120802e-05   1.3686834e-05
   4.3190000e+03   2.4759420e+01   3.3728470e-02   1.0250190e-02   2.1712550e-03   2.5793107e-01   4.5594972e-04   6.5402675e-05   1.3730145e-05
   4.3200000e+03   2.4744940e+01   3.3724530e-02   1.0234350e-02   2.1695410e-03   2.5808116e-01   4.5703815e-04   6.4708616e-05   1.3775407e-05
   4.3210000e+03   2.4730870e+01   3.3720570e-02   1.0218570e-02   2.1678280e-03   2.5823051e-01   4.5809494e-04   6.3954134e-05   1.3826961e-05
   4.3220000e+03   2.4717070e+01   3.3716530e-02   1.0202780e-02   2.1661150e-03   2.5840972e-01   4.5918715e-04   6.3260130e-05   1.3873583e-05
   4.3230000e+03   2.4703620e+01   3.3712410e-02   1.0187030e-02   2.1644010e-03   2.5857244e-01   4.6029022e-04   6.2514088e-05   1.3923741e-05
   4.3240000e+03   2.4690440e+01   3.3708230e-02   1.0171320e-02   2.1626850e-03   2.5873170e-01   4.6141517e-04   6.1838442e-05   1.3972335e-05
   4.3250000e+03   2.4677570e+01   3.3704010e-02   1.0155600e-02   2.1609710e-03   2.5890928e-01   4.6255271e-04   6.1139295e-05   1.4020982e-05
   4.3260000e+03   2.4664950e+01   3.3699740e-02   1.0139920e-02   2.1592600e-03   2.5909119e-01   4.6371680e-04   6.0442917e-05   1.4073363e-05
   4.3270000e+03   2.4652620e+01   3.3695420e-02   1.0124290e-02   2.1575480e-03   2.5928178e-01   4.6485081e-04   5.9776351e-05   1.4126611e-05
   4.3280000e+03   2.4640530e+01   3.3691040e-02   1.0108670e-02   2.1558340e-03   2.5947694e-01   4.6607421e-04   5.9120462e-05   1.4182536e-05
   4.3290000e+03   2.4628690e+01   3.3686620e-02   1.0093050e-02   2.1541200e-03   2.5964397e-01   4.6725146e-04   5.8507915e-05   1.4238009e-05
   4.3300000e+03   2.4617090e+01   3.3682180e-02   1.0077470e-02   2.1524080e-03   2.5982713e-01   4.6849351e-04   5.7910008e-05   1.4293824e-05
   4.3310000e+03   2.4605710e+01   3.3677700e-02   1.0061910e-02   2.1506990e-03   2.6003906e-01   4.6971201e-04   5.7320065e-05   1.4353475e-05
   4.3320000e+03   2.4594490e+01   3.3673170e-02   1.0046344e-02   2.1489870e-03   2.6025854e-01   4.7096667e-04   5.6759679e-05   1.4417027e-05
   4.3330000e+03   2.4583500e+01   3.3668610e-02   1.0030805e-02   2.1472790e-03   2.6042757e-01   4.7226324e-04   5.6213054e-05   1.4475503e-05
   4.3340000e+03   2.4572690e+01   3.3664040e-02   1.0015295e-02   2.1455710e-03   2.6062792e-01   4.7352383e-04   5.5695765e-05   1.4538839e-05
   4.3350000e+03   2.4562060e+01   3.3659470e-02   9.9998130e-03   2.1438640e-03   2.6084084e-01   4.7480266e-04   5.5206883e-05   1.4603682e-05
   4.3360000e+03   2.4551540e+01   3.3654870e-02   9.9843510e-03   2.1421580e-03   2.6101429e-01   4.7608876e-04   5.4747758e-05   1.4668477e-05
   4.3370000e+03   2.4541230e+01   3.3650230e-02   9.9689000e-03   2.1404580e-03   2.6118806e-01   4.7741276e-04   5.4315518e-05   1.4727919e-05
   4.3380000e+03   2.4531030e+01   3.3645600e-02   9.9534530e-03   2.1387550e-03   2.6137285e-01   4.7872608e-04   5.3888171e-05   1.4799460e-05
   4.3390000e+03   2.4520940e+01   3.3640960e-02   9.9380300e-03   2.1370570e-03   2.6155446e-01   4.8003465e-04   5.3484384e-05   1.4865420e-05
   4.3400000e+03   2.4510930e+01   3.3636340e-02   9.9226130e-03   2.1353610e-03   2.6174563e-01   4.8135353e-04   5.3081431e-05   1.4933099e-05
   4.3410000e+03   2.4501060e+01   3.3631680e-02   9.9072270e-03   2.1336630e-03   2.6188170e-01   4.8268374e-04   5.2727678e-05   1.5003010e-05
   4.3420000e+03   2.4491270e+01   3.3627070e-02   9.8918360e-03   2.1319720e-03   2.6203190e-01   4.8399436e-04   5.2369707e-05   1.5070597e-05
   4.3430000e+03   2.4481520e+01   3.3622420e-02   9.8764700e-03   2.1302810e-03   2.6219152e-01   4.8527851e-04   5.2029515e-05   1.5140280e-05
   4.3440000e+03   2.4471890e+01   3.3617830e-02   9.8611120e-03   2.1285960e-03   2.6232523e-01   4.8656692e-04   5.1704019e-05   1.5210312e-05
   4.3450000e+03   2.4462270e+01   3.3613200e-02   9.8457710e-03   2.1269100e-03   2.6244929e-01   4.8784776e-04   5.1381603e-05   1.5278948e-05
   4.3460000e+03   2.4452680e+01   3.3608630e-02   9.8304330e-03   2.1252280e-03   2.6256179e-01   4.8913830e-04   5.1059016e-05   1.5349028e-05
   4.3470000e+03   2.4443170e+01   3.3604060e-02   9.8151100e-03   2.1235500e-03   2.6264790e-01   4.9037473e-04   5.0739385e-05   1.5419335e-05
   4.3480000e+03   2.4433600e+01   3.3599550e-02   9.7997930e-03   2.1218750e-03   2.6271343e-01   4.9157322e-04   5.0419754e-05   1.5484972e-05
   4.3490000e+03   2.4424070e+01   3.3595040e-02   9.7844930e-03   2.1202040e-03   2.6281992e-01   4.9274702e-04   5.0091243e-05   1.5555234e-05
   4.3500000e+03   2.4414500e+01   3.3590560e-02   9.7691920e-03   2.1185360e-03   2.6287660e-01   4.9389760e-04   4.9757463e-05   1.5623613e-05
   4.3510000e+03   2.4404930e+01   3.3586120e-02   9.7539040e-03   2.1168710e-03   2.6289971e-01   4.9500738e-04   4.9409990e-05   1.5691282e-05
   4.3520000e+03   2.4395340e+01   3.3581740e-02   9.7386250e-03   2.1152080e-03   2.6294555e-01   4.9607716e-04   4.9048136e-05   1.5756511e-05
   4.3530000e+03   2.4385720e+01   3.3577370e-02   9.7233570e-03   2.1135540e-03   2.6295672e-01   4.9710329e-04   4.8675630e-05   1.5819635e-05
   4.3540000e+03   2.4376100e+01   3.3573020e-02   9.7080970e-03   2.1119010e-03   2.6292199e-01   4.9810788e-04   4.8286668e-05   1.5886528e-05
   4.3550000e+03   2.4366440e+01   3.3568710e-02   9.6928530e-03   2.1102490e-03   2.6290745e-01   4.9904235e-04   4.7884440e-05   1.5951179e-05
   4.3560000e+03   2.4356740e+01   3.3564420e-02   9.6776260e-03   2.1086050e-03   2.6288064e-01   4.9996921e-04   4.7465573e-05   1.6012298e-05
   4.3570000e+03   2.4347060e+01   3.3560140e-02   9.6624130e-03   2.1069660e-03   2.6283963e-01   5.0083194e-04   4.7028213e-05   1.6075080e-05
   4.3580000e+03   2.4337330e+01   3.3555880e-02   9.6472090e-03   2.1053270e-03   2.6277349e-01   5.0162533e-04   4.6582332e-05   1.6135366e-05
   4.3590000e+03   2.4327560e+01   3.3551640e-02   9.6320320e-03   2.1036930e-03   2.6272338e-01   5.0237689e-04   4.6120537e-05   1.6197629e-05
   4.3600000e+03   2.4317810e+01   3.3547400e-02   9.6168720e-03   2.1020610e-03   2.6264610e-01   5.0308047e-04   4.5641342e-05   1.6256117e-05
   4.3610000e+03   2.4308040e+01   3.3543170e-02   9.6017340e-03   2.1004360e-03   2.6255957e-01   5.0375028e-04   4.5157250e-05   1.6314131e-05
   4.3620000e+03   2.4298240e+01   3.3538980e-02   9.5866160e-03   2.0988140e-03   2.6245149e-01   5.0436050e-04   4.4654801e-05   1.6369656e-05
   4.3630000e+03   2.4288400e+01   3.3534770e-02   9.5715200e-03   2.0971990e-03   2.6238603e-01   5.0490663e-04   4.4148472e-05   1.6424567e-05
   4.3640000e+03   2.4278550e+01   3.3530570e-02   9.5564530e-03   2.0955830e-03   2.6226979e-01   5.0538901e-04   4.3626653e-05   1.6481496e-05
   4.3650000e+03   2.4268700e+01   3.3526330e-02   9.5414090e-03   2.0939720e-03   2.6217305e-01   5.0586330e-04   4.3106206e-05   1.6534671e-05
   4.3660000e+03   2.4258800e+01   3.3522130e-02   9.5263930e-03   2.0923690e-03   2.6208225e-01   5.0622182e-04   4.2582631e-05   1.6585205e-05
   4.3670000e+03   2.4248920e+01   3.3517900e-02   9.5114070e-03   2.0907680e-03   2.6194807e-01   5.0657405e-04   4.2053935e-05   1.6637498e-05
   4.3680000e+03   2.4239010e+01   3.3513680e-02   9.4964500e-03   2.0891680e-03   2.6181434e-01   5.0679540e-04   4.1522391e-05   1.6688760e-05
   4.3690000e+03   2.4229070e+01   3.3509420e-02   9.4815250e-03   2.0875750e-03   2.6172752e-01   5.0701991e-04   4.0997684e-05   1.6738183e-05
   4.3700000e+03   2.4219110e+01   3.3505170e-02   9.4666320e-03   2.0859860e-03   2.6161429e-01   5.0718315e-04   4.0476618e-05   1.6783199e-05
   4.3710000e+03   2.4209160e+01   3.3500900e-02   9.4517730e-03   2.0843990e-03   2.6149020e-01   5.0728114e-04   3.9958673e-05   1.6833119e-05
   4.3720000e+03   2.4199170e+01   3.3496610e-02   9.4369460e-03   2.0828200e-03   2.6138029e-01   5.0730968e-04   3.9453348e-05   1.6877893e-05
   4.3730000e+03   2.4189180e+01   3.3492280e-02   9.4221570e-03   2.0812410e-03   2.6127470e-01   5.0725387e-04   3.8958021e-05   1.6921234e-05
   4.3740000e+03   2.4179120e+01   3.3487930e-02   9.4074080e-03   2.0796680e-03   2.6118391e-01   5.0717836e-04   3.8477142e-05   1.6962663e-05
   4.3750000e+03   2.4169110e+01   3.3483530e-02   9.3926960e-03   2.0781020e-03   2.6105237e-01   5.0702550e-04   3.8013512e-05   1.7001942e-05
   4.3760000e+03   2.4159040e+01   3.3479120e-02   9.3780250e-03   2.0765400e-03   2.6097794e-01   5.0682289e-04   3.7564736e-05   1.7043883e-05
   4.3770000e+03   2.4148990e+01   3.3474690e-02   9.3633980e-03   2.0749800e-03   2.6090535e-01   5.0656290e-04   3.7138802e-05   1.7081227e-05
   4.3780000e+03   2.4138920e+01   3.3470200e-02   9.3488090e-03   2.0734210e-03   2.6082884e-01   5.0623440e-04   3.6734255e-05   1.7118289e-05
   4.3790000e+03   2.4128820e+01   3.3465690e-02   9.3342640e-03   2.0718720e-03   2.6070143e-01   5.0582318e-04   3.6352771e-05   1.7152118e-05
   4.3800000e+03   2.4118710e+01   3.3461110e-02   9.3197700e-03   2.0703250e-03   2.6066271e-01   5.0536538e-04   3.6001478e-05   1.7184066e-05
   4.3810000e+03   2.4108590e+01   3.3456490e-02   9.3053160e-03   2.0687820e-03   2.6059752e-01   5.0484394e-04   3.5675307e-05   1.7214663e-05
   4.3820000e+03   2.4098450e+01   3.3451840e-02   9.2909170e-03   2.0672440e-03   2.6052826e-01   5.0423995e-04   3.5376763e-05   1.7241969e-05
   4.3830000e+03   2.4088320e+01   3.3447120e-02   9.2765640e-03   2.0657110e-03   2.6048673e-01   5.0359346e-04   3.5114744e-05   1.7266106e-05
   4.3840000e+03   2.4078160e+01   3.3442380e-02   9.2622670e-03   2.0641830e-03   2.6046695e-01   5.0286621e-04   3.4878163e-05   1.7289380e-05
   4.3850000e+03   2.4067990e+01   3.3437550e-02   9.2480130e-03   2.0626550e-03   2.6043186e-01   5.0207110e-04   3.4677690e-05   1.7311186e-05
   4.3860000e+03   2.4057770e+01   3.3432660e-02   9.2338200e-03   2.0611380e-03   2.6042016e-01   5.0121551e-04   3.4504330e-05   1.7328917e-05
   4.3870000e+03   2.4047580e+01   3.3427730e-02   9.2196800e-03   2.0596220e-03   2.6043118e-01   5.0028758e-04   3.4364256e-05   1.7341525e-05
   4.3880000e+03   2.4037380e+01   3.3422730e-02   9.2055910e-03   2.0581110e-03   2.6042804e-01   4.9927820e-04   3.4254119e-05   1.7357378e-05
   4.3890000e+03   2.4027150e+01   3.3417660e-02   9.1915590e-03   2.0566040e-03   2.6045855e-01   4.9820335e-04   3.4182632e-05   1.7365161e-05
   4.3900000e+03   2.4016910e+01   3.3412520e-02   9.1775920e-03   2.0551020e-03   2.6049634e-01   4.9705703e-04   3.4132348e-05   1.7369613e-05
   4.3910000e+03   2.4006680e+01   3.3407300e-02   9.1636810e-03   2.0536060e-03   2.6052886e-01   4.9586175e-04   3.4114528e-05   1.7372319e-05
   4.3920000e+03   2.3996450e+01   3.3402000e-02   9.1498320e-03   2.0521140e-03   2.6060631e-01   4.9456165e-04   3.4122771e-05   1.7371423e-05
   4.3930000e+03   2.3986150e+01   3.3396620e-02   9.1360470e-03   2.0506260e-03   2.6069251e-01   4.9318303e-04   3.4158764e-05   1.7369150e-05
   4.3940000e+03   2.3975860e+01   3.3391180e-02   9.1223250e-03   2.0491390e-03   2.6078454e-01   4.9173310e-04   3.4217275e-05   1.7359318e-05
   4.3950000e+03   2.3965620e+01   3.3385650e-02   9.1086660e-03   2.0476630e-03   2.6088551e-01   4.9022111e-04   3.4296463e-05   1.7345796e-05
   4.3960000e+03   2.3955310e+01   3.3380050e-02   9.0950770e-03   2.0461890e-03   2.6100132e-01   4.8859610e-04   3.4393490e-05   1.7328816e-05
   4.3970000e+03   2.3945020e+01   3.3374310e-02   9.0815500e-03   2.0447190e-03   2.6112611e-01   4.8692609e-04   3.4507079e-05   1.7308528e-05
   4.3980000e+03   2.3934720e+01   3.3368530e-02   9.0680940e-03   2.0432570e-03   2.6130214e-01   4.8512679e-04   3.4640873e-05   1.7280105e-05
   4.3990000e+03   2.3924380e+01   3.3362600e-02   9.0547130e-03   2.0417930e-03   2.6148463e-01   4.8329486e-04   3.4780287e-05   1.7252040e-05
   4.4000000e+03   2.3914060e+01   3.3356630e-02   9.0413950e-03   2.0403420e-03   2.6166669e-01   4.8132410e-04   3.4931903e-05   1.7214366e-05
   4.4010000e+03   2.3903720e+01   3.3350540e-02   9.0281540e-03   2.0388900e-03   2.6189665e-01   4.7933351e-04   3.5089565e-05   1.7175642e-05
   4.4020000e+03   2.3893370e+01   3.3344370e-02   9.0149850e-03   2.0374460e-03   2.6211147e-01   4.7720441e-04   3.5250969e-05   1.7130482e-05
   4.4030000e+03   2.3883050e+01   3.3338060e-02   9.0018870e-03   2.0360050e-03   2.6234550e-01   4.7498716e-04   3.5421904e-05   1.7082605e-05
   4.4040000e+03   2.3872670e+01   3.3331690e-02   8.9888540e-03   2.0345700e-03   2.6262066e-01   4.7272910e-04   3.5594748e-05   1.7025778e-05
   4.4050000e+03   2.3862350e+01   3.3325240e-02   8.9758870e-03   2.0331370e-03   2.6288631e-01   4.7037610e-04   3.5774095e-05   1.6971265e-05
   4.4060000e+03   2.3852000e+01   3.3318690e-02   8.9629880e-03   2.0317070e-03   2.6318508e-01   4.6795798e-04   3.5959919e-05   1.6906554e-05
   4.4070000e+03   2.3841630e+01   3.3312050e-02   8.9501500e-03   2.0302840e-03   2.6350504e-01   4.6546652e-04   3.6152704e-05   1.6839396e-05
   4.4080000e+03   2.3831250e+01   3.3305340e-02   8.9373720e-03   2.0288650e-03   2.6381645e-01   4.6293964e-04   3.6346105e-05   1.6769687e-05
   4.4090000e+03   2.3820900e+01   3.3298530e-02   8.9246540e-03   2.0274510e-03   2.6414961e-01   4.6032180e-04   3.6548490e-05   1.6691765e-05
   4.4100000e+03   2.3810560e+01   3.3291680e-02   8.9119980e-03   2.0260380e-03   2.6447262e-01   4.5766701e-04   3.6754651e-05   1.6614425e-05
   4.4110000e+03   2.3800190e+01   3.3284760e-02   8.8993930e-03   2.0246290e-03   2.6485220e-01   4.5495830e-04   3.6966895e-05   1.6533975e-05
   4.4120000e+03   2.3789840e+01   3.3277720e-02   8.8868440e-03   2.0232230e-03   2.6520091e-01   4.5222225e-04   3.7185442e-05   1.6449251e-05
   4.4130000e+03   2.3779520e+01   3.3270650e-02   8.8743540e-03   2.0218190e-03   2.6551982e-01   4.4941968e-04   3.7406525e-05   1.6361215e-05
   4.4140000e+03   2.3769150e+01   3.3263490e-02   8.8619110e-03   2.0204210e-03   2.6592118e-01   4.4658464e-04   3.7634735e-05   1.6271501e-05
   4.4150000e+03   2.3758830e+01   3.3256300e-02   8.8495190e-03   2.0190250e-03   2.6631234e-01   4.4371673e-04   3.7877712e-05   1.6175848e-05
   4.4160000e+03   2.3748510e+01   3.3249040e-02   8.8371740e-03   2.0176310e-03   2.6666963e-01   4.4080572e-04   3.8118862e-05   1.6082615e-05
   4.4170000e+03   2.3738200e+01   3.3241740e-02   8.8248760e-03   2.0162400e-03   2.6702302e-01   4.3785765e-04   3.8369442e-05   1.5985473e-05
   4.4180000e+03   2.3727870e+01   3.3234380e-02   8.8126210e-03   2.0148530e-03   2.6744486e-01   4.3489573e-04   3.8632134e-05   1.5884884e-05
   4.4190000e+03   2.3717580e+01   3.3226960e-02   8.8004110e-03   2.0134670e-03   2.6781088e-01   4.3192074e-04   3.8896497e-05   1.5780187e-05
   4.4200000e+03   2.3707310e+01   3.3219470e-02   8.7882470e-03   2.0120820e-03   2.6819267e-01   4.2891969e-04   3.9167227e-05   1.5676624e-05
   4.4210000e+03   2.3697060e+01   3.3211990e-02   8.7761190e-03   2.0107020e-03   2.6857915e-01   4.2591394e-04   3.9446459e-05   1.5570218e-05
   4.4220000e+03   2.3686780e+01   3.3204440e-02   8.7640320e-03   2.0093260e-03   2.6894758e-01   4.2290042e-04   3.9733409e-05   1.5460549e-05
   4.4230000e+03   2.3676540e+01   3.3196860e-02   8.7519830e-03   2.0079460e-03   2.6935440e-01   4.1987004e-04   4.0025215e-05   1.5355203e-05
   4.4240000e+03   2.3666350e+01   3.3189240e-02   8.7399620e-03   2.0065740e-03   2.6969852e-01   4.1683899e-04   4.0326056e-05   1.5243265e-05
   4.4250000e+03   2.3656120e+01   3.3181570e-02   8.7279790e-03   2.0051980e-03   2.7008563e-01   4.1380362e-04   4.0634733e-05   1.5135610e-05
   4.4260000e+03   2.3645930e+01   3.3173870e-02   8.7160330e-03   2.0038280e-03   2.7043665e-01   4.1080207e-04   4.0944147e-05   1.5019157e-05
   4.4270000e+03   2.3635750e+01   3.3166170e-02   8.7041120e-03   2.0024560e-03   2.7078585e-01   4.0777099e-04   4.1264476e-05   1.4909508e-05
   4.4280000e+03   2.3625610e+01   3.3158440e-02   8.6922210e-03   2.0010880e-03   2.7110212e-01   4.0477676e-04   4.1587665e-05   1.4794491e-05
   4.4290000e+03   2.3615470e+01   3.3150670e-02   8.6803560e-03   1.9997200e-03   2.7143056e-01   4.0178416e-04   4.1917037e-05   1.4681707e-05
   4.4300000e+03   2.3605350e+01   3.3142920e-02   8.6685180e-03   1.9983520e-03   2.7175721e-01   3.9880796e-04   4.2249386e-05   1.4570570e-05
   4.4310000e+03   2.3595280e+01   3.3135120e-02   8.6567040e-03   1.9969860e-03   2.7205499e-01   3.9585835e-04   4.2585471e-05   1.4453345e-05
   4.4320000e+03   2.3585250e+01   3.3127330e-02   8.6449120e-03   1.9956190e-03   2.7231820e-01   3.9295438e-04   4.2920936e-05   1.4343306e-05
   4.4330000e+03   2.3575210e+01   3.3119490e-02   8.6331360e-03   1.9942550e-03   2.7257233e-01   3.9006471e-04   4.3271651e-05   1.4226588e-05
   4.4340000e+03   2.3565200e+01   3.3111640e-02   8.6213870e-03   1.9928930e-03   2.7282729e-01   3.8722102e-04   4.3613517e-05   1.4113911e-05
   4.4350000e+03   2.3555210e+01   3.3103850e-02   8.6096500e-03   1.9915280e-03   2.7303750e-01   3.8442148e-04   4.3957670e-05   1.3998538e-05
   4.4360000e+03   2.3545290e+01   3.3096000e-02   8.5979320e-03   1.9901630e-03   2.7324919e-01   3.8161648e-04   4.4304818e-05   1.3891620e-05
   4.4370000e+03   2.3535350e+01   3.3088170e-02   8.5862260e-03   1.9888010e-03   2.7343074e-01   3.7890867e-04   4.4643212e-05   1.3777540e-05
   4.4380000e+03   2.3525470e+01   3.3080360e-02   8.5745350e-03   1.9874340e-03   2.7358294e-01   3.7624201e-04   4.4988716e-05   1.3668697e-05
   4.4390000e+03   2.3515610e+01   3.3072550e-02   8.5628520e-03   1.9860730e-03   2.7369376e-01   3.7358316e-04   4.5327758e-05   1.3557056e-05
   4.4400000e+03   2.3505770e+01   3.3064710e-02   8.5511800e-03   1.9847090e-03   2.7380699e-01   3.7103174e-04   4.5667422e-05   1.3449348e-05
   4.4410000e+03   2.3496000e+01   3.3056920e-02   8.5395140e-03   1.9833430e-03   2.7386700e-01   3.6850857e-04   4.6001728e-05   1.3340997e-05
   4.4420000e+03   2.3486260e+01   3.3049110e-02   8.5278530e-03   1.9819790e-03   2.7389337e-01   3.6604043e-04   4.6328582e-05   1.3233680e-05
   4.4430000e+03   2.3476520e+01   3.3041350e-02   8.5162000e-03   1.9806100e-03   2.7387887e-01   3.6366274e-04   4.6651648e-05   1.3128566e-05
   4.4440000e+03   2.3466840e+01   3.3033620e-02   8.5045460e-03   1.9792450e-03   2.7383399e-01   3.6134110e-04   4.6969467e-05   1.3025025e-05
   4.4450000e+03   2.3457190e+01   3.3025890e-02   8.4928920e-03   1.9778800e-03   2.7376704e-01   3.5908192e-04   4.7281073e-05   1.2922931e-05
   4.4460000e+03   2.3447570e+01   3.3018180e-02   8.4812420e-03   1.9765090e-03   2.7366779e-01   3.5694722e-04   4.7582977e-05   1.2821059e-05
   4.4470000e+03   2.3438010e+01   3.3010540e-02   8.4695880e-03   1.9751390e-03   2.7351718e-01   3.5484946e-04   4.7874761e-05   1.2719222e-05
   4.4480000e+03   2.3428470e+01   3.3002890e-02   8.4579300e-03   1.9737690e-03   2.7331825e-01   3.5285055e-04   4.8155209e-05   1.2617040e-05
   4.4490000e+03   2.3419000e+01   3.2995280e-02   8.4462670e-03   1.9723990e-03   2.7307427e-01   3.5093575e-04   4.8429267e-05   1.2521749e-05
   4.4500000e+03   2.3409570e+01   3.2987720e-02   8.4345970e-03   1.9710240e-03   2.7279066e-01   3.4909647e-04   4.8689679e-05   1.2425995e-05
   4.4510000e+03   2.3400160e+01   3.2980210e-02   8.4229150e-03   1.9696450e-03   2.7247769e-01   3.4736913e-04   4.8939701e-05   1.2333368e-05
   4.4520000e+03   2.3390790e+01   3.2972690e-02   8.4112310e-03   1.9682670e-03   2.7212243e-01   3.4574369e-04   4.9176781e-05   1.2240751e-05
   4.4530000e+03   2.3381500e+01   3.2965270e-02   8.3995360e-03   1.9668900e-03   2.7168440e-01   3.4420021e-04   4.9404050e-05   1.2149079e-05
   4.4540000e+03   2.3372220e+01   3.2957820e-02   8.3878370e-03   1.9655070e-03   2.7123629e-01   3.4271969e-04   4.9617077e-05   1.2062365e-05
   4.4550000e+03   2.3362990e+01   3.2950450e-02   8.3761300e-03   1.9641280e-03   2.7076291e-01   3.4136312e-04   4.9820868e-05   1.1972694e-05
   4.4560000e+03   2.3353790e+01   3.2943090e-02   8.3644220e-03   1.9627400e-03   2.7021957e-01   3.4007840e-04   5.0008727e-05   1.1887461e-05
   4.4570000e+03   2.3344620e+01   3.2935750e-02   8.3527100e-03   1.9613540e-03   2.6963720e-01   3.3886020e-04   5.0189670e-05   1.1804721e-05
   4.4580000e+03   2.3335520e+01   3.2928460e-02   8.3409930e-03   1.9599690e-03   2.6905395e-01   3.3775464e-04   5.0357914e-05   1.1719490e-05
   4.4590000e+03   2.3326370e+01   3.2921200e-02   8.3292760e-03   1.9585820e-03   2.6844356e-01   3.3670224e-04   5.0516946e-05   1.1639795e-05
   4.4600000e+03   2.3317340e+01   3.2913930e-02   8.3175600e-03   1.9571910e-03   2.6780300e-01   3.3572608e-04   5.0661992e-05   1.1561938e-05
   4.4610000e+03   2.3308300e+01   3.2906680e-02   8.3058430e-03   1.9558000e-03   2.6713464e-01   3.3487477e-04   5.0796919e-05   1.1484890e-05
   4.4620000e+03   2.3299290e+01   3.2899470e-02   8.2941290e-03   1.9544070e-03   2.6643308e-01   3.3405103e-04   5.0925714e-05   1.1409898e-05
   4.4630000e+03   2.3290300e+01   3.2892290e-02   8.2824100e-03   1.9530140e-03   2.6573795e-01   3.3331350e-04   5.1044254e-05   1.1335951e-05
   4.4640000e+03   2.3281350e+01   3.2885110e-02   8.2707030e-03   1.9516200e-03   2.6502013e-01   3.3264756e-04   5.1148542e-05   1.1260517e-05
   4.4650000e+03   2.3272440e+01   3.2877910e-02   8.2589970e-03   1.9502210e-03   2.6423226e-01   3.3203217e-04   5.1249834e-05   1.1194586e-05
   4.4660000e+03   2.3263530e+01   3.2870780e-02   8.2472890e-03   1.9488260e-03   2.6349873e-01   3.3148546e-04   5.1340012e-05   1.1123785e-05
   4.4670000e+03   2.3254630e+01   3.2863610e-02   8.2355950e-03   1.9474280e-03   2.6272749e-01   3.3101569e-04   5.1422406e-05   1.1056977e-05
   4.4680000e+03   2.3245770e+01   3.2856490e-02   8.2239000e-03   1.9460280e-03   2.6194122e-01   3.3061955e-04   5.1498584e-05   1.0995865e-05
   4.4690000e+03   2.3236910e+01   3.2849340e-02   8.2122190e-03   1.9446290e-03   2.6116880e-01   3.3029153e-04   5.1564695e-05   1.0933186e-05
   4.4700000e+03   2.3228100e+01   3.2842210e-02   8.2005420e-03   1.9432280e-03   2.6035816e-01   3.2999789e-04   5.1620804e-05   1.0870820e-05
   4.4710000e+03   2.3219290e+01   3.2835080e-02   8.1888760e-03   1.9418260e-03   2.5954792e-01   3.2978135e-04   5.1674479e-05   1.0813019e-05
   4.4720000e+03   2.3210450e+01   3.2827940e-02   8.1772150e-03   1.9404220e-03   2.5877672e-01   3.2960870e-04   5.1724991e-05   1.0760211e-05
   4.4730000e+03   2.3201700e+01   3.2820800e-02   8.1655740e-03   1.9390190e-03   2.5796606e-01   3.2949757e-04   5.1758891e-05   1.0704424e-05
   4.4740000e+03   2.3192910e+01   3.2813660e-02   8.1539400e-03   1.9376100e-03   2.5717714e-01   3.2942474e-04   5.1794230e-05   1.0654817e-05
   4.4750000e+03   2.3184130e+01   3.2806540e-02   8.1423170e-03   1.9362080e-03   2.5638207e-01   3.2942058e-04   5.1821363e-05   1.0604197e-05
   4.4760000e+03   2.3175390e+01   3.2799370e-02   8.1307080e-03   1.9348010e-03   2.5559186e-01   3.2947468e-04   5.1847048e-05   1.0557703e-05
   4.4770000e+03   2.3166630e+01   3.2792200e-02   8.1191160e-03   1.9333930e-03   2.5483334e-01   3.2955549e-04   5.1860387e-05   1.0515101e-05
   4.4780000e+03   2.3157870e+01   3.2785020e-02   8.1075390e-03   1.9319860e-03   2.5408781e-01   3.2969508e-04   5.1867030e-05   1.0470026e-05
   4.4790000e+03   2.3149140e+01   3.2777830e-02   8.0959750e-03   1.9305800e-03   2.5335527e-01   3.2987638e-04   5.1873204e-05   1.0431610e-05
   4.4800000e+03   2.3140380e+01   3.2770630e-02   8.0844310e-03   1.9291690e-03   2.5260833e-01   3.3009009e-04   5.1877793e-05   1.0396578e-05
   4.4810000e+03   2.3131650e+01   3.2763400e-02   8.0729030e-03   1.9277640e-03   2.5190866e-01   3.3034899e-04   5.1868272e-05   1.0358470e-05
   4.4820000e+03   2.3122920e+01   3.2756160e-02   8.0613980e-03   1.9263510e-03   2.5120935e-01   3.3064952e-04   5.1852642e-05   1.0328436e-05
   4.4830000e+03   2.3114180e+01   3.2748870e-02   8.0499080e-03   1.9249390e-03   2.5053896e-01   3.3097869e-04   5.1836994e-05   1.0293912e-05
   4.4840000e+03   2.3105430e+01   3.2741600e-02   8.0384390e-03   1.9235290e-03   2.4987764e-01   3.3135415e-04   5.1811466e-05   1.0268150e-05
   4.4850000e+03   2.3096690e+01   3.2734260e-02   8.0269920e-03   1.9221190e-03   2.4923081e-01   3.3175456e-04   5.1784884e-05   1.0243723e-05
   4.4860000e+03   2.3087920e+01   3.2726930e-02   8.0155710e-03   1.9207090e-03   2.4862126e-01   3.3221354e-04   5.1747058e-05   1.0219631e-05
   4.4870000e+03   2.3079170e+01   3.2719560e-02   8.0041690e-03   1.9192960e-03   2.4803523e-01   3.3265355e-04   5.1703148e-05   1.0200112e-05
   4.4880000e+03   2.3070410e+01   3.2712130e-02   7.9927930e-03   1.9178840e-03   2.4744631e-01   3.3313604e-04   5.1654825e-05   1.0182134e-05
   4.4890000e+03   2.3061630e+01   3.2704710e-02   7.9814400e-03   1.9164710e-03   2.4695507e-01   3.3363298e-04   5.1596043e-05   1.0166244e-05
   4.4900000e+03   2.3052870e+01   3.2697250e-02   7.9701180e-03   1.9150610e-03   2.4643966e-01   3.3417752e-04   5.1534353e-05   1.0152523e-05
   4.4910000e+03   2.3044040e+01   3.2689720e-02   7.9588170e-03   1.9136490e-03   2.4597859e-01   3.3474308e-04   5.1463406e-05   1.0143514e-05
   4.4920000e+03   2.3035220e+01   3.2682180e-02   7.9475490e-03   1.9122360e-03   2.4555125e-01   3.3531085e-04   5.1381944e-05   1.0135544e-05
   4.4930000e+03   2.3026370e+01   3.2674590e-02   7.9363060e-03   1.9108230e-03   2.4514185e-01   3.3589064e-04   5.1291672e-05   1.0129119e-05
   4.4940000e+03   2.3017540e+01   3.2666960e-02   7.9250940e-03   1.9094120e-03   2.4477027e-01   3.3649113e-04   5.1197269e-05   1.0124690e-05
   4.4950000e+03   2.3008650e+01   3.2659250e-02   7.9139100e-03   1.9079990e-03   2.4447191e-01   3.3710646e-04   5.1088347e-05   1.0126832e-05
   4.4960000e+03   2.2999770e+01   3.2651540e-02   7.9027600e-03   1.9065880e-03   2.4416150e-01   3.3775243e-04   5.0968741e-05   1.0124200e-05
   4.4970000e+03   2.2990870e+01   3.2643780e-02   7.8916430e-03   1.9051770e-03   2.4391714e-01   3.3838329e-04   5.0842684e-05   1.0130938e-05
   4.4980000e+03   2.2981930e+01   3.2635950e-02   7.8805590e-03   1.9037630e-03   2.4371180e-01   3.3902080e-04   5.0699475e-05   1.0142050e-05
   4.4990000e+03   2.2972970e+01   3.2628080e-02   7.8695040e-03   1.9023510e-03   2.4353358e-01   3.3967416e-04   5.0554631e-05   1.0150552e-05
   4.5000000e+03   2.2963990e+01   3.2620150e-02   7.8584920e-03   1.9009410e-03   2.4343182e-01   3.4031506e-04   5.0388172e-05   1.0160980e-05
   4.5010000e+03   2.2954960e+01   3.2612150e-02   7.8475080e-03   1.8995280e-03   2.4333712e-01   3.4096334e-04   5.0212961e-05   1.0176869e-05
   4.5020000e+03   2.2945930e+01   3.2604090e-02   7.8365650e-03   1.8981160e-03   2.4331405e-01   3.4161138e-04   5.0021488e-05   1.0196135e-05
   4.5030000e+03   2.2936870e+01   3.2596000e-02   7.8256520e-03   1.8967060e-03   2.4332014e-01   3.4226266e-04   4.9819503e-05   1.0217188e-05
   4.5040000e+03   2.2927800e+01   3.2587830e-02   7.8147730e-03   1.8952950e-03   2.4338272e-01   3.4291517e-04   4.9605867e-05   1.0238687e-05
   4.5050000e+03   2.2918690e+01   3.2579630e-02   7.8039270e-03   1.8938870e-03   2.4348087e-01   3.4355175e-04   4.9382515e-05   1.0263672e-05
   4.5060000e+03   2.2909550e+01   3.2571390e-02   7.7931170e-03   1.8924750e-03   2.4361501e-01   3.4421188e-04   4.9145724e-05   1.0288789e-05
   4.5070000e+03   2.2900380e+01   3.2563090e-02   7.7823310e-03   1.8910670e-03   2.4379464e-01   3.4487060e-04   4.8896005e-05   1.0317458e-05
   4.5080000e+03   2.2891220e+01   3.2554750e-02   7.7715800e-03   1.8896570e-03   2.4397044e-01   3.4552117e-04   4.8639657e-05   1.0352742e-05
   4.5090000e+03   2.2882030e+01   3.2546350e-02   7.7608580e-03   1.8882470e-03   2.4419296e-01   3.4615591e-04   4.8370064e-05   1.0382286e-05
   4.5100000e+03   2.2872820e+01   3.2537900e-02   7.7501650e-03   1.8868370e-03   2.4447479e-01   3.4681755e-04   4.8091484e-05   1.0419386e-05
   4.5110000e+03   2.2863570e+01   3.2529440e-02   7.7394990e-03   1.8854270e-03   2.4478528e-01   3.4744294e-04   4.7806245e-05   1.0460103e-05
   4.5120000e+03   2.2854320e+01   3.2520910e-02   7.7288640e-03   1.8840160e-03   2.4508686e-01   3.4808455e-04   4.7505655e-05   1.0493458e-05
   4.5130000e+03   2.2845080e+01   3.2512360e-02   7.7182520e-03   1.8826070e-03   2.4540639e-01   3.4872367e-04   4.7202761e-05   1.0535147e-05
   4.5140000e+03   2.2835770e+01   3.2503740e-02   7.7076690e-03   1.8811950e-03   2.4579706e-01   3.4932367e-04   4.6887550e-05   1.0578172e-05
   4.5150000e+03   2.2826500e+01   3.2495110e-02   7.6971070e-03   1.8797860e-03   2.4617142e-01   3.4994966e-04   4.6569751e-05   1.0621906e-05
   4.5160000e+03   2.2817190e+01   3.2486420e-02   7.6865720e-03   1.8783730e-03   2.4657521e-01   3.5057905e-04   4.6240106e-05   1.0666471e-05
   4.5170000e+03   2.2807850e+01   3.2477700e-02   7.6760610e-03   1.8769620e-03   2.4701865e-01   3.5118772e-04   4.5904642e-05   1.0711880e-05
   4.5180000e+03   2.2798550e+01   3.2468970e-02   7.6655730e-03   1.8755530e-03   2.4743970e-01   3.5178106e-04   4.5564289e-05   1.0755335e-05
   4.5190000e+03   2.2789180e+01   3.2460230e-02   7.6551050e-03   1.8741430e-03   2.4793171e-01   3.5240048e-04   4.5221266e-05   1.0802766e-05
   4.5200000e+03   2.2779850e+01   3.2451400e-02   7.6446580e-03   1.8727300e-03   2.4840544e-01   3.5299619e-04   4.4873631e-05   1.0850956e-05
   4.5210000e+03   2.2770500e+01   3.2442540e-02   7.6342300e-03   1.8713180e-03   2.4885174e-01   3.5355890e-04   4.4518580e-05   1.0901126e-05
   4.5220000e+03   2.2761150e+01   3.2433700e-02   7.6238260e-03   1.8699050e-03   2.4937855e-01   3.5412756e-04   4.4159551e-05   1.0950056e-05
   4.5230000e+03   2.2751760e+01   3.2424800e-02   7.6134370e-03   1.8684910e-03   2.4986771e-01   3.5468827e-04   4.3801886e-05   1.0999756e-05
   4.5240000e+03   2.2742380e+01   3.2415880e-02   7.6030710e-03   1.8670760e-03   2.5039154e-01   3.5524697e-04   4.3438303e-05   1.1050251e-05
   4.5250000e+03   2.2732990e+01   3.2406940e-02   7.5927170e-03   1.8656620e-03   2.5090212e-01   3.5577757e-04   4.3076339e-05   1.1100728e-05
   4.5260000e+03   2.2723620e+01   3.2398010e-02   7.5823820e-03   1.8642480e-03   2.5143740e-01   3.5627843e-04   4.2711670e-05   1.1146091e-05
   4.5270000e+03   2.2714250e+01   3.2388990e-02   7.5720650e-03   1.8628330e-03   2.5197799e-01   3.5677881e-04   4.2345607e-05   1.1198068e-05
   4.5280000e+03   2.2704850e+01   3.2380010e-02   7.5617580e-03   1.8614170e-03   2.5249437e-01   3.5726089e-04   4.1979097e-05   1.1247746e-05
   4.5290000e+03   2.2695480e+01   3.2370970e-02   7.5514710e-03   1.8600010e-03   2.5296817e-01   3.5774807e-04   4.1611986e-05   1.1294298e-05
   4.5300000e+03   2.2686060e+01   3.2361930e-02   7.5411980e-03   1.8585860e-03   2.5349583e-01   3.5819492e-04   4.1246265e-05   1.1338652e-05
   4.5310000e+03   2.2676700e+01   3.2352890e-02   7.5309370e-03   1.8571660e-03   2.5399915e-01   3.5861146e-04   4.0884517e-05   1.1387064e-05
   4.5320000e+03   2.2667320e+01   3.2343820e-02   7.5206850e-03   1.8557480e-03   2.5454672e-01   3.5902177e-04   4.0526374e-05   1.1430861e-05
   4.5330000e+03   2.2657940e+01   3.2334740e-02   7.5104460e-03   1.8543280e-03   2.5500658e-01   3.5941610e-04   4.0168639e-05   1.1472194e-05
   4.5340000e+03   2.2648550e+01   3.2325630e-02   7.5002200e-03   1.8529060e-03   2.5549195e-01   3.5977776e-04   3.9810725e-05   1.1513354e-05
   4.5350000e+03   2.2639180e+01   3.2316540e-02   7.4900000e-03   1.8514860e-03   2.5594667e-01   3.6011843e-04   3.9461013e-05   1.1552596e-05
   4.5360000e+03   2.2629800e+01   3.2307420e-02   7.4797880e-03   1.8500650e-03   2.5638953e-01   3.6041647e-04   3.9121490e-05   1.1587715e-05
   4.5370000e+03   2.2620440e+01   3.2298310e-02   7.4695870e-03   1.8486420e-03   2.5682106e-01   3.6069587e-04   3.8779852e-05   1.1625253e-05
   4.5380000e+03   2.2611130e+01   3.2289200e-02   7.4593950e-03   1.8472190e-03   2.5722458e-01   3.6095351e-04   3.8443481e-05   1.1654421e-05
   4.5390000e+03   2.2601760e+01   3.2280070e-02   7.4492080e-03   1.8457930e-03   2.5762838e-01   3.6117334e-04   3.8117718e-05   1.1688421e-05
   4.5400000e+03   2.2592440e+01   3.2270900e-02   7.4390260e-03   1.8443660e-03   2.5796790e-01   3.6137618e-04   3.7796551e-05   1.1714565e-05
   4.5410000e+03   2.2583130e+01   3.2261800e-02   7.4288520e-03   1.8429420e-03   2.5830989e-01   3.6151133e-04   3.7487197e-05   1.1735435e-05
   4.5420000e+03   2.2573830e+01   3.2252640e-02   7.4186810e-03   1.8415130e-03   2.5860198e-01   3.6162645e-04   3.7183309e-05   1.1756054e-05
   4.5430000e+03   2.2564530e+01   3.2243480e-02   7.4085120e-03   1.8400820e-03   2.5890614e-01   3.6172051e-04   3.6888351e-05   1.1775253e-05
   4.5440000e+03   2.2555220e+01   3.2234350e-02   7.3983480e-03   1.8386530e-03   2.5914322e-01   3.6175624e-04   3.6602214e-05   1.1788176e-05
   4.5450000e+03   2.2545980e+01   3.2225230e-02   7.3881870e-03   1.8372220e-03   2.5928787e-01   3.6178749e-04   3.6323844e-05   1.1796707e-05
   4.5460000e+03   2.2536700e+01   3.2216110e-02   7.3780220e-03   1.8357880e-03   2.5950412e-01   3.6174412e-04   3.6060327e-05   1.1802728e-05
   4.5470000e+03   2.2527490e+01   3.2206970e-02   7.3678640e-03   1.8343570e-03   2.5962820e-01   3.6167095e-04   3.5808879e-05   1.1803323e-05
   4.5480000e+03   2.2518270e+01   3.2197900e-02   7.3577070e-03   1.8329200e-03   2.5969745e-01   3.6153196e-04   3.5563965e-05   1.1802318e-05
   4.5490000e+03   2.2509080e+01   3.2188780e-02   7.3475420e-03   1.8314840e-03   2.5972755e-01   3.6138805e-04   3.5337129e-05   1.1792891e-05
   4.5500000e+03   2.2499900e+01   3.2179670e-02   7.3373770e-03   1.8300460e-03   2.5970044e-01   3.6117894e-04   3.5117097e-05   1.1782799e-05
   4.5510000e+03   2.2490720e+01   3.2170590e-02   7.3272150e-03   1.8286070e-03   2.5968268e-01   3.6090951e-04   3.4915116e-05   1.1761240e-05
   4.5520000e+03   2.2481590e+01   3.2161520e-02   7.3170500e-03   1.8271670e-03   2.5956483e-01   3.6060922e-04   3.4725990e-05   1.1742702e-05
   4.5530000e+03   2.2472470e+01   3.2152460e-02   7.3068810e-03   1.8257250e-03   2.5939926e-01   3.6027901e-04   3.4543528e-05   1.1714495e-05
   4.5540000e+03   2.2463380e+01   3.2143380e-02   7.2967150e-03   1.8242810e-03   2.5921828e-01   3.5988240e-04   3.4380976e-05   1.1683990e-05
   4.5550000e+03   2.2454320e+01   3.2134350e-02   7.2865460e-03   1.8228400e-03   2.5898028e-01   3.5945104e-04   3.4231882e-05   1.1647375e-05
   4.5560000e+03   2.2445230e+01   3.2125300e-02   7.2763850e-03   1.8213980e-03   2.5872162e-01   3.5898220e-04   3.4092785e-05   1.1606787e-05
   4.5570000e+03   2.2436190e+01   3.2116260e-02   7.2662190e-03   1.8199540e-03   2.5838183e-01   3.5850856e-04   3.3963611e-05   1.1564143e-05
   4.5580000e+03   2.2427150e+01   3.2107250e-02   7.2560670e-03   1.8185090e-03   2.5804969e-01   3.5796370e-04   3.3844098e-05   1.1517566e-05
   4.5590000e+03   2.2418130e+01   3.2098230e-02   7.2459100e-03   1.8170620e-03   2.5768542e-01   3.5739431e-04   3.3743619e-05   1.1470070e-05
   4.5600000e+03   2.2409110e+01   3.2089180e-02   7.2357680e-03   1.8156190e-03   2.5729120e-01   3.5681275e-04   3.3645955e-05   1.1417267e-05
   4.5610000e+03   2.2400150e+01   3.2080150e-02   7.2256210e-03   1.8141710e-03   2.5684009e-01   3.5617555e-04   3.3571088e-05   1.1364286e-05
   4.5620000e+03   2.2391200e+01   3.2071150e-02   7.2154880e-03   1.8127280e-03   2.5637811e-01   3.5553041e-04   3.3500017e-05   1.1306125e-05
   4.5630000e+03   2.2382190e+01   3.2062120e-02   7.2053620e-03   1.8112870e-03   2.5589636e-01   3.5487723e-04   3.3434146e-05   1.1245121e-05
   4.5640000e+03   2.2373250e+01   3.2053110e-02   7.1952480e-03   1.8098400e-03   2.5539646e-01   3.5416064e-04   3.3385606e-05   1.1183708e-05
   4.5650000e+03   2.2364340e+01   3.2044090e-02   7.1851360e-03   1.8083940e-03   2.5485548e-01   3.5345697e-04   3.3348829e-05   1.1122289e-05
   4.5660000e+03   2.2355420e+01   3.2035040e-02   7.1750410e-03   1.8069540e-03   2.5430908e-01   3.5272981e-04   3.3313659e-05   1.1057580e-05
   4.5670000e+03   2.2346520e+01   3.2026030e-02   7.1649550e-03   1.8055120e-03   2.5374234e-01   3.5200703e-04   3.3298163e-05   1.0990849e-05
   4.5680000e+03   2.2337640e+01   3.2016980e-02   7.1548810e-03   1.8040720e-03   2.5314889e-01   3.5125369e-04   3.3285845e-05   1.0923812e-05
   4.5690000e+03   2.2328740e+01   3.2007930e-02   7.1448190e-03   1.8026300e-03   2.5256766e-01   3.5047587e-04   3.3288385e-05   1.0855446e-05
   4.5700000e+03   2.2319860e+01   3.1998870e-02   7.1347770e-03   1.8011950e-03   2.5195350e-01   3.4972406e-04   3.3292565e-05   1.0787194e-05
   4.5710000e+03   2.2311010e+01   3.1989810e-02   7.1247430e-03   1.7997580e-03   2.5134887e-01   3.4894708e-04   3.3309911e-05   1.0721813e-05
   4.5720000e+03   2.2302140e+01   3.1980750e-02   7.1147280e-03   1.7983250e-03   2.5074856e-01   3.4813578e-04   3.3330056e-05   1.0654012e-05
   4.5730000e+03   2.2293280e+01   3.1971670e-02   7.1047270e-03   1.7968920e-03   2.5012729e-01   3.4734825e-04   3.3363085e-05   1.0583801e-05
   4.5740000e+03   2.2284440e+01   3.1962600e-02   7.0947480e-03   1.7954620e-03   2.4947851e-01   3.4657349e-04   3.3402765e-05   1.0516385e-05
   4.5750000e+03   2.2275630e+01   3.1953470e-02   7.0847860e-03   1.7940310e-03   2.4884597e-01   3.4579521e-04   3.3454418e-05   1.0449930e-05
   4.5760000e+03   2.2266800e+01   3.1944350e-02   7.0748420e-03   1.7926040e-03   2.4822668e-01   3.4501213e-04   3.3504595e-05   1.0386411e-05
   4.5770000e+03   2.2257940e+01   3.1935250e-02   7.0649190e-03   1.7911820e-03   2.4761445e-01   3.4423647e-04   3.3565796e-05   1.0319090e-05
   4.5780000e+03   2.2249140e+01   3.1926100e-02   7.0550150e-03   1.7897580e-03   2.4701442e-01   3.4346015e-04   3.3634132e-05   1.0257494e-05
   4.5790000e+03   2.2240330e+01   3.1916940e-02   7.0451350e-03   1.7883410e-03   2.4638927e-01   3.4270133e-04   3.3706315e-05   1.0196367e-05
   4.5800000e+03   2.2231540e+01   3.1907760e-02   7.0352790e-03   1.7869260e-03   2.4579317e-01   3.4195036e-04   3.3789178e-05   1.0137162e-05
   4.5810000e+03   2.2222740e+01   3.1898590e-02   7.0254440e-03   1.7855130e-03   2.4519891e-01   3.4118950e-04   3.3875122e-05   1.0077727e-05
   4.5820000e+03   2.2213920e+01   3.1889370e-02   7.0156320e-03   1.7841030e-03   2.4463505e-01   3.4048631e-04   3.3963739e-05   1.0024461e-05
   4.5830000e+03   2.2205140e+01   3.1880130e-02   7.0058500e-03   1.7826970e-03   2.4405686e-01   3.3976079e-04   3.4054913e-05   9.9725178e-06
   4.5840000e+03   2.2196350e+01   3.1870850e-02   6.9960900e-03   1.7812930e-03   2.4351731e-01   3.3907183e-04   3.4153677e-05   9.9251287e-06
   4.5850000e+03   2.2187560e+01   3.1861600e-02   6.9863580e-03   1.7798910e-03   2.4299719e-01   3.3838932e-04   3.4262400e-05   9.8786160e-06
   4.5860000e+03   2.2178780e+01   3.1852300e-02   6.9766530e-03   1.7784960e-03   2.4246802e-01   3.3774705e-04   3.4369076e-05   9.8379088e-06
   4.5870000e+03   2.2169980e+01   3.1842970e-02   6.9669780e-03   1.7771060e-03   2.4199245e-01   3.3708382e-04   3.4477467e-05   9.7971778e-06
   4.5880000e+03   2.2161200e+01   3.1833630e-02   6.9573340e-03   1.7757160e-03   2.4154125e-01   3.3648769e-04   3.4588888e-05   9.7635913e-06
   4.5890000e+03   2.2152390e+01   3.1824260e-02   6.9477190e-03   1.7743310e-03   2.4111457e-01   3.3589500e-04   3.4707048e-05   9.7336546e-06
   4.5900000e+03   2.2143600e+01   3.1814880e-02   6.9381350e-03   1.7729520e-03   2.4070529e-01   3.3532828e-04   3.4828245e-05   9.7030096e-06
   4.5910000e+03   2.2134830e+01   3.1805420e-02   6.9285840e-03   1.7715790e-03   2.4032527e-01   3.3480350e-04   3.4944640e-05   9.6798593e-06
   4.5920000e+03   2.2126020e+01   3.1795960e-02   6.9190630e-03   1.7702070e-03   2.3997109e-01   3.3425600e-04   3.5071694e-05   9.6637628e-06
   4.5930000e+03   2.2117230e+01   3.1786500e-02   6.9095810e-03   1.7688410e-03   2.3967472e-01   3.3376162e-04   3.5192149e-05   9.6467927e-06
   4.5940000e+03   2.2108420e+01   3.1777010e-02   6.9001330e-03   1.7674770e-03   2.3937514e-01   3.3332970e-04   3.5317901e-05   9.6398433e-06
   4.5950000e+03   2.2099600e+01   3.1767450e-02   6.8907160e-03   1.7661220e-03   2.3913188e-01   3.3289753e-04   3.5442122e-05   9.6346594e-06
   4.5960000e+03   2.2090830e+01   3.1757850e-02   6.8813430e-03   1.7647730e-03   2.3891742e-01   3.3250229e-04   3.5568737e-05   9.6337359e-06
   4.5970000e+03   2.2082020e+01   3.1748250e-02   6.8720020e-03   1.7634270e-03   2.3873702e-01   3.3214569e-04   3.5695375e-05   9.6383897e-06
   4.5980000e+03   2.2073220e+01   3.1738580e-02   6.8626960e-03   1.7620850e-03   2.3863131e-01   3.3182095e-04   3.5821682e-05   9.6536571e-06
   4.5990000e+03   2.2064380e+01   3.1728920e-02   6.8534360e-03   1.7607500e-03   2.3854849e-01   3.3153630e-04   3.5947947e-05   9.6677769e-06
   4.6000000e+03   2.2055560e+01   3.1719220e-02   6.8442140e-03   1.7594220e-03   2.3848670e-01   3.3130520e-04   3.6073758e-05   9.6886506e-06
   4.6010000e+03   2.2046700e+01   3.1709460e-02   6.8350350e-03   1.7581010e-03   2.3850147e-01   3.3107779e-04   3.6199088e-05   9.7163304e-06
   4.6020000e+03   2.2037870e+01   3.1699650e-02   6.8258910e-03   1.7567800e-03   2.3853567e-01   3.3091233e-04   3.6321640e-05   9.7518841e-06
   4.6030000e+03   2.2029040e+01   3.1689840e-02   6.8167910e-03   1.7554680e-03   2.3864020e-01   3.3077975e-04   3.6440941e-05   9.7897790e-06
   4.6040000e+03   2.2020190e+01   3.1679970e-02   6.8077240e-03   1.7541610e-03   2.3875641e-01   3.3067975e-04   3.6566240e-05   9.8312579e-06
   4.6050000e+03   2.2011300e+01   3.1670100e-02   6.7986970e-03   1.7528620e-03   2.3894771e-01   3.3061721e-04   3.6687376e-05   9.8778167e-06
   4.6060000e+03   2.2002440e+01   3.1660150e-02   6.7897040e-03   1.7515660e-03   2.3911923e-01   3.3056167e-04   3.6804211e-05   9.9314665e-06
   4.6070000e+03   2.1993580e+01   3.1650230e-02   6.7807460e-03   1.7502750e-03   2.3936646e-01   3.3055213e-04   3.6927444e-05   9.9871431e-06
   4.6080000e+03   2.1984700e+01   3.1640220e-02   6.7718230e-03   1.7489860e-03   2.3965874e-01   3.3057076e-04   3.7043321e-05   1.0051758e-05
   4.6090000e+03   2.1975840e+01   3.1630240e-02   6.7629330e-03   1.7477040e-03   2.3993963e-01   3.3061928e-04   3.7162373e-05   1.0116525e-05
   4.6100000e+03   2.1966950e+01   3.1620220e-02   6.7540790e-03   1.7464290e-03   2.4027234e-01   3.3068508e-04   3.7274320e-05   1.0181324e-05
   4.6110000e+03   2.1958090e+01   3.1610160e-02   6.7452510e-03   1.7451560e-03   2.4062063e-01   3.3079489e-04   3.7393839e-05   1.0254301e-05
   4.6120000e+03   2.1949210e+01   3.1600090e-02   6.7364550e-03   1.7438860e-03   2.4102262e-01   3.3090525e-04   3.7508082e-05   1.0327820e-05
   4.6130000e+03   2.1940340e+01   3.1590020e-02   6.7276910e-03   1.7426210e-03   2.4141084e-01   3.3103078e-04   3.7619362e-05   1.0409013e-05
   4.6140000e+03   2.1931460e+01   3.1579910e-02   6.7189530e-03   1.7413600e-03   2.4186415e-01   3.3117900e-04   3.7736213e-05   1.0484855e-05
   4.6150000e+03   2.1922580e+01   3.1569770e-02   6.7102400e-03   1.7401030e-03   2.4229353e-01   3.3136200e-04   3.7847175e-05   1.0570910e-05
   4.6160000e+03   2.1913690e+01   3.1559620e-02   6.7015590e-03   1.7388520e-03   2.4278736e-01   3.3155613e-04   3.7960221e-05   1.0654543e-05
   4.6170000e+03   2.1904810e+01   3.1549480e-02   6.6928980e-03   1.7376010e-03   2.4327086e-01   3.3177434e-04   3.8068538e-05   1.0740981e-05
   4.6180000e+03   2.1895950e+01   3.1539290e-02   6.6842680e-03   1.7363540e-03   2.4376430e-01   3.3198905e-04   3.8179620e-05   1.0829359e-05
   4.6190000e+03   2.1887090e+01   3.1529110e-02   6.6756550e-03   1.7351110e-03   2.4424912e-01   3.3221820e-04   3.8289316e-05   1.0920549e-05
   4.6200000e+03   2.1878200e+01   3.1518920e-02   6.6670680e-03   1.7338700e-03   2.4479516e-01   3.3248385e-04   3.8400322e-05   1.1011554e-05
   4.6210000e+03   2.1869330e+01   3.1508740e-02   6.6585020e-03   1.7326330e-03   2.4532306e-01   3.3273711e-04   3.8505058e-05   1.1102058e-05
   4.6220000e+03   2.1860460e+01   3.1498510e-02   6.6499570e-03   1.7313970e-03   2.4583892e-01   3.3302664e-04   3.8612787e-05   1.1196509e-05
   4.6230000e+03   2.1851620e+01   3.1488310e-02   6.6414310e-03   1.7301650e-03   2.4640745e-01   3.3328386e-04   3.8714806e-05   1.1290720e-05
   4.6240000e+03   2.1842770e+01   3.1478070e-02   6.6329250e-03   1.7289350e-03   2.4692632e-01   3.3356745e-04   3.8817265e-05   1.1384659e-05
   4.6250000e+03   2.1833900e+01   3.1467860e-02   6.6244370e-03   1.7277080e-03   2.4751037e-01   3.3384748e-04   3.8919170e-05   1.1475478e-05
   4.6260000e+03   2.1825080e+01   3.1457670e-02   6.6159650e-03   1.7264810e-03   2.4804801e-01   3.3414455e-04   3.9021569e-05   1.1570736e-05
   4.6270000e+03   2.1816240e+01   3.1447440e-02   6.6075070e-03   1.7252580e-03   2.4858239e-01   3.3445177e-04   3.9119352e-05   1.1663239e-05
   4.6280000e+03   2.1807390e+01   3.1437200e-02   6.5990680e-03   1.7240340e-03   2.4915478e-01   3.3474332e-04   3.9217238e-05   1.1760370e-05
   4.6290000e+03   2.1798570e+01   3.1426970e-02   6.5906400e-03   1.7228150e-03   2.4966835e-01   3.3502259e-04   3.9310092e-05   1.1848877e-05
   4.6300000e+03   2.1789760e+01   3.1416790e-02   6.5822270e-03   1.7215960e-03   2.5020383e-01   3.3531547e-04   3.9402260e-05   1.1940198e-05
   4.6310000e+03   2.1780950e+01   3.1406560e-02   6.5738240e-03   1.7203790e-03   2.5071676e-01   3.3559864e-04   3.9491663e-05   1.2031219e-05
   4.6320000e+03   2.1772150e+01   3.1396390e-02   6.5654350e-03   1.7191620e-03   2.5124014e-01   3.3586126e-04   3.9578837e-05   1.2118240e-05
   4.6330000e+03   2.1763350e+01   3.1386190e-02   6.5570540e-03   1.7179470e-03   2.5174569e-01   3.3613204e-04   3.9664810e-05   1.2206274e-05
   4.6340000e+03   2.1754570e+01   3.1376020e-02   6.5486830e-03   1.7167300e-03   2.5219834e-01   3.3643176e-04   3.9748921e-05   1.2290818e-05
   4.6350000e+03   2.1745810e+01   3.1365850e-02   6.5403200e-03   1.7155180e-03   2.5266397e-01   3.3666652e-04   3.9825648e-05   1.2373937e-05
   4.6360000e+03   2.1737050e+01   3.1355700e-02   6.5319630e-03   1.7143050e-03   2.5311005e-01   3.3689306e-04   3.9899604e-05   1.2454607e-05
   4.6370000e+03   2.1728320e+01   3.1345560e-02   6.5236180e-03   1.7130930e-03   2.5353716e-01   3.3713071e-04   3.9975215e-05   1.2531079e-05
   4.6380000e+03   2.1719580e+01   3.1335420e-02   6.5152710e-03   1.7118780e-03   2.5391245e-01   3.3732119e-04   4.0045224e-05   1.2606699e-05
   4.6390000e+03   2.1710840e+01   3.1325320e-02   6.5069320e-03   1.7106650e-03   2.5432521e-01   3.3754359e-04   4.0108264e-05   1.2678438e-05
   4.6400000e+03   2.1702150e+01   3.1315250e-02   6.4985950e-03   1.7094560e-03   2.5467452e-01   3.3768252e-04   4.0170741e-05   1.2744712e-05
   4.6410000e+03   2.1693440e+01   3.1305180e-02   6.4902640e-03   1.7082400e-03   2.5498286e-01   3.3785073e-04   4.0226457e-05   1.2810700e-05
   4.6420000e+03   2.1684750e+01   3.1295120e-02   6.4819290e-03   1.7070260e-03   2.5527094e-01   3.3797981e-04   4.0279668e-05   1.2871849e-05
   4.6430000e+03   2.1676090e+01   3.1285080e-02   6.4735990e-03   1.7058160e-03   2.5554651e-01   3.3808025e-04   4.0327801e-05   1.2928459e-05
   4.6440000e+03   2.1667410e+01   3.1275110e-02   6.4652660e-03   1.7046020e-03   2.5575616e-01   3.3816167e-04   4.0370725e-05   1.2978737e-05
   4.6450000e+03   2.1658790e+01   3.1265130e-02   6.4569350e-03   1.7033860e-03   2.5593299e-01   3.3820969e-04   4.0405801e-05   1.3028286e-05
   4.6460000e+03   2.1650180e+01   3.1255170e-02   6.4485970e-03   1.7021670e-03   2.5609752e-01   3.3821041e-04   4.0440425e-05   1.3071625e-05
   4.6470000e+03   2.1641580e+01   3.1245270e-02   6.4402600e-03   1.7009530e-03   2.5620990e-01   3.3823091e-04   4.0465290e-05   1.3111982e-05
   4.6480000e+03   2.1633000e+01   3.1235380e-02   6.4319170e-03   1.6997350e-03   2.5624614e-01   3.3815915e-04   4.0487702e-05   1.3141990e-05
   4.6490000e+03   2.1624410e+01   3.1225530e-02   6.4235670e-03   1.6985150e-03   2.5627592e-01   3.3810995e-04   4.0503338e-05   1.3168470e-05
   4.6500000e+03   2.1615860e+01   3.1215710e-02   6.4152130e-03   1.6972940e-03   2.5627448e-01   3.3797552e-04   4.0513563e-05   1.3192907e-05
   4.6510000e+03   2.1607320e+01   3.1205930e-02   6.4068510e-03   1.6960680e-03   2.5619820e-01   3.3783339e-04   4.0513076e-05   1.3211800e-05
   4.6520000e+03   2.1598810e+01   3.1196150e-02   6.3984820e-03   1.6948470e-03   2.5606932e-01   3.3764712e-04   4.0509456e-05   1.3218834e-05
   4.6530000e+03   2.1590320e+01   3.1186420e-02   6.3901110e-03   1.6936190e-03   2.5593944e-01   3.3741801e-04   4.0501541e-05   1.3226637e-05
   4.6540000e+03   2.1581840e+01   3.1176770e-02   6.3817340e-03   1.6923930e-03   2.5569634e-01   3.3714718e-04   4.0479926e-05   1.3226851e-05
   4.6550000e+03   2.1573360e+01   3.1167110e-02   6.3733480e-03   1.6911640e-03   2.5545372e-01   3.3687350e-04   4.0460263e-05   1.3222029e-05
   4.6560000e+03   2.1564900e+01   3.1157470e-02   6.3649590e-03   1.6899340e-03   2.5519870e-01   3.3653248e-04   4.0428719e-05   1.3211170e-05
   4.6570000e+03   2.1556480e+01   3.1147850e-02   6.3565660e-03   1.6887030e-03   2.5484722e-01   3.3615515e-04   4.0395201e-05   1.3197512e-05
   4.6580000e+03   2.1548070e+01   3.1138290e-02   6.3481710e-03   1.6874690e-03   2.5448503e-01   3.3577007e-04   4.0355042e-05   1.3178471e-05
   4.6590000e+03   2.1539670e+01   3.1128710e-02   6.3397740e-03   1.6862350e-03   2.5407968e-01   3.3537242e-04   4.0306043e-05   1.3153728e-05
   4.6600000e+03   2.1531270e+01   3.1119200e-02   6.3313720e-03   1.6849940e-03   2.5366371e-01   3.3491272e-04   4.0257464e-05   1.3126635e-05
   4.6610000e+03   2.1522910e+01   3.1109700e-02   6.3229710e-03   1.6837610e-03   2.5318023e-01   3.3442290e-04   4.0207744e-05   1.3090938e-05
   4.6620000e+03   2.1514570e+01   3.1100210e-02   6.3145680e-03   1.6825220e-03   2.5267414e-01   3.3392777e-04   4.0140041e-05   1.3056759e-05
   4.6630000e+03   2.1506220e+01   3.1090740e-02   6.3061650e-03   1.6812840e-03   2.5214872e-01   3.3339569e-04   4.0081480e-05   1.3015940e-05
   4.6640000e+03   2.1497890e+01   3.1081280e-02   6.2977590e-03   1.6800430e-03   2.5157901e-01   3.3286864e-04   4.0008106e-05   1.2972626e-05
   4.6650000e+03   2.1489570e+01   3.1071870e-02   6.2893540e-03   1.6788030e-03   2.5100701e-01   3.3227933e-04   3.9935494e-05   1.2926935e-05
   4.6660000e+03   2.1481300e+01   3.1062480e-02   6.2809500e-03   1.6775610e-03   2.5038504e-01   3.3165669e-04   3.9862555e-05   1.2879108e-05
   4.6670000e+03   2.1473000e+01   3.1053050e-02   6.2725470e-03   1.6763180e-03   2.4974513e-01   3.3103961e-04   3.9779558e-05   1.2823672e-05
   4.6680000e+03   2.1464730e+01   3.1043690e-02   6.2641490e-03   1.6750750e-03   2.4908615e-01   3.3039793e-04   3.9693701e-05   1.2768373e-05
   4.6690000e+03   2.1456470e+01   3.1034300e-02   6.2557510e-03   1.6738330e-03   2.4840690e-01   3.2974374e-04   3.9610316e-05   1.2710869e-05
   4.6700000e+03   2.1448260e+01   3.1024960e-02   6.2473600e-03   1.6725860e-03   2.4771592e-01   3.2905391e-04   3.9517783e-05   1.2648672e-05
   4.6710000e+03   2.1440030e+01   3.1015590e-02   6.2389720e-03   1.6713410e-03   2.4698553e-01   3.2837781e-04   3.9423266e-05   1.2585348e-05
   4.6720000e+03   2.1431800e+01   3.1006250e-02   6.2305820e-03   1.6700940e-03   2.4625828e-01   3.2768938e-04   3.9327891e-05   1.2520779e-05
   4.6730000e+03   2.1423590e+01   3.0996930e-02   6.2222000e-03   1.6688490e-03   2.4549722e-01   3.2694260e-04   3.9234132e-05   1.2451884e-05
   4.6740000e+03   2.1415390e+01   3.0987620e-02   6.2138260e-03   1.6676020e-03   2.4471563e-01   3.2620065e-04   3.9126079e-05   1.2383999e-05
   4.6750000e+03   2.1407230e+01   3.0978270e-02   6.2054530e-03   1.6663560e-03   2.4393238e-01   3.2547953e-04   3.9022791e-05   1.2310854e-05
   4.6760000e+03   2.1399030e+01   3.0968970e-02   6.1970860e-03   1.6651070e-03   2.4317459e-01   3.2471767e-04   3.8922387e-05   1.2241152e-05
   4.6770000e+03   2.1390880e+01   3.0959660e-02   6.1887320e-03   1.6638590e-03   2.4238410e-01   3.2396129e-04   3.8814061e-05   1.2166725e-05
   4.6780000e+03   2.1382730e+01   3.0950330e-02   6.1803820e-03   1.6626130e-03   2.4154439e-01   3.2317105e-04   3.8704648e-05   1.2089844e-05
   4.6790000e+03   2.1374570e+01   3.0941040e-02   6.1720390e-03   1.6613650e-03   2.4073290e-01   3.2238038e-04   3.8596104e-05   1.2012076e-05
   4.6800000e+03   2.1366450e+01   3.0931740e-02   6.1637080e-03   1.6601160e-03   2.3991914e-01   3.2160497e-04   3.8482326e-05   1.1938060e-05
   4.6810000e+03   2.1358340e+01   3.0922420e-02   6.1553840e-03   1.6588680e-03   2.3909941e-01   3.2080154e-04   3.8373447e-05   1.1858734e-05
   4.6820000e+03   2.1350230e+01   3.0913090e-02   6.1470650e-03   1.6576210e-03   2.3828324e-01   3.2001210e-04   3.8259919e-05   1.1779704e-05
   4.6830000e+03   2.1342120e+01   3.0903800e-02   6.1387620e-03   1.6563710e-03   2.3746611e-01   3.1917807e-04   3.8151135e-05   1.1701966e-05
   4.6840000e+03   2.1334020e+01   3.0894450e-02   6.1304700e-03   1.6551250e-03   2.3659265e-01   3.1838275e-04   3.8034409e-05   1.1622301e-05
   4.6850000e+03   2.1325940e+01   3.0885140e-02   6.1221860e-03   1.6538800e-03   2.3582000e-01   3.1758069e-04   3.7923025e-05   1.1540788e-05
   4.6860000e+03   2.1317860e+01   3.0875780e-02   6.1139150e-03   1.6526300e-03   2.3498176e-01   3.1678558e-04   3.7806412e-05   1.1462518e-05
   4.6870000e+03   2.1309800e+01   3.0866440e-02   6.1056520e-03   1.6513830e-03   2.3414555e-01   3.1597249e-04   3.7695560e-05   1.1384472e-05
   4.6880000e+03   2.1301710e+01   3.0857090e-02   6.0974070e-03   1.6501380e-03   2.3336731e-01   3.1518972e-04   3.7576676e-05   1.1302810e-05
   4.6890000e+03   2.1293670e+01   3.0847700e-02   6.0891740e-03   1.6488920e-03   2.3256350e-01   3.1438544e-04   3.7467382e-05   1.1224400e-05
   4.6900000e+03   2.1285610e+01   3.0838330e-02   6.0809520e-03   1.6476470e-03   2.3173924e-01   3.1357966e-04   3.7356384e-05   1.1145422e-05
   4.6910000e+03   2.1277580e+01   3.0828930e-02   6.0727500e-03   1.6464000e-03   2.3095628e-01   3.1278763e-04   3.7240504e-05   1.1069935e-05
   4.6920000e+03   2.1269540e+01   3.0819520e-02   6.0645570e-03   1.6451560e-03   2.3015869e-01   3.1200544e-04   3.7129854e-05   1.0991948e-05
   4.6930000e+03   2.1261500e+01   3.0810110e-02   6.0563880e-03   1.6439100e-03   2.2943917e-01   3.1121796e-04   3.7018005e-05   1.0917896e-05
   4.6940000e+03   2.1253500e+01   3.0800650e-02   6.0482230e-03   1.6426710e-03   2.2869793e-01   3.1045549e-04   3.6914894e-05   1.0839559e-05
   4.6950000e+03   2.1245500e+01   3.0791170e-02   6.0400830e-03   1.6414250e-03   2.2794576e-01   3.0967746e-04   3.6803372e-05   1.0769510e-05
   4.6960000e+03   2.1237460e+01   3.0781680e-02   6.0319560e-03   1.6401850e-03   2.2725253e-01   3.0894898e-04   3.6697842e-05   1.0696854e-05
   4.6970000e+03   2.1229450e+01   3.0772210e-02   6.0238480e-03   1.6389450e-03   2.2656141e-01   3.0819000e-04   3.6594030e-05   1.0625261e-05
   4.6980000e+03   2.1221430e+01   3.0762690e-02   6.0157580e-03   1.6377050e-03   2.2588145e-01   3.0746638e-04   3.6490619e-05   1.0557308e-05
   4.6990000e+03   2.1213440e+01   3.0753140e-02   6.0076890e-03   1.6364650e-03   2.2524139e-01   3.0674433e-04   3.6389424e-05   1.0491014e-05
   4.7000000e+03   2.1205430e+01   3.0743530e-02   5.9996370e-03   1.6352310e-03   2.2457860e-01   3.0604480e-04   3.6292551e-05   1.0425955e-05
   4.7010000e+03   2.1197460e+01   3.0733940e-02   5.9916060e-03   1.6339920e-03   2.2396802e-01   3.0533074e-04   3.6190983e-05   1.0364347e-05
   4.7020000e+03   2.1189470e+01   3.0724310e-02   5.9835900e-03   1.6327560e-03   2.2341245e-01   3.0466892e-04   3.6100620e-05   1.0304566e-05
   4.7030000e+03   2.1181470e+01   3.0714670e-02   5.9755970e-03   1.6315230e-03   2.2284044e-01   3.0401024e-04   3.6005533e-05   1.0247250e-05
   4.7040000e+03   2.1173490e+01   3.0704980e-02   5.9676220e-03   1.6302880e-03   2.2229840e-01   3.0338202e-04   3.5917985e-05   1.0192432e-05
   4.7050000e+03   2.1165510e+01   3.0695300e-02   5.9596670e-03   1.6290550e-03   2.2177697e-01   3.0272668e-04   3.5825539e-05   1.0141556e-05
   4.7060000e+03   2.1157530e+01   3.0685580e-02   5.9517290e-03   1.6278250e-03   2.2129908e-01   3.0209095e-04   3.5738228e-05   1.0091551e-05
   4.7070000e+03   2.1149580e+01   3.0675870e-02   5.9438150e-03   1.6265950e-03   2.2080380e-01   3.0150287e-04   3.5654055e-05   1.0042524e-05
   4.7080000e+03   2.1141600e+01   3.0666070e-02   5.9359140e-03   1.6253670e-03   2.2036006e-01   3.0092796e-04   3.5572085e-05   1.0000411e-05
   4.7090000e+03   2.1133610e+01   3.0656320e-02   5.9280310e-03   1.6241410e-03   2.1996462e-01   3.0034175e-04   3.5491235e-05   9.9548519e-06
   4.7100000e+03   2.1125670e+01   3.0646510e-02   5.9201690e-03   1.6229150e-03   2.1955957e-01   2.9976792e-04   3.5411575e-05   9.9146931e-06
   4.7110000e+03   2.1117680e+01   3.0636720e-02   5.9123220e-03   1.6216900e-03   2.1916937e-01   2.9923932e-04   3.5336531e-05   9.8763961e-06
   4.7120000e+03   2.1109710e+01   3.0626890e-02   5.9044930e-03   1.6204690e-03   2.1880088e-01   2.9869751e-04   3.5261354e-05   9.8429867e-06
   4.7130000e+03   2.1101760e+01   3.0617070e-02   5.8966820e-03   1.6192450e-03   2.1848149e-01   2.9818818e-04   3.5192676e-05   9.8118865e-06
   4.7140000e+03   2.1093760e+01   3.0607200e-02   5.8888880e-03   1.6180270e-03   2.1817231e-01   2.9770428e-04   3.5115991e-05   9.7821505e-06
   4.7150000e+03   2.1085800e+01   3.0597340e-02   5.8811120e-03   1.6168050e-03   2.1789706e-01   2.9720452e-04   3.5045792e-05   9.7555184e-06
   4.7160000e+03   2.1077840e+01   3.0587500e-02   5.8733510e-03   1.6155860e-03   2.1763887e-01   2.9673291e-04   3.4979882e-05   9.7310376e-06
   4.7170000e+03   2.1069890e+01   3.0577600e-02   5.8656100e-03   1.6143730e-03   2.1735844e-01   2.9626951e-04   3.4916493e-05   9.7076523e-06
   4.7180000e+03   2.1061940e+01   3.0567720e-02   5.8578860e-03   1.6131570e-03   2.1711812e-01   2.9583718e-04   3.4850390e-05   9.6891830e-06
   4.7190000e+03   2.1053970e+01   3.0557810e-02   5.8501750e-03   1.6119450e-03   2.1690541e-01   2.9541004e-04   3.4787968e-05   9.6725261e-06
   4.7200000e+03   2.1046000e+01   3.0547890e-02   5.8424780e-03   1.6107340e-03   2.1671345e-01   2.9500216e-04   3.4728741e-05   9.6598461e-06
   4.7210000e+03   2.1038020e+01   3.0537990e-02   5.8347990e-03   1.6095240e-03   2.1656485e-01   2.9461223e-04   3.4670716e-05   9.6480041e-06
   4.7220000e+03   2.1030080e+01   3.0528100e-02   5.8271360e-03   1.6083140e-03   2.1640796e-01   2.9421783e-04   3.4616141e-05   9.6386562e-06
   4.7230000e+03   2.1022120e+01   3.0518170e-02   5.8194920e-03   1.6071080e-03   2.1626887e-01   2.9385950e-04   3.4557090e-05   9.6312787e-06
   4.7240000e+03   2.1014160e+01   3.0508250e-02   5.8118560e-03   1.6059030e-03   2.1616741e-01   2.9350704e-04   3.4509155e-05   9.6279501e-06
   4.7250000e+03   2.1006160e+01   3.0498330e-02   5.8042400e-03   1.6047000e-03   2.1608393e-01   2.9318486e-04   3.4457943e-05   9.6259487e-06
   4.7260000e+03   2.0998200e+01   3.0488410e-02   5.7966360e-03   1.6034970e-03   2.1603084e-01   2.9286475e-04   3.4409120e-05   9.6259961e-06
   4.7270000e+03   2.0990230e+01   3.0478480e-02   5.7890490e-03   1.6022970e-03   2.1597382e-01   2.9256449e-04   3.4359762e-05   9.6298276e-06
   4.7280000e+03   2.0982250e+01   3.0468560e-02   5.7814790e-03   1.6010990e-03   2.1591650e-01   2.9224635e-04   3.4314383e-05   9.6358848e-06
   4.7290000e+03   2.0974280e+01   3.0458660e-02   5.7739180e-03   1.5998990e-03   2.1592433e-01   2.9199107e-04   3.4269548e-05   9.6414124e-06
   4.7300000e+03   2.0966290e+01   3.0448700e-02   5.7663740e-03   1.5987030e-03   2.1592641e-01   2.9171717e-04   3.4230932e-05   9.6514225e-06
   4.7310000e+03   2.0958330e+01   3.0438790e-02   5.7588410e-03   1.5975100e-03   2.1594739e-01   2.9148312e-04   3.4188627e-05   9.6592707e-06
   4.7320000e+03   2.0950360e+01   3.0428880e-02   5.7513240e-03   1.5963170e-03   2.1595465e-01   2.9125006e-04   3.4144580e-05   9.6736860e-06
   4.7330000e+03   2.0942390e+01   3.0418980e-02   5.7438220e-03   1.5951280e-03   2.1603481e-01   2.9103919e-04   3.4110501e-05   9.6858749e-06
   4.7340000e+03   2.0934390e+01   3.0409120e-02   5.7363320e-03   1.5939430e-03   2.1609312e-01   2.9079915e-04   3.4071023e-05   9.7019128e-06
   4.7350000e+03   2.0926370e+01   3.0399210e-02   5.7288540e-03   1.5927520e-03   2.1619538e-01   2.9063502e-04   3.4037232e-05   9.7213486e-06
   4.7360000e+03   2.0918370e+01   3.0389340e-02   5.7213900e-03   1.5915700e-03   2.1630505e-01   2.9046697e-04   3.4005893e-05   9.7345045e-06
   4.7370000e+03   2.0910390e+01   3.0379510e-02   5.7139380e-03   1.5903850e-03   2.1644097e-01   2.9030090e-04   3.3975831e-05   9.7545650e-06
   4.7380000e+03   2.0902400e+01   3.0369650e-02   5.7065000e-03   1.5892030e-03   2.1656339e-01   2.9016347e-04   3.3938208e-05   9.7762491e-06
   4.7390000e+03   2.0894380e+01   3.0359780e-02   5.6990750e-03   1.5880250e-03   2.1672813e-01   2.9003370e-04   3.3914633e-05   9.7957794e-06
   4.7400000e+03   2.0886370e+01   3.0349950e-02   5.6916580e-03   1.5868480e-03   2.1687815e-01   2.8992658e-04   3.3885302e-05   9.8164802e-06
   4.7410000e+03   2.0878350e+01   3.0340160e-02   5.6842560e-03   1.5856730e-03   2.1711409e-01   2.8982469e-04   3.3859467e-05   9.8395879e-06
   4.7420000e+03   2.0870340e+01   3.0330380e-02   5.6768680e-03   1.5845010e-03   2.1727491e-01   2.8970958e-04   3.3831588e-05   9.8581466e-06
   4.7430000e+03   2.0862300e+01   3.0320570e-02   5.6694880e-03   1.5833310e-03   2.1753890e-01   2.8965903e-04   3.3807600e-05   9.8791042e-06
   4.7440000e+03   2.0854290e+01   3.0310810e-02   5.6621210e-03   1.5821590e-03   2.1776352e-01   2.8959597e-04   3.3781577e-05   9.9063341e-06
   4.7450000e+03   2.0846240e+01   3.0301080e-02   5.6547650e-03   1.5809930e-03   2.1801398e-01   2.8955136e-04   3.3757361e-05   9.9249115e-06
   4.7460000e+03   2.0838200e+01   3.0291350e-02   5.6474210e-03   1.5798270e-03   2.1826728e-01   2.8949982e-04   3.3734472e-05   9.9498443e-06
   4.7470000e+03   2.0830170e+01   3.0281650e-02   5.6400850e-03   1.5786640e-03   2.1853532e-01   2.8946802e-04   3.3717139e-05   9.9711965e-06
   4.7480000e+03   2.0822110e+01   3.0271960e-02   5.6327600e-03   1.5775070e-03   2.1883174e-01   2.8949731e-04   3.3696294e-05   9.9892176e-06
   4.7490000e+03   2.0814060e+01   3.0262320e-02   5.6254480e-03   1.5763440e-03   2.1913816e-01   2.8946750e-04   3.3675676e-05   1.0011820e-05
   4.7500000e+03   2.0805970e+01   3.0252670e-02   5.6181450e-03   1.5751890e-03   2.1947040e-01   2.8949405e-04   3.3657245e-05   1.0032513e-05
   4.7510000e+03   2.0797900e+01   3.0243060e-02   5.6108500e-03   1.5740360e-03   2.1981757e-01   2.8953318e-04   3.3643187e-05   1.0048257e-05
   4.7520000e+03   2.0789830e+01   3.0233490e-02   5.6035660e-03   1.5728840e-03   2.2016289e-01   2.8956280e-04   3.3624284e-05   1.0065035e-05
   4.7530000e+03   2.0781730e+01   3.0223900e-02   5.5962940e-03   1.5717330e-03   2.2052749e-01   2.8964674e-04   3.3606681e-05   1.0082669e-05
   4.7540000e+03   2.0773660e+01   3.0214380e-02   5.5890350e-03   1.5705840e-03   2.2088820e-01   2.8968507e-04   3.3587069e-05   1.0101201e-05
   4.7550000e+03   2.0765550e+01   3.0204870e-02   5.5817790e-03   1.5694380e-03   2.2130064e-01   2.8977332e-04   3.3573385e-05   1.0115699e-05
   4.7560000e+03   2.0757470e+01   3.0195360e-02   5.5745390e-03   1.5682930e-03   2.2168710e-01   2.8984668e-04   3.3558109e-05   1.0132067e-05
   4.7570000e+03   2.0749350e+01   3.0185860e-02   5.5673070e-03   1.5671490e-03   2.2210816e-01   2.8998425e-04   3.3544808e-05   1.0148083e-05
   4.7580000e+03   2.0741240e+01   3.0176390e-02   5.5600870e-03   1.5660090e-03   2.2253100e-01   2.9010078e-04   3.3530253e-05   1.0160841e-05
   4.7590000e+03   2.0733120e+01   3.0166950e-02   5.5528750e-03   1.5648710e-03   2.2295005e-01   2.9021640e-04   3.3516587e-05   1.0174367e-05
   4.7600000e+03   2.0725040e+01   3.0157500e-02   5.5456760e-03   1.5637300e-03   2.2338389e-01   2.9034925e-04   3.3505201e-05   1.0186660e-05
   4.7610000e+03   2.0716900e+01   3.0148090e-02   5.5384860e-03   1.5625950e-03   2.2386109e-01   2.9050575e-04   3.3494495e-05   1.0196784e-05
   4.7620000e+03   2.0708790e+01   3.0138690e-02   5.5313050e-03   1.5614580e-03   2.2428703e-01   2.9066401e-04   3.3482627e-05   1.0212574e-05
   4.7630000e+03   2.0700670e+01   3.0129290e-02   5.5241360e-03   1.5603240e-03   2.2475648e-01   2.9082317e-04   3.3473667e-05   1.0224591e-05
   4.7640000e+03   2.0692550e+01   3.0119890e-02   5.5169780e-03   1.5591930e-03   2.2522609e-01   2.9102700e-04   3.3463314e-05   1.0237362e-05
   4.7650000e+03   2.0684400e+01   3.0110510e-02   5.5098310e-03   1.5580620e-03   2.2574458e-01   2.9123406e-04   3.3455982e-05   1.0250883e-05
   4.7660000e+03   2.0676250e+01   3.0101170e-02   5.5026970e-03   1.5569320e-03   2.2621247e-01   2.9142057e-04   3.3444806e-05   1.0260317e-05
   4.7670000e+03   2.0668130e+01   3.0091800e-02   5.4955660e-03   1.5558010e-03   2.2669479e-01   2.9165606e-04   3.3442193e-05   1.0274558e-05
   4.7680000e+03   2.0660030e+01   3.0082460e-02   5.4884560e-03   1.5546730e-03   2.2719217e-01   2.9187346e-04   3.3435161e-05   1.0285487e-05
   4.7690000e+03   2.0651860e+01   3.0073100e-02   5.4813510e-03   1.5535470e-03   2.2770494e-01   2.9213486e-04   3.3431022e-05   1.0297407e-05
   4.7700000e+03   2.0643740e+01   3.0063760e-02   5.4742580e-03   1.5524190e-03   2.2817730e-01   2.9238202e-04   3.3428622e-05   1.0309360e-05
   4.7710000e+03   2.0635590e+01   3.0054450e-02   5.4671780e-03   1.5512930e-03   2.2870619e-01   2.9264697e-04   3.3422231e-05   1.0323891e-05
   4.7720000e+03   2.0627490e+01   3.0045100e-02   5.4601050e-03   1.5501690e-03   2.2921459e-01   2.9290297e-04   3.3421571e-05   1.0338802e-05
   4.7730000e+03   2.0619330e+01   3.0035760e-02   5.4530430e-03   1.5490430e-03   2.2974586e-01   2.9319184e-04   3.3422187e-05   1.0353799e-05
   4.7740000e+03   2.0611210e+01   3.0026440e-02   5.4459970e-03   1.5479200e-03   2.3022168e-01   2.9349032e-04   3.3421290e-05   1.0371515e-05
   4.7750000e+03   2.0603050e+01   3.0017120e-02   5.4389590e-03   1.5467950e-03   2.3075451e-01   2.9379435e-04   3.3424756e-05   1.0388582e-05
   4.7760000e+03   2.0594920e+01   3.0007770e-02   5.4319340e-03   1.5456730e-03   2.3125136e-01   2.9411404e-04   3.3425734e-05   1.0402056e-05
   4.7770000e+03   2.0586810e+01   2.9998450e-02   5.4249170e-03   1.5445500e-03   2.3177147e-01   2.9441660e-04   3.3430814e-05   1.0421913e-05
   4.7780000e+03   2.0578670e+01   2.9989090e-02   5.4179130e-03   1.5434270e-03   2.3231718e-01   2.9477317e-04   3.3433452e-05   1.0442092e-05
   4.7790000e+03   2.0570530e+01   2.9979780e-02   5.4109190e-03   1.5423040e-03   2.3281256e-01   2.9512591e-04   3.3442191e-05   1.0463909e-05
   4.7800000e+03   2.0562410e+01   2.9970430e-02   5.4039430e-03   1.5411810e-03   2.3332089e-01   2.9548173e-04   3.3445969e-05   1.0487441e-05
   4.7810000e+03   2.0554340e+01   2.9961050e-02   5.3969690e-03   1.5400570e-03   2.3379349e-01   2.9582751e-04   3.3455441e-05   1.0509211e-05
   4.7820000e+03   2.0546200e+01   2.9951700e-02   5.3900110e-03   1.5389350e-03   2.3430710e-01   2.9619882e-04   3.3464581e-05   1.0534099e-05
   4.7830000e+03   2.0538100e+01   2.9942310e-02   5.3830690e-03   1.5378140e-03   2.3477520e-01   2.9660237e-04   3.3478558e-05   1.0561344e-05
   4.7840000e+03   2.0529980e+01   2.9932930e-02   5.3761320e-03   1.5366890e-03   2.3523992e-01   2.9698112e-04   3.3489427e-05   1.0586891e-05
   4.7850000e+03   2.0521880e+01   2.9923530e-02   5.3692120e-03   1.5355680e-03   2.3572918e-01   2.9738993e-04   3.3498393e-05   1.0614665e-05
   4.7860000e+03   2.0513780e+01   2.9914120e-02   5.3622990e-03   1.5344450e-03   2.3620345e-01   2.9779538e-04   3.3513187e-05   1.0642576e-05
   4.7870000e+03   2.0505690e+01   2.9904700e-02   5.3554000e-03   1.5333210e-03   2.3668903e-01   2.9821172e-04   3.3531895e-05   1.0676951e-05
   4.7880000e+03   2.0497600e+01   2.9895270e-02   5.3485110e-03   1.5321960e-03   2.3712385e-01   2.9862896e-04   3.3550055e-05   1.0713034e-05
   4.7890000e+03   2.0489520e+01   2.9885850e-02   5.3416370e-03   1.5310740e-03   2.3756754e-01   2.9904116e-04   3.3566805e-05   1.0744040e-05
   4.7900000e+03   2.0481450e+01   2.9876400e-02   5.3347720e-03   1.5299480e-03   2.3796540e-01   2.9948029e-04   3.3588947e-05   1.0780320e-05
   4.7910000e+03   2.0473370e+01   2.9866880e-02   5.3279180e-03   1.5288200e-03   2.3841532e-01   2.9996057e-04   3.3610998e-05   1.0823644e-05
   4.7920000e+03   2.0465310e+01   2.9857400e-02   5.3210790e-03   1.5276960e-03   2.3881420e-01   3.0039508e-04   3.3633053e-05   1.0862441e-05
   4.7930000e+03   2.0457260e+01   2.9847870e-02   5.3142510e-03   1.5265680e-03   2.3917343e-01   3.0084941e-04   3.3657851e-05   1.0907248e-05
   4.7940000e+03   2.0449230e+01   2.9838350e-02   5.3074360e-03   1.5254390e-03   2.3953580e-01   3.0130553e-04   3.3682159e-05   1.0952476e-05
   4.7950000e+03   2.0441170e+01   2.9828780e-02   5.3006340e-03   1.5243090e-03   2.3989623e-01   3.0180716e-04   3.3709986e-05   1.0997348e-05
   4.7960000e+03   2.0433140e+01   2.9819200e-02   5.2938440e-03   1.5231780e-03   2.4026417e-01   3.0227571e-04   3.3740107e-05   1.1047964e-05
   4.7970000e+03   2.0425100e+01   2.9809590e-02   5.2870620e-03   1.5220480e-03   2.4058912e-01   3.0276798e-04   3.3768557e-05   1.1095239e-05
   4.7980000e+03   2.0417100e+01   2.9799950e-02   5.2802950e-03   1.5209150e-03   2.4086752e-01   3.0325813e-04   3.3803712e-05   1.1146903e-05
   4.7990000e+03   2.0409100e+01   2.9790300e-02   5.2735430e-03   1.5197800e-03   2.4115883e-01   3.0376388e-04   3.3835036e-05   1.1203719e-05
   4.8000000e+03   2.0401100e+01   2.9780630e-02   5.2667960e-03   1.5186460e-03   2.4142985e-01   3.0425634e-04   3.3875527e-05   1.1256456e-05
   4.8010000e+03   2.0393110e+01   2.9770900e-02   5.2600680e-03   1.5175080e-03   2.4167987e-01   3.0477798e-04   3.3910143e-05   1.1319460e-05
   4.8020000e+03   2.0385120e+01   2.9761190e-02   5.2533510e-03   1.5163690e-03   2.4192687e-01   3.0529253e-04   3.3946340e-05   1.1376179e-05
   4.8030000e+03   2.0377160e+01   2.9751400e-02   5.2466470e-03   1.5152310e-03   2.4212353e-01   3.0581595e-04   3.3984460e-05   1.1441404e-05
   4.8040000e+03   2.0369190e+01   2.9741650e-02   5.2399550e-03   1.5140900e-03   2.4232479e-01   3.0633410e-04   3.4024968e-05   1.1502950e-05
   4.8050000e+03   2.0361260e+01   2.9731830e-02   5.2332720e-03   1.5129500e-03   2.4248675e-01   3.0686165e-04   3.4071890e-05   1.1567968e-05
   4.8060000e+03   2.0353320e+01   2.9722020e-02   5.2266080e-03   1.5118100e-03   2.4264860e-01   3.0738584e-04   3.4113010e-05   1.1631936e-05
   4.8070000e+03   2.0345390e+01   2.9712140e-02   5.2199530e-03   1.5106660e-03   2.4276883e-01   3.0795522e-04   3.4157903e-05   1.1701520e-05
   4.8080000e+03   2.0337480e+01   2.9702300e-02   5.2133100e-03   1.5095240e-03   2.4288115e-01   3.0846880e-04   3.4206040e-05   1.1770742e-05
   4.8090000e+03   2.0329570e+01   2.9692410e-02   5.2066830e-03   1.5083830e-03   2.4300888e-01   3.0900036e-04   3.4251535e-05   1.1842686e-05
   4.8100000e+03   2.0321670e+01   2.9682520e-02   5.2000690e-03   1.5072410e-03   2.4307678e-01   3.0953753e-04   3.4299051e-05   1.1913323e-05
   4.8110000e+03   2.0313800e+01   2.9672600e-02   5.1934660e-03   1.5060990e-03   2.4312699e-01   3.1007433e-04   3.4346848e-05   1.1983357e-05
   4.8120000e+03   2.0305900e+01   2.9662680e-02   5.1868760e-03   1.5049570e-03   2.4319716e-01   3.1060098e-04   3.4397054e-05   1.2055127e-05
   4.8130000e+03   2.0298070e+01   2.9652750e-02   5.1802980e-03   1.5038160e-03   2.4320528e-01   3.1112503e-04   3.4448908e-05   1.2125886e-05
   4.8140000e+03   2.0290200e+01   2.9642820e-02   5.1737370e-03   1.5026750e-03   2.4325867e-01   3.1166346e-04   3.4498716e-05   1.2202932e-05
   4.8150000e+03   2.0282360e+01   2.9632870e-02   5.1671850e-03   1.5015360e-03   2.4325775e-01   3.1218969e-04   3.4548907e-05   1.2275898e-05
   4.8160000e+03   2.0274540e+01   2.9622890e-02   5.1606490e-03   1.5003960e-03   2.4326411e-01   3.1274075e-04   3.4599680e-05   1.2352925e-05
   4.8170000e+03   2.0266720e+01   2.9612930e-02   5.1541230e-03   1.4992580e-03   2.4321654e-01   3.1323443e-04   3.4652687e-05   1.2426070e-05
   4.8180000e+03   2.0258920e+01   2.9602990e-02   5.1476160e-03   1.4981230e-03   2.4319274e-01   3.1374813e-04   3.4703812e-05   1.2498428e-05
   4.8190000e+03   2.0251120e+01   2.9592990e-02   5.1411140e-03   1.4969880e-03   2.4317067e-01   3.1426378e-04   3.4756536e-05   1.2572575e-05
   4.8200000e+03   2.0243340e+01   2.9583040e-02   5.1346310e-03   1.4958540e-03   2.4308003e-01   3.1474031e-04   3.4809598e-05   1.2645182e-05
   4.8210000e+03   2.0235600e+01   2.9573070e-02   5.1281650e-03   1.4947230e-03   2.4302736e-01   3.1523877e-04   3.4860120e-05   1.2719244e-05
   4.8220000e+03   2.0227820e+01   2.9563100e-02   5.1217070e-03   1.4935910e-03   2.4295738e-01   3.1574727e-04   3.4914102e-05   1.2793163e-05
   4.8230000e+03   2.0220100e+01   2.9553120e-02   5.1152640e-03   1.4924620e-03   2.4285326e-01   3.1623259e-04   3.4964140e-05   1.2866234e-05
   4.8240000e+03   2.0212380e+01   2.9543170e-02   5.1088340e-03   1.4913380e-03   2.4275273e-01   3.1666960e-04   3.5017269e-05   1.2936085e-05
   4.8250000e+03   2.0204650e+01   2.9533230e-02   5.1024180e-03   1.4902140e-03   2.4265583e-01   3.1712903e-04   3.5068432e-05   1.3004188e-05
   4.8260000e+03   2.0196970e+01   2.9523290e-02   5.0960180e-03   1.4890910e-03   2.4251572e-01   3.1755472e-04   3.5118283e-05   1.3074720e-05
   4.8270000e+03   2.0189260e+01   2.9513330e-02   5.0896300e-03   1.4879730e-03   2.4240942e-01   3.1798011e-04   3.5168513e-05   1.3142873e-05
   4.8280000e+03   2.0181570e+01   2.9503410e-02   5.0832580e-03   1.4868580e-03   2.4226981e-01   3.1841871e-04   3.5216812e-05   1.3208590e-05
   4.8290000e+03   2.0173940e+01   2.9493490e-02   5.0768960e-03   1.4857450e-03   2.4210209e-01   3.1881937e-04   3.5267774e-05   1.3272789e-05
   4.8300000e+03   2.0166270e+01   2.9483600e-02   5.0705510e-03   1.4846370e-03   2.4195716e-01   3.1921063e-04   3.5314301e-05   1.3333588e-05
   4.8310000e+03   2.0158650e+01   2.9473720e-02   5.0642180e-03   1.4835280e-03   2.4179794e-01   3.1955907e-04   3.5362010e-05   1.3396465e-05
   4.8320000e+03   2.0151020e+01   2.9463830e-02   5.0579020e-03   1.4824270e-03   2.4161389e-01   3.1991647e-04   3.5406870e-05   1.3452247e-05
   4.8330000e+03   2.0143440e+01   2.9453980e-02   5.0515980e-03   1.4813260e-03   2.4141360e-01   3.2027111e-04   3.5451092e-05   1.3511030e-05
   4.8340000e+03   2.0135850e+01   2.9444140e-02   5.0453070e-03   1.4802310e-03   2.4126153e-01   3.2058831e-04   3.5495154e-05   1.3567202e-05
   4.8350000e+03   2.0128280e+01   2.9434320e-02   5.0390330e-03   1.4791400e-03   2.4105983e-01   3.2086534e-04   3.5536798e-05   1.3617307e-05
   4.8360000e+03   2.0120710e+01   2.9424520e-02   5.0327730e-03   1.4780510e-03   2.4087050e-01   3.2115724e-04   3.5577769e-05   1.3666669e-05
   4.8370000e+03   2.0113150e+01   2.9414770e-02   5.0265270e-03   1.4769700e-03   2.4064501e-01   3.2140335e-04   3.5613407e-05   1.3712577e-05
   4.8380000e+03   2.0105650e+01   2.9405010e-02   5.0202900e-03   1.4758900e-03   2.4041850e-01   3.2164551e-04   3.5653159e-05   1.3757753e-05
   4.8390000e+03   2.0098100e+01   2.9395310e-02   5.0140760e-03   1.4748140e-03   2.4020427e-01   3.2184739e-04   3.5687054e-05   1.3801284e-05
   4.8400000e+03   2.0090610e+01   2.9385610e-02   5.0078700e-03   1.4737450e-03   2.3996964e-01   3.2201661e-04   3.5723500e-05   1.3837271e-05
   4.8410000e+03   2.0083140e+01   2.9375910e-02   5.0016820e-03   1.4726810e-03   2.3974444e-01   3.2219084e-04   3.5755342e-05   1.3873954e-05
   4.8420000e+03   2.0075660e+01   2.9366290e-02   4.9955110e-03   1.4716190e-03   2.3952215e-01   3.2233899e-04   3.5783405e-05   1.3909625e-05
   4.8430000e+03   2.0068210e+01   2.9356690e-02   4.9893520e-03   1.4705630e-03   2.3930305e-01   3.2241667e-04   3.5811973e-05   1.3939153e-05
   4.8440000e+03   2.0060790e+01   2.9347120e-02   4.9832060e-03   1.4695130e-03   2.3902772e-01   3.2250999e-04   3.5837303e-05   1.3964079e-05
   4.8450000e+03   2.0053360e+01   2.9337560e-02   4.9770760e-03   1.4684690e-03   2.3879024e-01   3.2255989e-04   3.5858099e-05   1.3986364e-05
   4.8460000e+03   2.0045960e+01   2.9328060e-02   4.9709630e-03   1.4674290e-03   2.3853996e-01   3.2259637e-04   3.5877530e-05   1.4006964e-05
   4.8470000e+03   2.0038570e+01   2.9318590e-02   4.9648620e-03   1.4663990e-03   2.3826271e-01   3.2257762e-04   3.5899131e-05   1.4018794e-05
   4.8480000e+03   2.0031170e+01   2.9309200e-02   4.9587750e-03   1.4653680e-03   2.3803875e-01   3.2253789e-04   3.5915416e-05   1.4035063e-05
   4.8490000e+03   2.0023840e+01   2.9299790e-02   4.9527060e-03   1.4643490e-03   2.3779483e-01   3.2246255e-04   3.5926650e-05   1.4044068e-05
   4.8500000e+03   2.0016480e+01   2.9290420e-02   4.9466520e-03   1.4633360e-03   2.3753184e-01   3.2236107e-04   3.5938547e-05   1.4047684e-05
   4.8510000e+03   2.0009190e+01   2.9281140e-02   4.9406110e-03   1.4623250e-03   2.3724617e-01   3.2221726e-04   3.5944798e-05   1.4050169e-05
   4.8520000e+03   2.0001880e+01   2.9271880e-02   4.9345880e-03   1.4613240e-03   2.3697124e-01   3.2205809e-04   3.5952617e-05   1.4044676e-05
   4.8530000e+03   1.9994590e+01   2.9262660e-02   4.9285790e-03   1.4603270e-03   2.3673514e-01   3.2184044e-04   3.5953970e-05   1.4039838e-05
   4.8540000e+03   1.9987330e+01   2.9253460e-02   4.9225820e-03   1.4593350e-03   2.3644222e-01   3.2161199e-04   3.5954913e-05   1.4029759e-05
   4.8550000e+03   1.9980060e+01   2.9244300e-02   4.9165980e-03   1.4583490e-03   2.3617642e-01   3.2135663e-04   3.5954296e-05   1.4021958e-05
   4.8560000e+03   1.9972820e+01   2.9235200e-02   4.9106310e-03   1.4573710e-03   2.3587175e-01   3.2107250e-04   3.5949926e-05   1.4005270e-05
   4.8570000e+03   1.9965560e+01   2.9226110e-02   4.9046800e-03   1.4563950e-03   2.3563390e-01   3.2075668e-04   3.5943398e-05   1.3990429e-05
   4.8580000e+03   1.9958360e+01   2.9217050e-02   4.8987420e-03   1.4554250e-03   2.3533803e-01   3.2039270e-04   3.5933924e-05   1.3969295e-05
   4.8590000e+03   1.9951160e+01   2.9208010e-02   4.8928170e-03   1.4544610e-03   2.3506418e-01   3.2006316e-04   3.5925441e-05   1.3946715e-05
   4.8600000e+03   1.9943940e+01   2.9199020e-02   4.8869070e-03   1.4535000e-03   2.3480092e-01   3.1967317e-04   3.5914928e-05   1.3923232e-05
   4.8610000e+03   1.9936770e+01   2.9190080e-02   4.8810080e-03   1.4525450e-03   2.3452320e-01   3.1926521e-04   3.5899643e-05   1.3898186e-05
   4.8620000e+03   1.9929590e+01   2.9181130e-02   4.8751240e-03   1.4515940e-03   2.3424072e-01   3.1881658e-04   3.5883583e-05   1.3869465e-05
   4.8630000e+03   1.9922450e+01   2.9172200e-02   4.8692530e-03   1.4506490e-03   2.3398452e-01   3.1839858e-04   3.5866015e-05   1.3838806e-05
   4.8640000e+03   1.9915280e+01   2.9163310e-02   4.8633920e-03   1.4497040e-03   2.3367356e-01   3.1793533e-04   3.5848416e-05   1.3807325e-05
   4.8650000e+03   1.9908160e+01   2.9154440e-02   4.8575470e-03   1.4487630e-03   2.3342661e-01   3.1743229e-04   3.5828136e-05   1.3778318e-05
   4.8660000e+03   1.9901010e+01   2.9145610e-02   4.8517110e-03   1.4478290e-03   2.3314202e-01   3.1694808e-04   3.5805031e-05   1.3741670e-05
   4.8670000e+03   1.9893880e+01   2.9136760e-02   4.8458900e-03   1.4468940e-03   2.3286843e-01   3.1644222e-04   3.5778805e-05   1.3712077e-05
   4.8680000e+03   1.9886750e+01   2.9127950e-02   4.8400820e-03   1.4459640e-03   2.3258744e-01   3.1593327e-04   3.5753817e-05   1.3672904e-05
   4.8690000e+03   1.9879640e+01   2.9119130e-02   4.8342820e-03   1.4450400e-03   2.3231937e-01   3.1539005e-04   3.5728121e-05   1.3638489e-05
   4.8700000e+03   1.9872530e+01   2.9110350e-02   4.8284960e-03   1.4441140e-03   2.3205052e-01   3.1484578e-04   3.5702871e-05   1.3603646e-05
   4.8710000e+03   1.9865450e+01   2.9101580e-02   4.8227250e-03   1.4431930e-03   2.3180502e-01   3.1427928e-04   3.5669958e-05   1.3565954e-05
   4.8720000e+03   1.9858340e+01   2.9092800e-02   4.8169590e-03   1.4422740e-03   2.3154322e-01   3.1375215e-04   3.5638421e-05   1.3526168e-05
   4.8730000e+03   1.9851240e+01   2.9084060e-02   4.8112070e-03   1.4413570e-03   2.3127097e-01   3.1316756e-04   3.5611303e-05   1.3486536e-05
   4.8740000e+03   1.9844150e+01   2.9075330e-02   4.8054680e-03   1.4404410e-03   2.3101531e-01   3.1260224e-04   3.5578732e-05   1.3449403e-05
   4.8750000e+03   1.9837060e+01   2.9066560e-02   4.7997400e-03   1.4395270e-03   2.3076162e-01   3.1202537e-04   3.5540991e-05   1.3409699e-05
   4.8760000e+03   1.9829980e+01   2.9057830e-02   4.7940190e-03   1.4386150e-03   2.3048651e-01   3.1144284e-04   3.5508402e-05   1.3371348e-05
   4.8770000e+03   1.9822900e+01   2.9049080e-02   4.7883120e-03   1.4377050e-03   2.3024735e-01   3.1087894e-04   3.5470415e-05   1.3330573e-05
   4.8780000e+03   1.9815820e+01   2.9040350e-02   4.7826160e-03   1.4367970e-03   2.2999511e-01   3.1025055e-04   3.5436857e-05   1.3292591e-05
   4.8790000e+03   1.9808710e+01   2.9031620e-02   4.7769270e-03   1.4358880e-03   2.2979222e-01   3.0970590e-04   3.5393881e-05   1.3254741e-05
   4.8800000e+03   1.9801620e+01   2.9022910e-02   4.7712480e-03   1.4349800e-03   2.2953312e-01   3.0909222e-04   3.5356291e-05   1.3212680e-05
   4.8810000e+03   1.9794560e+01   2.9014140e-02   4.7655810e-03   1.4340730e-03   2.2929098e-01   3.0854478e-04   3.5317376e-05   1.3172609e-05
   4.8820000e+03   1.9787480e+01   2.9005390e-02   4.7599230e-03   1.4331660e-03   2.2904551e-01   3.0796745e-04   3.5276862e-05   1.3134991e-05
   4.8830000e+03   1.9780400e+01   2.8996660e-02   4.7542750e-03   1.4322610e-03   2.2879790e-01   3.0736251e-04   3.5231423e-05   1.3093571e-05
   4.8840000e+03   1.9773310e+01   2.8987900e-02   4.7486360e-03   1.4313540e-03   2.2859733e-01   3.0681012e-04   3.5186465e-05   1.3051313e-05
   4.8850000e+03   1.9766220e+01   2.8979120e-02   4.7430070e-03   1.4304480e-03   2.2836262e-01   3.0626666e-04   3.5141988e-05   1.3012075e-05
   4.8860000e+03   1.9759130e+01   2.8970340e-02   4.7373850e-03   1.4295410e-03   2.2816806e-01   3.0568909e-04   3.5096033e-05   1.2974407e-05
   4.8870000e+03   1.9752050e+01   2.8961570e-02   4.7317710e-03   1.4286340e-03   2.2791649e-01   3.0512587e-04   3.5050466e-05   1.2930356e-05
   4.8880000e+03   1.9744940e+01   2.8952750e-02   4.7261690e-03   1.4277250e-03   2.2773217e-01   3.0462630e-04   3.5000207e-05   1.2893137e-05
   4.8890000e+03   1.9737850e+01   2.8943920e-02   4.7205720e-03   1.4268160e-03   2.2748928e-01   3.0407544e-04   3.4955269e-05   1.2850449e-05
   4.8900000e+03   1.9730730e+01   2.8935100e-02   4.7149850e-03   1.4259090e-03   2.2728007e-01   3.0355761e-04   3.4904818e-05   1.2806186e-05
   4.8910000e+03   1.9723610e+01   2.8926250e-02   4.7094070e-03   1.4249960e-03   2.2709230e-01   3.0304875e-04   3.4849735e-05   1.2763209e-05
   4.8920000e+03   1.9716480e+01   2.8917370e-02   4.7038350e-03   1.4240830e-03   2.2689536e-01   3.0255817e-04   3.4796523e-05   1.2721363e-05
   4.8930000e+03   1.9709360e+01   2.8908470e-02   4.6982730e-03   1.4231700e-03   2.2669362e-01   3.0205450e-04   3.4740872e-05   1.2675682e-05
   4.8940000e+03   1.9702210e+01   2.8899560e-02   4.6927160e-03   1.4222550e-03   2.2649115e-01   3.0161862e-04   3.4689463e-05   1.2628128e-05
   4.8950000e+03   1.9695080e+01   2.8890620e-02   4.6871690e-03   1.4213370e-03   2.2630145e-01   3.0113940e-04   3.4631712e-05   1.2586464e-05
   4.8960000e+03   1.9687930e+01   2.8881640e-02   4.6816270e-03   1.4204150e-03   2.2610288e-01   3.0070056e-04   3.4574282e-05   1.2536014e-05
   4.8970000e+03   1.9680750e+01   2.8872660e-02   4.6760950e-03   1.4194940e-03   2.2594107e-01   3.0027732e-04   3.4516772e-05   1.2487519e-05
   4.8980000e+03   1.9673580e+01   2.8863640e-02   4.6705680e-03   1.4185670e-03   2.2574128e-01   2.9987871e-04   3.4451219e-05   1.2436718e-05
   4.8990000e+03   1.9666400e+01   2.8854580e-02   4.6650450e-03   1.4176370e-03   2.2558720e-01   2.9948537e-04   3.4390740e-05   1.2389838e-05
   4.9000000e+03   1.9659220e+01   2.8845490e-02   4.6595290e-03   1.4167080e-03   2.2539298e-01   2.9913204e-04   3.4329848e-05   1.2337639e-05
   4.9010000e+03   1.9652010e+01   2.8836400e-02   4.6540230e-03   1.4157740e-03   2.2522408e-01   2.9877674e-04   3.4264195e-05   1.2283520e-05
   4.9020000e+03   1.9644790e+01   2.8827230e-02   4.6485240e-03   1.4148360e-03   2.2505780e-01   2.9845366e-04   3.4197010e-05   1.2226761e-05
   4.9030000e+03   1.9637570e+01   2.8818040e-02   4.6430280e-03   1.4138940e-03   2.2491635e-01   2.9814898e-04   3.4126948e-05   1.2174147e-05
   4.9040000e+03   1.9630310e+01   2.8808840e-02   4.6375370e-03   1.4129520e-03   2.2479559e-01   2.9786140e-04   3.4062653e-05   1.2115289e-05
   4.9050000e+03   1.9623070e+01   2.8799590e-02   4.6320560e-03   1.4120060e-03   2.2462920e-01   2.9759633e-04   3.3992002e-05   1.2055612e-05
   4.9060000e+03   1.9615820e+01   2.8790280e-02   4.6265790e-03   1.4110560e-03   2.2445730e-01   2.9734728e-04   3.3921922e-05   1.1998335e-05
   4.9070000e+03   1.9608530e+01   2.8780990e-02   4.6211100e-03   1.4101020e-03   2.2434298e-01   2.9711052e-04   3.3850490e-05   1.1939707e-05
   4.9080000e+03   1.9601270e+01   2.8771650e-02   4.6156490e-03   1.4091500e-03   2.2419208e-01   2.9689813e-04   3.3778607e-05   1.1876362e-05
   4.9090000e+03   1.9593990e+01   2.8762260e-02   4.6101930e-03   1.4081920e-03   2.2407622e-01   2.9671529e-04   3.3705724e-05   1.1815902e-05
   4.9100000e+03   1.9586680e+01   2.8752860e-02   4.6047400e-03   1.4072310e-03   2.2394106e-01   2.9653427e-04   3.3636557e-05   1.1752845e-05
   4.9110000e+03   1.9579370e+01   2.8743440e-02   4.5992980e-03   1.4062690e-03   2.2382669e-01   2.9637174e-04   3.3563931e-05   1.1690309e-05
   4.9120000e+03   1.9572090e+01   2.8733970e-02   4.5938590e-03   1.4053010e-03   2.2371708e-01   2.9621718e-04   3.3493213e-05   1.1632005e-05
   4.9130000e+03   1.9564780e+01   2.8724480e-02   4.5884320e-03   1.4043340e-03   2.2358835e-01   2.9611033e-04   3.3418740e-05   1.1567153e-05
   4.9140000e+03   1.9557470e+01   2.8714960e-02   4.5830060e-03   1.4033630e-03   2.2349611e-01   2.9597150e-04   3.3347309e-05   1.1508228e-05
   4.9150000e+03   1.9550140e+01   2.8705420e-02   4.5775860e-03   1.4023910e-03   2.2338280e-01   2.9590526e-04   3.3281254e-05   1.1447685e-05
   4.9160000e+03   1.9542830e+01   2.8695830e-02   4.5721750e-03   1.4014150e-03   2.2326128e-01   2.9583231e-04   3.3209637e-05   1.1384961e-05
   4.9170000e+03   1.9535500e+01   2.8686230e-02   4.5667700e-03   1.4004380e-03   2.2315408e-01   2.9576324e-04   3.3141034e-05   1.1324204e-05
   4.9180000e+03   1.9528150e+01   2.8676600e-02   4.5613720e-03   1.3994570e-03   2.2308964e-01   2.9572126e-04   3.3073518e-05   1.1267120e-05
   4.9190000e+03   1.9520820e+01   2.8666940e-02   4.5559820e-03   1.3984740e-03   2.2298559e-01   2.9570007e-04   3.3006685e-05   1.1208248e-05
   4.9200000e+03   1.9513520e+01   2.8657270e-02   4.5505960e-03   1.3974910e-03   2.2290147e-01   2.9565000e-04   3.2937844e-05   1.1151938e-05
   4.9210000e+03   1.9506160e+01   2.8647540e-02   4.5452190e-03   1.3965070e-03   2.2283121e-01   2.9566591e-04   3.2875238e-05   1.1094973e-05
   4.9220000e+03   1.9498830e+01   2.8637810e-02   4.5398450e-03   1.3955200e-03   2.2274774e-01   2.9566432e-04   3.2810595e-05   1.1037536e-05
   4.9230000e+03   1.9491520e+01   2.8628040e-02   4.5344800e-03   1.3945310e-03   2.2265541e-01   2.9567917e-04   3.2751592e-05   1.0985607e-05
   4.9240000e+03   1.9484150e+01   2.8618270e-02   4.5291220e-03   1.3935390e-03   2.2259610e-01   2.9570707e-04   3.2692524e-05   1.0932796e-05
   4.9250000e+03   1.9476850e+01   2.8608440e-02   4.5237700e-03   1.3925440e-03   2.2252294e-01   2.9576830e-04   3.2633055e-05   1.0886471e-05
   4.9260000e+03   1.9469490e+01   2.8598600e-02   4.5184240e-03   1.3915510e-03   2.2247844e-01   2.9581624e-04   3.2575851e-05   1.0835063e-05
   4.9270000e+03   1.9462190e+01   2.8588760e-02   4.5130870e-03   1.3905530e-03   2.2242179e-01   2.9586996e-04   3.2522020e-05   1.0793578e-05
   4.9280000e+03   1.9454830e+01   2.8578870e-02   4.5077550e-03   1.3895560e-03   2.2236607e-01   2.9594720e-04   3.2472551e-05   1.0749241e-05
   4.9290000e+03   1.9447520e+01   2.8568960e-02   4.5024260e-03   1.3885550e-03   2.2229552e-01   2.9601387e-04   3.2423982e-05   1.0707137e-05
   4.9300000e+03   1.9440180e+01   2.8559030e-02   4.4971070e-03   1.3875540e-03   2.2225997e-01   2.9613661e-04   3.2378911e-05   1.0668718e-05
   4.9310000e+03   1.9432870e+01   2.8549100e-02   4.4917960e-03   1.3865540e-03   2.2219260e-01   2.9623018e-04   3.2331820e-05   1.0629360e-05
   4.9320000e+03   1.9425560e+01   2.8539100e-02   4.4864920e-03   1.3855500e-03   2.2212521e-01   2.9633823e-04   3.2290817e-05   1.0593826e-05
   4.9330000e+03   1.9418240e+01   2.8529110e-02   4.4811920e-03   1.3845460e-03   2.2211234e-01   2.9644379e-04   3.2252988e-05   1.0562967e-05
   4.9340000e+03   1.9410940e+01   2.8519080e-02   4.4759000e-03   1.3835370e-03   2.2205650e-01   2.9659634e-04   3.2215140e-05   1.0532370e-05
   4.9350000e+03   1.9403660e+01   2.8509040e-02   4.4706150e-03   1.3825300e-03   2.2201424e-01   2.9670075e-04   3.2181102e-05   1.0505267e-05
   4.9360000e+03   1.9396350e+01   2.8499000e-02   4.4653360e-03   1.3815200e-03   2.2199785e-01   2.9683327e-04   3.2153049e-05   1.0482077e-05
   4.9370000e+03   1.9389070e+01   2.8488920e-02   4.4600640e-03   1.3805100e-03   2.2196245e-01   2.9694699e-04   3.2124183e-05   1.0459043e-05
   4.9380000e+03   1.9381800e+01   2.8478790e-02   4.4548000e-03   1.3795010e-03   2.2192317e-01   2.9710229e-04   3.2098620e-05   1.0436277e-05
   4.9390000e+03   1.9374540e+01   2.8468680e-02   4.4495410e-03   1.3784890e-03   2.2187376e-01   2.9723898e-04   3.2078210e-05   1.0419219e-05
   4.9400000e+03   1.9367260e+01   2.8458540e-02   4.4442910e-03   1.3774780e-03   2.2182006e-01   2.9738029e-04   3.2057287e-05   1.0402450e-05
   4.9410000e+03   1.9360020e+01   2.8448390e-02   4.4390450e-03   1.3764650e-03   2.2180970e-01   2.9752541e-04   3.2044351e-05   1.0391760e-05
   4.9420000e+03   1.9352780e+01   2.8438210e-02   4.4338100e-03   1.3754520e-03   2.2177973e-01   2.9767412e-04   3.2034658e-05   1.0379485e-05
   4.9430000e+03   1.9345530e+01   2.8428030e-02   4.4285760e-03   1.3744360e-03   2.2172074e-01   2.9780483e-04   3.2023545e-05   1.0370558e-05
   4.9440000e+03   1.9338320e+01   2.8417810e-02   4.4233520e-03   1.3734200e-03   2.2172338e-01   2.9794233e-04   3.2018724e-05   1.0367446e-05
   4.9450000e+03   1.9331100e+01   2.8407560e-02   4.4181340e-03   1.3724040e-03   2.2169052e-01   2.9810014e-04   3.2018542e-05   1.0361785e-05
   4.9460000e+03   1.9323920e+01   2.8397330e-02   4.4129250e-03   1.3713880e-03   2.2163325e-01   2.9821979e-04   3.2017385e-05   1.0357705e-05
   4.9470000e+03   1.9316700e+01   2.8387070e-02   4.4077220e-03   1.3703720e-03   2.2159540e-01   2.9834311e-04   3.2023838e-05   1.0356869e-05
   4.9480000e+03   1.9309550e+01   2.8376750e-02   4.4025270e-03   1.3693530e-03   2.2154927e-01   2.9848906e-04   3.2031944e-05   1.0360343e-05
   4.9490000e+03   1.9302370e+01   2.8366470e-02   4.3973360e-03   1.3683350e-03   2.2153835e-01   2.9861314e-04   3.2044975e-05   1.0362874e-05
   4.9500000e+03   1.9295220e+01   2.8356170e-02   4.3921530e-03   1.3673170e-03   2.2147728e-01   2.9870422e-04   3.2057431e-05   1.0368214e-05
   4.9510000e+03   1.9288090e+01   2.8345830e-02   4.3869770e-03   1.3663010e-03   2.2142974e-01   2.9881519e-04   3.2079808e-05   1.0373384e-05
   4.9520000e+03   1.9280980e+01   2.8335510e-02   4.3818100e-03   1.3652810e-03   2.2137693e-01   2.9890631e-04   3.2100993e-05   1.0380210e-05
   4.9530000e+03   1.9273880e+01   2.8325130e-02   4.3766450e-03   1.3642640e-03   2.2133310e-01   2.9899976e-04   3.2128669e-05   1.0388595e-05
   4.9540000e+03   1.9266770e+01   2.8314770e-02   4.3714930e-03   1.3632460e-03   2.2129295e-01   2.9907462e-04   3.2155985e-05   1.0399025e-05
   4.9550000e+03   1.9259730e+01   2.8304380e-02   4.3663470e-03   1.3622260e-03   2.2120638e-01   2.9915197e-04   3.2188157e-05   1.0411151e-05
   4.9560000e+03   1.9252640e+01   2.8293960e-02   4.3612080e-03   1.3612090e-03   2.2116376e-01   2.9921380e-04   3.2221946e-05   1.0425258e-05
   4.9570000e+03   1.9245600e+01   2.8283560e-02   4.3560740e-03   1.3601920e-03   2.2108982e-01   2.9927998e-04   3.2259111e-05   1.0436621e-05
   4.9580000e+03   1.9238550e+01   2.8273160e-02   4.3509490e-03   1.3591740e-03   2.2104754e-01   2.9931922e-04   3.2300241e-05   1.0452636e-05
   4.9590000e+03   1.9231540e+01   2.8262730e-02   4.3458320e-03   1.3581590e-03   2.2096555e-01   2.9937695e-04   3.2341442e-05   1.0468099e-05
   4.9600000e+03   1.9224530e+01   2.8252280e-02   4.3407210e-03   1.3571410e-03   2.2089647e-01   2.9941484e-04   3.2383640e-05   1.0485715e-05
   4.9610000e+03   1.9217540e+01   2.8241860e-02   4.3356190e-03   1.3561290e-03   2.2081877e-01   2.9943597e-04   3.2430756e-05   1.0500168e-05
   4.9620000e+03   1.9210540e+01   2.8231370e-02   4.3305240e-03   1.3551120e-03   2.2075248e-01   2.9946099e-04   3.2479839e-05   1.0520433e-05
   4.9630000e+03   1.9203560e+01   2.8220900e-02   4.3254360e-03   1.3540980e-03   2.2068964e-01   2.9949653e-04   3.2527993e-05   1.0536548e-05
   4.9640000e+03   1.9196630e+01   2.8210440e-02   4.3203560e-03   1.3530850e-03   2.2058413e-01   2.9950293e-04   3.2580042e-05   1.0558303e-05
   4.9650000e+03   1.9189660e+01   2.8199970e-02   4.3152860e-03   1.3520720e-03   2.2051736e-01   2.9948523e-04   3.2632210e-05   1.0577709e-05
   4.9660000e+03   1.9182740e+01   2.8189490e-02   4.3102240e-03   1.3510620e-03   2.2043384e-01   2.9951839e-04   3.2687361e-05   1.0598465e-05
   4.9670000e+03   1.9175860e+01   2.8179000e-02   4.3051680e-03   1.3500540e-03   2.2034518e-01   2.9950860e-04   3.2739629e-05   1.0618058e-05
   4.9680000e+03   1.9168950e+01   2.8168490e-02   4.3001210e-03   1.3490450e-03   2.2025120e-01   2.9947745e-04   3.2795727e-05   1.0641648e-05
   4.9690000e+03   1.9162060e+01   2.8158020e-02   4.2950820e-03   1.3480380e-03   2.2016916e-01   2.9947732e-04   3.2851553e-05   1.0661667e-05
   4.9700000e+03   1.9155170e+01   2.8147520e-02   4.2900520e-03   1.3470320e-03   2.2007962e-01   2.9944279e-04   3.2910287e-05   1.0685898e-05
   4.9710000e+03   1.9148300e+01   2.8137000e-02   4.2850300e-03   1.3460250e-03   2.1999491e-01   2.9940419e-04   3.2967887e-05   1.0709644e-05
   4.9720000e+03   1.9141430e+01   2.8126480e-02   4.2800160e-03   1.3450220e-03   2.1992420e-01   2.9939084e-04   3.3023422e-05   1.0733158e-05
   4.9730000e+03   1.9134590e+01   2.8115990e-02   4.2750100e-03   1.3440240e-03   2.1979981e-01   2.9934014e-04   3.3083249e-05   1.0755793e-05
   4.9740000e+03   1.9127780e+01   2.8105480e-02   4.2700130e-03   1.3430230e-03   2.1970223e-01   2.9931168e-04   3.3142398e-05   1.0779434e-05
   4.9750000e+03   1.9120930e+01   2.8095000e-02   4.2650250e-03   1.3420260e-03   2.1961747e-01   2.9925652e-04   3.3200259e-05   1.0806674e-05
   4.9760000e+03   1.9114120e+01   2.8084460e-02   4.2600480e-03   1.3410270e-03   2.1949479e-01   2.9921367e-04   3.3257541e-05   1.0831149e-05
   4.9770000e+03   1.9107370e+01   2.8073960e-02   4.2550740e-03   1.3400360e-03   2.1939105e-01   2.9916809e-04   3.3316951e-05   1.0854964e-05
   4.9780000e+03   1.9100570e+01   2.8063440e-02   4.2501110e-03   1.3390440e-03   2.1927886e-01   2.9910996e-04   3.3373244e-05   1.0881552e-05
   4.9790000e+03   1.9093790e+01   2.8052920e-02   4.2451600e-03   1.3380550e-03   2.1916957e-01   2.9903317e-04   3.3428460e-05   1.0907012e-05
   4.9800000e+03   1.9087050e+01   2.8042430e-02   4.2402170e-03   1.3370670e-03   2.1904360e-01   2.9898337e-04   3.3484299e-05   1.0929991e-05
   4.9810000e+03   1.9080280e+01   2.8031940e-02   4.2352820e-03   1.3360840e-03   2.1896636e-01   2.9888832e-04   3.3539871e-05   1.0958361e-05
   4.9820000e+03   1.9073560e+01   2.8021450e-02   4.2303550e-03   1.3351000e-03   2.1883824e-01   2.9882282e-04   3.3593445e-05   1.0983884e-05
   4.9830000e+03   1.9066820e+01   2.8010970e-02   4.2254380e-03   1.3341220e-03   2.1869371e-01   2.9874252e-04   3.3646194e-05   1.1007254e-05
   4.9840000e+03   1.9060110e+01   2.8000470e-02   4.2205280e-03   1.3331420e-03   2.1860335e-01   2.9865250e-04   3.3696217e-05   1.1035523e-05
   4.9850000e+03   1.9053420e+01   2.7990000e-02   4.2156320e-03   1.3321690e-03   2.1847796e-01   2.9859130e-04   3.3748074e-05   1.1058034e-05
   4.9860000e+03   1.9046730e+01   2.7979530e-02   4.2107440e-03   1.3311960e-03   2.1831757e-01   2.9849454e-04   3.3793361e-05   1.1085978e-05
   4.9870000e+03   1.9040030e+01   2.7969080e-02   4.2058620e-03   1.3302280e-03   2.1820391e-01   2.9837962e-04   3.3841024e-05   1.1109916e-05
   4.9880000e+03   1.9033380e+01   2.7958610e-02   4.2009950e-03   1.3292630e-03   2.1807358e-01   2.9830529e-04   3.3884352e-05   1.1134611e-05
   4.9890000e+03   1.9026740e+01   2.7948160e-02   4.1961350e-03   1.3282980e-03   2.1794603e-01   2.9817580e-04   3.3925088e-05   1.1163130e-05
   4.9900000e+03   1.9020080e+01   2.7937730e-02   4.1912830e-03   1.3273370e-03   2.1779412e-01   2.9808112e-04   3.3964731e-05   1.1185426e-05
   4.9910000e+03   1.9013440e+01   2.7927290e-02   4.1864420e-03   1.3263820e-03   2.1766094e-01   2.9798644e-04   3.4002476e-05   1.1207290e-05
   4.9920000e+03   1.9006800e+01   2.7916890e-02   4.1816100e-03   1.3254290e-03   2.1752708e-01   2.9783894e-04   3.4036144e-05   1.1229644e-05
   4.9930000e+03   1.9000170e+01   2.7906470e-02   4.1767890e-03   1.3244780e-03   2.1739654e-01   2.9774014e-04   3.4068035e-05   1.1253410e-05
   4.9940000e+03   1.8993580e+01   2.7896080e-02   4.1719760e-03   1.3235300e-03   2.1723393e-01   2.9762729e-04   3.4097173e-05   1.1274614e-05
   4.9950000e+03   1.8986990e+01   2.7885700e-02   4.1671760e-03   1.3225880e-03   2.1706386e-01   2.9749600e-04   3.4122251e-05   1.1293508e-05
   4.9960000e+03   1.8980420e+01   2.7875310e-02   4.1623840e-03   1.3216480e-03   2.1691136e-01   2.9736139e-04   3.4144441e-05   1.1312243e-05
   4.9970000e+03   1.8973830e+01   2.7864960e-02   4.1576020e-03   1.3207130e-03   2.1674206e-01   2.9724064e-04   3.4161076e-05   1.1330702e-05
   4.9980000e+03   1.8967270e+01   2.7854630e-02   4.1528310e-03   1.3197800e-03   2.1660573e-01   2.9709894e-04   3.4177337e-05   1.1348358e-05
   4.9990000e+03   1.8960700e+01   2.7844300e-02   4.1480700e-03   1.3188490e-03   2.1644099e-01   2.9694738e-04   3.4186709e-05   1.1363124e-05
   5.0000000e+03   1.8954160e+01   2.7833970e-02   4.1433200e-03   1.3179270e-03   2.1624153e-01   2.9682682e-04   3.4195972e-05   1.1378479e-05

